Fuglede's conjecture holds in eight dimensions over the field with two elements

Fuglede's conjecture in a finite abelian group says that a nonempty subset tiles by translation if and only if it is spectral, meaning that the space of complex-valued functions on the subset has an orthogonal basis consisting of restrictions of group characters. We prove the conjecture in the eight-dimensional vector space over the field with two elements. In fact, every spectral set and every tile in this space has a tiling complement which is a linear subspace. We first prove that the Fourier support of a nonempty proper subset of density different from one half contains a two-dimensional subspace. Consequently, every spectral set of density one quarter has a subspace tiling complement. This gives a simpler proof of Kadowaki's dimension-seven result, replacing his use of the classification of Hadamard matrices of order 32 by the classical five classes of order 16. Our dimension-eight proof uses exact finite verifications involving Hadamard matrices of order 32 and perfect codes of length 15. We include the proofs of the reductions used from Kadowaki's preprint, so that neither positive result depends on his dimension-seven theorem. Finally, we give an elementary spectral example of density one eighth in dimension nine whose Fourier support contains no three-dimensional subspace. Thus, the Fourier-support argument at quarter density does not extend in this form to eighth density. Dimension nine is the only case still unresolved over the field with two elements, and this obstruction shows why the present Fourier-support method cannot resolve it as it stands.

==> anc/MANIFEST.sha256 <==
d895bafa0d86be643358ff7569a1fe0447268c9518883795e1287df6216f2a7e  README.txt
c45712f833e05723f0a0d43501f6c7ad7b5731458898fe837c03db0e19613889  VERIFICATION.txt
ad981c0799057bd71e15fa9180c2d713c62e5cd1c6fbba3a8ef07eab6e343dcb  full_verification.log
67fb6f1a36f6893fca541a85754329812b9b8b454b3438ec9b6fd00005c2f170  had16.txt
825a461d47c550ea7ebac21e6f551ed4a367743e36de5b36f3fdc024f898c19b  had32_rank_le8.txt
5086443f5782d0a6a00521c01ca6699ab8c49b7304789470a68f83491f006fba  hadamard_certificates.json
b8748723491c96575d5fcd24dd8931187fd021ba2c2f0bab6a61157b769072a1  hadamard_scan.cpp
82c51530ed6f815c67c8bd461c8e5a80e902f42db183a9b7dc5786c9833a8be0  hadamard_verify.py
79e77704eb5ca4d899497bfddd8c9eb7757e91ebb06169a38f3bd3c9da73eb08  perfect15_kernel_ge7.txt
11309dfe2429963b1f3da51a1f9d636555ddf8ff3ba8d33dc01e95a60e76b0f1  perfect_VERIFICATION.txt
776f116193b67cd58b9c26ae6f9e766748f27a310ddca92fdf3289f24fd8aea4  perfect_certificates.json
de8e69d27fd561ca075872ef9c0e50674439aca40b0c0966974475aaaf4e931d  perfect_reproduce.py
d280fefe5dc6eacbbeb4d4b1fbabe7034407755281d0981df099efe824ee11f9  perfect_scan.cpp
79f73179a0043d2d9f1a7c6c4d5beda1aca95cacee287fa21f8e9d7fdd84f4a7  perfect_verify.py
388f1f1556ad7793628f48fcd268d12ca473209943cabb98d86c9ea8f861bebc  quick_verification.log
219932040e2dc7cbe1b7d50fe478170682ec4f9274dba2203a5779c52abb4cc9  run_checks.py
44f6db0175187953358bf066ea0d48a33681e807ba8fa25fc0cfa113186b7747  verify_cardinalities.py
b75f25254d04824edce255aab5d69e8be621469fd0d3600c9aeaf2eaeae6706c  verify_eighth.py
1218d2a96d3e151a6454cbbc050db74bf46b99ce447a4774042403796d1a4a79  verify_failure_modes.py
cddd2348256389cb009b81f3c86044ea769d8d0201bde9b2b11cb7f72c7d63e9  verify_order16.py


==> anc/README.txt <==
Exact computations for the focused dimension-eight Fuglede manuscript
====================================================================

Quick verification (Python 3.10 or later; standard library only)
-------------------------------------------------------------
From this directory run:

    python3 run_checks.py

This checks the Smith cardinality exclusions, the five order-16 matrices,
the explicit eighth-density example, all 332 oriented order-32 certificates,
and all 69 perfect-code quotient certificates. It requires no network access.

Full-source verification
------------------------

    python3 run_checks.py --full

This additionally requires a C++17 compiler and zlib development files.
The default compiler is c++; use --compiler g++ or --compiler clang++ if
necessary. Approximately 250 MB of temporary disk space is sufficient.
The program downloads the full published classification data, verifies
their SHA-256 digests, and audits every source record. Network availability
and download time depend on the source hosts.

Already downloaded files may be used instead:

    python3 run_checks.py --full \
      --hadamard-source /absolute/path/had32_tr.txt.gz \
      --perfect-source /absolute/path/perfect15

The full Hadamard extraction is repeated using two different implementations:
row elimination with highest-bit pivots and directly constructed columns
with lowest-bit pivots. Both outputs must equal the supplied 166 records
byte for byte. The complete perfect-code scan independently computes every
translation kernel both by translation tests and by the annihilator of its
integer Walsh support. All 5,983 codes are checked, not only the 69 selected
ones, and all selected codewords and record numbers are compared exactly.

To reconstruct positive certificates before checking them:

    python3 run_checks.py --regenerate

The --full and --regenerate options can be combined. Regeneration overwrites
only the two certificate JSON files with certificates that have already
passed the direct checks. The verifier does not trust the search algorithm.

Mathematical boundary
---------------------
The completeness of the published Hadamard and perfect-code classifications
is an external mathematical input. These programs do not reconstruct those
classifications. They verify complete extraction from the source data and
the positive certificates required by the manuscript. Quick checking of
selected certificates alone does not establish complete-source coverage.

Every failure is fatal. No essential check uses a Python assert statement,
and optimized Python (-O) does not disable verification. In particular,
failure to find a subgroup certificate is an error, not a non-tiling result.
All vector and transform arithmetic is exact; no numerical tolerance or
floating-point rank calculation is used.

Source data and provenance
--------------------------
1. Hadamard matrices of order 32, complete extended equivalence classes:
   H. Kharaghani and B. Tayfeh-Rezaie, J. Combin. Des. 21 (2013), 212-221.
   Representation supplied by Brendan McKay:
   https://users.cecs.anu.edu.au/~bdm/data/hadamard/had32_tr.txt.gz
   Complete compressed source SHA-256:
   e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520
   Records: 6,857,010. Retained ranks: 5:1, 6:2, 7:13, 8:150.
   Both matrix orientations are checked, giving 332 positive certificates.

2. Perfect one-error-correcting codes of length 15:
   P. R. J. Ostergard and O. Pottonen, IEEE Trans. Inform. Theory 55 (2009),
   4657-4660, arXiv:0806.2513v3.
   https://arxiv.org/src/0806.2513v3/anc/perfect15
   Complete source SHA-256:
   3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3
   Records: 5,983. Retained kernel dimensions: 7:48, 8:17, 9:3, 11:1.
   The physical bit with value 8 is always zero and is removed.

The selected records also occur in the ancillary files of Ferguson and
Iosevich, arXiv:2610.30712v1. They were independently re-extracted from the
complete published sources for this draft. The certificate files here were
newly generated and verified by the supplied programs.

3. Five Hadamard matrices of order 16 (Hall's ordinary equivalence classes):
   https://users.cecs.anu.edu.au/~bdm/data/hadamard/had16.txt
   SHA-256:
   67fb6f1a36f6893fca541a85754329812b9b8b454b3438ec9b6fd00005c2f170
   Both row and column orthogonality and all sixteen projection patterns
   are checked for each representative.

Individual programs
-------------------
    python3 verify_order16.py
    python3 verify_cardinalities.py
    python3 verify_eighth.py
    python3 hadamard_verify.py verify had32_rank_le8.txt hadamard_certificates.json
    python3 perfect_verify.py

The eighth-density computation is an optional independent check of the
explicit argument in the paper. It is not a classification input.

To generate only one family of certificates:

    python3 hadamard_verify.py generate had32_rank_le8.txt hadamard_certificates.json
    python3 perfect_verify.py --generate

To audit only perfect codes, optionally using a local complete source:

    python3 perfect_reproduce.py --source /absolute/path/perfect15

Coordinate conventions
----------------------
Vector coordinates are bits of nonnegative integers, with bit 0 the least
significant bit. Addition is bitwise exclusive-or. A Hadamard source row is
a hexadecimal integer, with a set bit representing +1 and an unset bit -1.
Dephasing cancels the choice of sign encoding. The verifier checks both
orientations because McKay's order-32 source identifies transposes.

Files recording the performed checks
------------------------------------
VERIFICATION.txt summarizes the actual completed runs for this draft.
full_verification.log records the complete integrated full-source run.
MANIFEST.sha256 records the supplied ancillary files' checksums.

These files document an execution; the mathematical certificates and the
programs remain available for an independent execution by the reader.


==> anc/VERIFICATION.txt <==
VERIFICATION OF THE FOCUSED DIMENSION-EIGHT COMPUTATIONS

Report generated (UTC): 2026-10-26T22:49:37.852917+00:00
Python: 3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]
Platform: Linux-6.18.55-x86_64-with-glibc2.39
C++ compiler: c++ (Ubuntu 13.3.0-6ubuntu2~24.04) 13.3.0
zlib runtime: 1.3.2

Completed runs, all with exit status zero:
1. Full-source run, including both complete Hadamard extractions and all
   perfect-code partitions, translation kernels and Fourier kernel audits.
   Raw output: full_verification.log. Elapsed wall time reported: 86.385 s.
2. Current default runner, including cardinalities, Hall's five matrices,
   eighth-density example, all positive certificates, and corrupted-
   certificate rejection under optimized Python.
   Raw output: quick_verification.log. Elapsed wall time reported: 8.022 s.
3. Direct optimized-Python checks of hadamard_verify.py and perfect_verify.py:
   both passed. The deliberate corruptions remove a required Hadamard basis
   and replace a perfect-code complement with null; both are rejected.

Exact full-source commands (using downloaded sources):
    python3 run_checks.py --full \
      --hadamard-source /path/to/had32_tr.txt.gz \
      --perfect-source /path/to/perfect15
    python3 run_checks.py

The raw log preserves the actual paths in the verification environment.
The source paths above are portable descriptions; they are not extra input.

Complete source SHA-256 bindings:
Hadamard compressed source, 142334914 bytes:
  e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520
Perfect-code source, 61271903 bytes:
  3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3

Both independent Hadamard extractions exactly match all 166 selected records:
  ranks 5:1, 6:2, 7:13, 8:150.
All 332 oriented Hadamard quotient sets have directly verified subgroup
complements. Their canonical-row-space bindings to source matrices are checked.

All 5983 perfect-code records are verified. The translation test and the
annihilator of integer Fourier support determine the same kernel for every
record. All 69 relevant records exactly match the supplied extraction:
  kernel dimensions 7:48, 8:17, 9:3, 11:1.
All 69 sixteen-point quotient configurations have directly verified subgroup
complements.

No floating-point linear algebra, approximate arithmetic, heuristic search
cutoff, or silently disabled assertion is used to establish these statements.
The published classifications' completeness remains an external theorem.

The supplied scripts, data, certificates and execution logs are bound by
MANIFEST.sha256. The enormous complete-source files are not redistributed;
the full runner downloads them and verifies the digests above.


==> anc/full_verification.log <==
PASS: Smith cardinality exclusions in dimensions seven and eight.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/verify_order16.py
had16.txt SHA-256: 67fb6f1a36f6893fca541a85754329812b9b8b454b3438ec9b6fd00005c2f170
Representative 0: PASS; patterns 0 1 2 3 4 5 6 7 8 9 A B C D E F
Representative 1: PASS; patterns 0 3 1 2 4 7 5 6 8 B 9 A D E C F
Representative 2: PASS; patterns 0 7 1 6 2 5 3 4 8 F A D B C 9 E
Representative 3: PASS; patterns 0 7 1 6 2 5 3 4 8 B E D F C 9 A
Representative 4: PASS; patterns 0 F 1 E 2 D 4 B 3 C 6 9 7 8 5 A
PASS: all five order-16 representatives and projection certificates.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/verify_eighth.py
PASS: elementary 64-point spectral set in Z_2^9.
PASS: Fourier support has 29 points and contains no 3-space.
PASS: all 1395 three-dimensional subspaces checked independently.
PASS: a three-dimensional subspace complements the spectral set.
PASS: earlier draft's example is affinely equivalent.
Complete Hadamard source SHA256 verified.
$ c++ -O3 -std=c++17 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/hadamard_scan.cpp -lz -o /tmp/fuglede-hadamard-t6oir9ap/hadamard_scan
$ /tmp/fuglede-hadamard-t6oir9ap/hadamard_scan /workspace/scratch/f3446a75a2cb/computation_inputs/had32_tr.txt.gz /tmp/fuglede-hadamard-t6oir9ap/rows.txt rows
1000000 records processed; 165 retained
2000000 records processed; 166 retained
3000000 records processed; 166 retained
4000000 records processed; 166 retained
5000000 records processed; 166 retained
6000000 records processed; 166 retained
mode rows; records 6857010; retained 166
rank 5: 1
rank 6: 2
rank 7: 13
rank 8: 150
rank 9: 1874
rank 10: 20202
rank 11: 158127
rank 12: 786379
rank 13: 2250131
rank 14: 2753834
rank 15: 886297
$ /tmp/fuglede-hadamard-t6oir9ap/hadamard_scan /workspace/scratch/f3446a75a2cb/computation_inputs/had32_tr.txt.gz /tmp/fuglede-hadamard-t6oir9ap/columns.txt columns
1000000 records processed; 165 retained
2000000 records processed; 166 retained
3000000 records processed; 166 retained
4000000 records processed; 166 retained
5000000 records processed; 166 retained
6000000 records processed; 166 retained
mode columns; records 6857010; retained 166
rank 5: 1
rank 6: 2
rank 7: 13
rank 8: 150
rank 9: 6856844
PASS: both complete Hadamard extractions equal all 166 supplied records.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/perfect_reproduce.py --compiler c++ --source /workspace/scratch/f3446a75a2cb/computation_inputs/perfect15.txt
Complete source SHA256 verified.
Audited 500 codes
Audited 1000 codes
Audited 1500 codes
Audited 2000 codes
Audited 2500 codes
Audited 3000 codes
Audited 3500 codes
Audited 4000 codes
Audited 4500 codes
Audited 5000 codes
Audited 5500 codes
PASS: all 5983 perfect partitions and translation/Fourier kernels verified.
All kernel dimensions: 1:19 2:177 3:1295 4:2896 5:1222 6:305 7:48 8:17 9:3 11:1
Retained 69 records (7:48, 8:17, 9:3, 11:1).
PASS: exact equality of all 69 extracted records with supplied data.
PASS: 69 perfect-code partitions, kernels, quotient maps and subgroup certificates.
Kernel dimensions: 7:48, 8:17, 9:3, 11:1.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/hadamard_verify.py verify /workspace/scratch/f3446a75a2cb/output/fuglede/anc/had32_rank_le8.txt /workspace/scratch/f3446a75a2cb/output/fuglede/anc/hadamard_certificates.json
PASS: all 332 oriented Hadamard certificates; exact direct-sum verification.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/perfect_verify.py
PASS: 69 perfect-code partitions, kernels, quotient maps and subgroup certificates.
Kernel dimensions: 7:48, 8:17, 9:3, 11:1.
ALL REQUESTED CHECKS PASSED. Elapsed seconds: 86.385
Published classification completeness remains an explicit mathematical input.


==> anc/had16.txt <==
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9999 9966 9696 9669
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9996 9969 9699 9666
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A599 A566 9996 9969 96A5 965A
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA A995 A659 A566 9A56 9969 96A5 959A
FFFF FF00 F0F0 F00F CCCC CC33 C3AA C355 AAC3 AA3C A599 A566 9996 9969 96A5 965A


==> anc/had32_rank_le8.txt <==
25418 5 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999999 99996666 99669966 99666699 96969696 96966969 96699669 96696996
25419 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969699 96966966 96699666 96696999
25420 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999996 99996669 99669969 99666696 96969666 96966999 96699699 96696966
25421 6 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99999966 99996699 99669999 99666666 96969669 96966996 96699696 96696969
25422 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9999 A55A6666 9996A55A 99965AA5 99699966 99696699 96999696 96996969 96669669 96666996
25423 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
25424 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999666 96996999 96669699 96666966
25426 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A5A5 A599995A A5665A96 A55A6669 99969699 99966966 99699666 99696999 96A5665A 96995AA5 96669969 965AA596
25428 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
25429 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 9696965A 969669A5 966996A5 9669695A
25430 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 996696A5 9966695A 96969969 96966696 9669965A 966969A5
25432 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
25433 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 99669696 99666969 96969669 96966996 966999A5 9669665A
25434 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
25435 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969969 96966696 96699996 96696669
25436 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9996995A 9969665A 996669A5 96996996 96966669 96699969 96669696
25438 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25439 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 9696995A 969666A5 966999A5 9669665A
25440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A99A5 A55A665A 99999696 99996969 99669669 99666996 9696A566 96965A99 9669995A 966966A5
25445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 96699969 96696696
25447 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9996 A55A6669 9996A566 99965A99 99699969 99696696 969996A5 9699695A 9666965A 966669A5
25454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A96A5 A55A695A 9996A566 99965A99 9969965A 996969A5 96999996 96996669 96669969 96666696
25456 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9999A566 99995A99 99669669 99666996 969699A5 9696665A 9669995A 966966A5
25459 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55A9696 A55A6969 9996A566 99965A99 99699669 99696996 969999A5 9699665A 9666995A 966666A5
25467 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
25468 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55A9996 A55A6669 9996A5A5 99965A5A 99699969 99696696 96999666 96996999 96669699 96666966
25472 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
25473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 9996A569 99695A69 99666996 969969A5 96965A5A 9669A55A 966696A5
25475 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
25476 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
25477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 996996A5 9969695A 9699A569 96995A96 9666965A 966669A5
25478 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A599A566 A5665A66 A55A6699 999696A5 9996695A 9969965A 996969A5 96A56696 96995A69 9666A569 965A9996
25483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5999666 A5666966 A55A6699 9996A596 99965A69 9969A569 99695A96 96A566A5 9699695A 9666965A 965A99A5
25485 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
25486 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
25487 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
25488 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
25489 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 996996A5 9969695A 9699A566 96995A99 9666965A 966669A5
25493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A66565A6 A5A55A5A A55A9996 A55A6669 9A56596A 99966696 9969A55A 99695AA5 96999666 96996999 96669699 95A6A965
25496 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59596A 99996696 99669996 99666669 9696965A 969669A5 966996A5 95A9A959
25499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A5956A6 9999695A 9966965A 996669A5 96969996 96966669 96699969 95A9A695
25501 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665659A A5A55A66 A55AA566 A55A5A99 9A59566A 99996996 99669696 99666969 9696995A 969666A5 966999A5 95A9A659
25516 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665599A A5A56666 A55A9966 A55A6699 9A56656A 99965A96 9969A596 99695A69 9699965A 969969A5 966696A5 95A6A959
25524 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A5956A6 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 95A99A65
25528 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A9 A665596A A5A56696 A55A9996 A55A6669 9A56659A 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 95A6A959
25533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A59596A 99996699 99669999 99666666 9696965A 969669A5 966996A5 95A9A956
25537 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665659A A5A55A69 A55AA569 A55A5A96 9A5956A9 9999695A 9966965A 996669A5 96969999 96966666 96699966 95A9A695
25552 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A5965A9 99995A5A 9966A55A 99665AA5 96969669 96966996 96699696 95A9A965
25557 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A59569A 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 95A99A56
25563 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55AA55 A99595A6 A665596A A5A56699 A55A9999 A55A6666 9A56659A 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 95A6A956
25574 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999A56 999965A9 99669969 99666696 969696A5 9696695A 9669959A 96696A65
25584 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999969 99996696 99669A56 996665A9 9696959A 96966A65 966996A5 9669695A
25588 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999995A 999966A5 99669A65 9966659A 969695A9 96966A56 96699696 96696969
25594 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99999696 99996969 996695A9 99666A56 96969A65 9696659A 9669995A 966966A5
25596 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 9999959A 99996A65 996696A5 9966695A 96969969 96966696 96699A56 966965A9
25598 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A65 9996659A 9969995A 996966A5 96999696 96996969 966695A9 96666A56
25602 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A659 A5A559A6 A55AA566 A55A5A99 99969A56 999665A9 99699969 99696696 969996A5 9699695A 9666959A 96666A65
25772 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A65 9996659A 9969995A 996966A5 969995A6 96996A59 96669699 96666966
25775 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A569 A5A55A96 A55AA656 A55A59A9 99969A59 999665A6 99699966 99696699 9699959A 96996A65 966696A5 9666695A
25834 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99999696 99996969 996695A9 99666A56 96969966 96966699 96699A59 966965A6
25836 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A59 999665A6 99699966 99696699 969995A9 96996A56 96669696 96666969
25839 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A5A55A A5A55AA5 A55AA665 A55A599A 99969A56 999665A9 99699969 99696696 969995A6 96996A59 96669699 96666966
25878 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 999995A9 99996A56 99669696 99666969 9696A55A 96965AA5 9669A665 9669599A
25880 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A59 A5A565A6 A55A9966 A55A6699 9996A656 999659A9 9969A569 99695A96 969996A5 9699695A 9666959A 96666A65
25913 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 999996A5 9999695A 9966959A 99666A65 9696A659 969659A6 9669A566 96695A99
25918 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59A56 A5A565A9 A55A9969 A55A6696 9996A659 999659A6 9969A566 99695A99 969996A5 9699695A 9666959A 96666A65
25955 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A665 9996599A 9969A55A 99695AA5 969995A6 96996A59 96669699 96666966
25959 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59969 A5A56696 A55A9A56 A55A65A9 9996A659 999659A6 9969A566 99695A99 9699959A 96996A65 966696A5 9666695A
25979 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5A59966 A5A56699 A55A9A59 A55A65A6 9996A665 9996599A 9969A55A 99695AA5 969995A9 96996A56 96669696 96666969
25996 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A665 A599599A A566A55A A5665AA5 99969A56 999665A9 99699969 99696696 96A59699 96A56966 965A95A6 965A6A59
26033 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 99969A56 999665A9 99699969 99696696 96A596A5 96A5695A 965A959A 965A6A65
26038 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A659 A59959A6 A566A566 A5665A99 999696A5 9996695A 9969959A 99696A65 96A59A56 96A565A9 965A9969 965A6696
26057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 99969A65 9996659A 9969995A 996966A5 96A59699 96A56966 965A95A6 965A6A59
26059 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A599A656 A59959A9 A566A569 A5665A96 999696A5 9996695A 9969959A 99696A65 96A59A59 96A565A6 965A9966 965A6699
26071 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A995 AA55566A A5999696 A5996969 A56695A9 A5666A56 9996A665 9996599A 9969A55A 99695AA5 96A59A59 96A565A6 965A9966 965A6699
27179 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9999A55A 99995AA5 9966AA55 996655AA 96969669 96966996 96699966 96696699
27182 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59999 A5A56666 A55A9696 A55A6969 9996A956 999656A9 9969A659 996959A6 96999A65 9699659A 9666956A 96666A95
27202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A59996 A5A56669 A55A9699 A55A6966 9996A959 999656A6 9969A656 996959A9 96999A65 9699659A 9666956A 96666A95
27210 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969A65 9996659A 9969956A 99696A95 96A59996 96A56669 965A9699 965A6966
27212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99969996 99966669 99699699 99696966 96A59A65 96A5659A 965A956A 965A6A95
27299 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A956 A5A556A9 A55AA665 A55A599A 99969A95 9996656A 996995A6 99696A59 96999969 96996696 9666965A 966669A5
27317 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99969A59 999665A6 9969956A 99696A95 96A59996 96A56669 965A96A5 965A695A
27325 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A59999A5 A599665A A5669696 A5666969 9996A956 999656A9 9969A665 9969599A 96A59A59 96A565A6 965A956A 965A6A95
27331 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 AA55A599 AA555A66 A5999996 A5996669 A56696A5 A566695A 9996A965 9996569A 9969A656 996959A9 96A59A59 96A565A6 965A956A 965A6A95
27440 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A659 A65959A6 A566A566 A5665A99 9A569969 9A566696 99699A56 996965A9 96A5959A 96A56A65 959A96A5 959A695A
27451 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569A65 9A56659A 9969995A 996966A5 96A59699 96A56966 959A95A6 959A6A59
27454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A995 A995566A A659A656 A65959A9 A566A569 A5665A96 9A569699 9A566966 996995A6 99696A59 96A59A65 96A5659A 959A995A 959A66A5
27477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CC33C C33C3CC3 AAAAAAAA AAAA5555 A995A965 A995569A A659A599 A6595A66 A566A656 A56659A9 9A5696A5 9A56695A 9969956A 99696A95 96A59996 96A56669 959A9A59 959A65A6
39044 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55AA55A A55A5AA5 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39046 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A5A55A5A A55A9996 A55A6669 9996A55A 99965AA5 99699969 99696696 96999699 96996966 96669666 96666999
39050 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A99 99969666 99696966 995AA599 96996696 96966969 96699669 96669996
39051 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99A55A96 99996669 99669969 995AA596 96969699 96966966 96699666 96696999
39057 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99996666 99969699 99696999 99669966 96A55A96 96966969 96699669 965AA596
39058 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599995A A566665A A55A5AA5 99969699 99966966 99699666 99696999 96A55A96 96996669 96669969 965AA596
39067 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A5A5 A599965A A566695A A55A5AA5 99969996 99966669 99699969 99696696 96A55A99 96996966 96669666 965AA599
39074 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
39078 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
39080 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
39086 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 999699A5 9996665A 9969995A 996966A5 96999696 96996969 96669669 96666996
39090 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A599 A5A55A66 A55AA566 A55A5A99 99969996 99966669 99699969 99696696 969996A5 9699695A 9666965A 966669A5
39164 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99969996 99966669 99699969 99696696 96999666 96996999 96669699 96666966
39189 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
39205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
39212 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
39231 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 99969996 99966669 99699969 99696696 96A596A5 96A5695A 965A965A 965A69A5
39235 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
39251 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
39252 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55AA55 AA5555AA A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
41999 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3C3 C3C33C3C C33CAAAA C33C5555 AAAAC33C AAAA3CC3 AA55A599 AA555A66 A599AA55 A59955AA A566A566 A5665A99 99A59669 99A56996 995A9696 995A6969 9696995A 969666A5 966999A5 9669665A
43323 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999996 99996669 99669969 99666696 969696A5 9696695A 9669965A 966969A5
43329 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 9999995A 999966A5 996699A5 9966665A 96969669 96966996 96699696 96696969
43332 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 999996A5 9999695A 9966965A 996669A5 96969996 96966669 96699969 96696696
43336 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A599 A5A55A66 A55AA566 A55A5A99 99999696 99996969 99669669 99666996 969699A5 9696665A 9669995A 966966A5
43376 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999699 99996966 99669666 99666999 96969969 96966696 96699996 96696669
43379 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A5A55A A5A55AA5 A55AA5A5 A55A5A5A 99999696 99996969 99669669 99666996 96969966 96966699 96699999 96696666
43390 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 99999696 99996969 99669669 99666996 9696A599 96965A66 9669A566 96695A99
43394 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A599 99965A66 9969A566 99695A99 96999696 96996969 96669669 96666996
43398 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A599A5 A5A5665A A55A995A A55A66A5 9996A596 99965A69 9969A569 99695A96 96999699 96996966 96669666 96666999
43445 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
43449 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
43471 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
43473 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
43481 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A599 99965A66 9969A566 99695A99 96A59996 96A56669 965A9969 965A6696
43483 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55AA3C AA5555C3 A59996A5 A599695A A566965A A56669A5 9996A596 99965A69 9969A569 99695A96 96A59999 96A56666 965A9966 965A6699
43783 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C AA55A5A5 A959995A A656665A A5A5AA3C A5A555C3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
44186 7 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969696 96966969 95A99669 95A96996
44187 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669966 99666699 96969669 96966996 95A99696 95A96969
44190 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599999 9A596666 99669669 99666996 96969696 96966969 95A99966 95A96699
44191 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599996 9A596669 99669969 99666696 96969699 96966966 95A99666 95A96999
44199 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599966 9A596699 99669999 99666666 96969669 96966996 95A99696 95A96969
44202 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599699 9A596966 99669666 99666999 96969996 96966669 95A99969 95A96696
44205 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A599696 9A596969 99669669 99666996 96969999 96966666 95A99966 95A96699
44206 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995AA3C A99555C3 A665A5A5 A6655A5A A55AA55A A55A5AA5 9A569996 9A566669 99699969 99696696 96999699 96996966 95A69666 95A66999
45397 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A5A5 A9955A5A A659A55A A6595AA5 A566AA3C A56655C3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
45633 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A599 A9955A66 A659A566 A6595A99 A566AA3C A56655C3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
45690 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C3AA C3C33C55 C33CC355 C33C3CAA AAAAAAC3 AAAA553C A995A55A A9955AA5 A659A5A5 A6595A5A A566AA3C A56655C3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
79474 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A5A5 96965A5A 9669A55A 96695AA5
79477 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 969996A5 9699695A 9666965A 966669A5
79493 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A599 96965A66 9669A566 96695A99
79499 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 969996A5 9699695A 9666965A 966669A5
79518 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5995A66 A566A566 A5665A99 999696A5 9996695A 9969965A 996969A5 96A59996 96A56669 965A9969 965A6696
79533 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A599 A5965A96 A5695A69 A566A566 99A5665A 99969969 99699996 995A66A5 96A569A5 96999666 96669699 965A695A
79534 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55C33C AA553CC3 A599A596 A5995A69 A566A569 A5665A96 999699A5 9996665A 9969995A 996966A5 96A59699 96A56966 965A9666 965A6999
79810 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A5A5 A959995A A656665A A5A5C33C A5A53CC3 A55A5AA5 9A955A99 99996666 99669696 99666969 96969966 96699669 96696996 959AA599
79962 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C AA55A599 AA555A66 A599C33C A5993CC3 A566A566 A5665A99 99A599A5 99A5665A 995A9696 995A6969 9696995A 969666A5 96699669 96696996
81163 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A5A5 A9955A5A A659A55A A6595AA5 A566C33C A5663CC3 9A659966 9A656699 995A9669 995A6996 96969696 96966969 95A99999 95A96666
81454 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A599 A9955A66 A659A566 A6595A99 A566C33C A5663CC3 9A65995A 9A6566A5 995A9669 995A6996 96969696 96966969 95A999A5 95A9665A
81575 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3C3 AAAA3C3C A995A55A A9955AA5 A659A5A5 A6595A5A A566C33C A5663CC3 9A659999 9A656666 995A9669 995A6996 96969696 96966969 95A99966 95A96699
86015 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A599A599 A5995A66 A566A566 A5665A99 999696C3 9996693C 9969963C 996969C3 96A59996 96A56669 965A9969 965A6696
86049 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999996 A5996669 A5669969 A5666696 9996A5C3 99965A3C 9969A53C 99695AC3 96A59699 96A56966 965A9666 965A6999
86053 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A AA55C35A AA553CA5 A5999699 A5996966 A5669666 A5666999 9996A5C3 99965A3C 9969A53C 99695AC3 96A59996 96A56669 965A9969 965A6696
87423 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CAA55 C33C55AA AAAAC3A5 AAAA3C5A A9959996 A9956669 A6659666 A6656999 A55AA53C A55A5AC3 9A569969 9A566696 9969C35A 99693CA5 9699A5C3 96995A3C 95A69699 95A66966
112092 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC3C3 AA55AA55 AA5555AA A9A9993C A6A6663C A5A53CC3 A55AA55A A55A5AA5 9A9A3C99 99996666 99669696 99666969 96969966 96699669 96696996 9595C399
116184 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3AAAA C3C35555 C33CA5A5 C33C5A5A AAAAC399 AAAA3C66 A959AA55 A95955AA A656A55A A6565AA5 A5A5C366 A5A53C99 9A959669 9A956996 9966993C 996666C3 966999C3 9669663C 959A9696 959A6969
137685 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 99999696 99996969 99669669 99666996 9696A55A 96965AA5 9669A5A5 96695A5A
137688 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59999 A5A56666 A55A9966 A55A6699 9996A596 99965A69 9969A569 99695A96 9699965A 969969A5 966696A5 9666695A
137697 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 999996A5 9999695A 9966965A 996669A5 9696A566 96965A99 9669A599 96695A66
137698 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55AA55 AA5555AA A5A59996 A5A56669 A55A9969 A55A6696 9996A599 99965A66 9969A566 99695A99 9699965A 969969A5 966696A5 9666695A
137817 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969966 96966699 96699669 96696996
137818 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A5A5AA55 A599959A A566656A A55A5AA5 99A559A9 99996666 99669696 995AA959 96969669 96966996 96699966 96696699
137879 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A5A5 AA555A5A A599A959 A59956A6 A566A656 A56659A9 99A59A95 99A5656A 995A959A 995A6A65 96969669 96966996 96699966 96696699
137948 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A5A5A965 A5A5569A A55AA656 A55A59A9 99999A95 9999656A 996695A6 99666A59 96969669 96966996 9669995A 966966A5
138007 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 AA55A599 AA555A66 A599A965 A599569A A566A656 A56659A9 99A59A95 99A5656A 995A95A6 995A6A59 96969669 96966996 9669995A 966966A5
138041 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A5965A6 99669966 99666699 969695A9 96966A56 95A99696 95A96969
138042 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CC33 CC3333CC C3C3C33C C3C33CC3 C33CC3C3 C33C3C3C AAAAAAAA AAAA5555 A995A995 A995566A A665A665 A665599A A55AA55A A55A5AA5 9A599A59 9A566966 996995A6 99666699 969965A9 96969696 95A96A56 95A69969
1542234 8 FFFFFFFF FFFF0000 FF00FF00 FF0000FF F0F0F0F0 F0F00F0F F00FF00F F00F0FF0 CCCCCCCC CCCC3333 CC33CAA3 CC33355C C3AAC553 C3AA3AAC C355C33C C3553CC3 AAC3A99A AA3CA965 A9C39665 A93C969A A6A56695 A65A666A A5A5596A A55A5995 9A995C39 9A665A56 999963C6 996665A9 969695A6 966993C9 9596AA59 9569AC36


==> anc/hadamard_certificates.json <==
{
  "format_version": 1,
  "cases": [
    {
      "record": 25418,
      "rank": 5,
      "orientation": "columns",
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "complement_basis": []
    },
    {
      "record": 25418,
      "rank": 5,
      "orientation": "rows",
      "points": [
        0,
        16,
        8,
        24,
        4,
        20,
        12,
        28,
        2,
        18,
        10,
        26,
        6,
        22,
        14,
        30,
        1,
        17,
        9,
        25,
        5,
        21,
        13,
        29,
        3,
        19,
        11,
        27,
        7,
        23,
        15,
        31
      ],
      "complement_basis": []
    },
    {
      "record": 25419,
      "rank": 6,
      "orientation": "columns",
      "points": [
        0,
        48,
        40,
        24,
        36,
        20,
        12,
        60,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "complement_basis": [
        8
      ]
    },
    {
      "record": 25419,
      "rank": 6,
      "orientation": "rows",
      "points": [
        0,
        32,
        24,
        56,
        20,
        52,
        12,
        44,
        2,
        34,
        26,
        58,
        22,
        54,
        14,
        46,
        1,
        33,
        25,
        57,
        21,
        53,
        13,
        45,
        63,
        31,
        39,
        7,
        43,
        11,
        51,
        19
      ],
      "complement_basis": [
        4
      ]
    },
    {
      "record": 25420,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        74,
        58,
        102,
        22,
        14,
        126,
        33,
        81,
        73,
        57,
        101,
        21,
        13,
        125,
        35,
        83,
        75,
        59,
        103,
        23,
        15,
        127
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25420,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        88,
        56,
        20,
        116,
        76,
        44,
        2,
        98,
        90,
        58,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        21,
        117,
        77,
        45,
        127,
        31,
        39,
        71,
        19,
        115,
        75,
        43
      ],
      "complement_basis": [
        4,
        24
      ]
    },
    {
      "record": 25421,
      "rank": 6,
      "orientation": "columns",
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        34,
        18,
        10,
        58,
        38,
        22,
        14,
        62,
        33,
        17,
        9,
        57,
        37,
        21,
        13,
        61,
        35,
        19,
        11,
        59,
        39,
        23,
        15,
        63
      ],
      "complement_basis": [
        12
      ]
    },
    {
      "record": 25421,
      "rank": 6,
      "orientation": "rows",
      "points": [
        0,
        48,
        40,
        24,
        4,
        52,
        44,
        28,
        2,
        50,
        42,
        26,
        6,
        54,
        46,
        30,
        1,
        49,
        41,
        25,
        5,
        53,
        45,
        29,
        59,
        11,
        19,
        35,
        63,
        15,
        23,
        39
      ],
      "complement_basis": [
        12
      ]
    },
    {
      "record": 25422,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        33,
        81,
        105,
        25,
        69,
        53,
        13,
        125,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        2,
        8
      ]
    },
    {
      "record": 25422,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        69,
        53,
        51,
        67,
        109,
        29,
        27,
        107,
        87,
        39,
        95,
        47
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 25423,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        74,
        58,
        38,
        86,
        14,
        126,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "complement_basis": [
        9,
        16
      ]
    },
    {
      "record": 25423,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        20,
        116,
        12,
        108,
        66,
        34,
        90,
        58,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        21,
        117,
        31,
        127,
        77,
        45,
        71,
        39,
        75,
        43,
        83,
        51
      ],
      "complement_basis": [
        18,
        4
      ]
    },
    {
      "record": 25424,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        98,
        146,
        202,
        58,
        166,
        86,
        14,
        254,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        99,
        147,
        171,
        91,
        199,
        55,
        15,
        255
      ],
      "complement_basis": [
        33,
        36,
        144
      ]
    },
    {
      "record": 25424,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        21,
        245,
        159,
        127,
        205,
        45,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        18,
        4,
        24
      ]
    },
    {
      "record": 25426,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        172,
        92,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        161,
        81,
        73,
        185,
        37,
        213,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        33,
        18,
        8
      ]
    },
    {
      "record": 25426,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        37,
        109,
        167,
        239,
        75,
        139,
        115,
        179,
        213,
        157,
        87,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25428,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25428,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        111,
        47,
        87,
        23,
        77,
        13,
        117,
        53
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25429,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25429,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        239,
        47,
        87,
        151,
        53,
        245,
        141,
        77
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25430,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        193,
        49,
        9,
        249,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25430,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        239,
        47,
        205,
        13,
        87,
        151,
        117,
        181
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25432,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25432,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        88,
        56,
        4,
        100,
        92,
        60,
        18,
        114,
        74,
        42,
        22,
        118,
        78,
        46,
        1,
        97,
        89,
        57,
        3,
        99,
        91,
        59,
        109,
        13,
        53,
        85,
        111,
        15,
        55,
        87
      ],
      "complement_basis": [
        10,
        20
      ]
    },
    {
      "record": 25433,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        101,
        149,
        173,
        93,
        195,
        51,
        11,
        251,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25433,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        237,
        13,
        151,
        119,
        175,
        79,
        213,
        53
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25434,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        68,
        52,
        108,
        28,
        66,
        50,
        10,
        122,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        37,
        85,
        109,
        29,
        3,
        115,
        75,
        59,
        39,
        87,
        111,
        31
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25434,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        35,
        99,
        27,
        91,
        13,
        77,
        53,
        117,
        47,
        111,
        23,
        87
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25435,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        66,
        178,
        138,
        122,
        38,
        214,
        238,
        30,
        129,
        113,
        73,
        185,
        37,
        213,
        237,
        29,
        131,
        115,
        75,
        187,
        39,
        215,
        239,
        31
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25435,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        35,
        227,
        155,
        91,
        13,
        205,
        181,
        117,
        215,
        23,
        111,
        175
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25436,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        196,
        52,
        236,
        28,
        194,
        50,
        10,
        250,
        166,
        86,
        110,
        158,
        1,
        241,
        201,
        57,
        165,
        85,
        109,
        157,
        131,
        115,
        75,
        187,
        167,
        87,
        111,
        159
      ],
      "complement_basis": [
        19,
        4,
        8
      ]
    },
    {
      "record": 25436,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        163,
        99,
        155,
        91,
        13,
        173,
        85,
        245,
        207,
        111,
        151,
        55
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25438,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        74,
        58,
        102,
        22,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        10,
        12
      ]
    },
    {
      "record": 25438,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        18,
        114,
        10,
        106,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        67,
        35,
        91,
        59,
        119,
        23,
        111,
        15,
        53,
        85,
        45,
        77
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25439,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        130,
        114,
        74,
        186,
        230,
        22,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        18,
        20,
        24
      ]
    },
    {
      "record": 25439,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        18,
        242,
        138,
        106,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        67,
        163,
        219,
        59,
        247,
        23,
        111,
        143,
        77,
        173,
        213,
        53
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25440,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        108,
        156,
        2,
        242,
        202,
        58,
        166,
        86,
        110,
        158,
        193,
        49,
        73,
        185,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25440,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        117,
        149,
        183,
        87,
        175,
        79,
        219,
        59,
        45,
        205
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25445,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        10,
        250,
        102,
        150,
        174,
        94,
        1,
        241,
        137,
        121,
        101,
        149,
        237,
        29,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25445,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        141,
        77,
        181,
        117,
        155,
        91,
        151,
        87
      ],
      "complement_basis": [
        2,
        52,
        8
      ]
    },
    {
      "record": 25447,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        194,
        50,
        138,
        122,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        9,
        12,
        48
      ]
    },
    {
      "record": 25447,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        47,
        239,
        155,
        91,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        2,
        52,
        8
      ]
    },
    {
      "record": 25454,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        110,
        158,
        65,
        177,
        201,
        57,
        165,
        85,
        45,
        221,
        131,
        115,
        11,
        251,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        3,
        36,
        24
      ]
    },
    {
      "record": 25454,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        35,
        227,
        205,
        13,
        155,
        91,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement_basis": [
        66,
        84,
        8
      ]
    },
    {
      "record": 25456,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        129,
        113,
        9,
        249,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25456,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        131,
        99,
        151,
        119,
        187,
        91,
        175,
        79,
        53,
        213,
        45,
        205
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25459,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        68,
        180,
        172,
        92,
        130,
        114,
        202,
        58,
        102,
        150,
        46,
        222,
        1,
        241,
        137,
        121,
        229,
        21,
        109,
        157,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        3,
        36,
        88
      ]
    },
    {
      "record": 25459,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        3,
        227,
        151,
        119,
        219,
        59,
        79,
        175,
        213,
        53,
        77,
        173
      ],
      "complement_basis": [
        18,
        20,
        24
      ]
    },
    {
      "record": 25467,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        72,
        56,
        100,
        20,
        44,
        92,
        34,
        82,
        106,
        26,
        70,
        54,
        14,
        126,
        97,
        17,
        41,
        89,
        69,
        53,
        13,
        125,
        99,
        19,
        43,
        91,
        71,
        55,
        15,
        127
      ],
      "complement_basis": [
        18,
        4
      ]
    },
    {
      "record": 25467,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        112,
        72,
        56,
        36,
        84,
        108,
        28,
        2,
        114,
        74,
        58,
        38,
        86,
        110,
        30,
        1,
        113,
        73,
        57,
        93,
        45,
        21,
        101,
        119,
        7,
        63,
        79,
        43,
        91,
        99,
        19
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 25468,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        228,
        20,
        172,
        92,
        98,
        146,
        42,
        218,
        198,
        54,
        142,
        126,
        161,
        81,
        41,
        217,
        69,
        181,
        205,
        61,
        99,
        147,
        235,
        27,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        33,
        4,
        48
      ]
    },
    {
      "record": 25468,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        66,
        162,
        218,
        58,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        237,
        13,
        159,
        127,
        53,
        213,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        18,
        4,
        24
      ]
    },
    {
      "record": 25472,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        2,
        114,
        106,
        26,
        70,
        54,
        46,
        94,
        65,
        49,
        9,
        121,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 25472,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        112,
        8,
        120,
        68,
        52,
        76,
        60,
        34,
        82,
        42,
        90,
        102,
        22,
        110,
        30,
        1,
        113,
        9,
        121,
        67,
        51,
        75,
        59,
        87,
        39,
        95,
        47,
        21,
        101,
        29,
        109
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25473,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        196,
        52,
        44,
        220,
        2,
        242,
        106,
        154,
        198,
        54,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement_basis": [
        25,
        10,
        12
      ]
    },
    {
      "record": 25473,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        183,
        39,
        223,
        79,
        85,
        197,
        61,
        173
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25475,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        68,
        52,
        44,
        92,
        66,
        50,
        106,
        26,
        6,
        118,
        46,
        94,
        1,
        113,
        73,
        57,
        101,
        21,
        45,
        93,
        67,
        51,
        11,
        123,
        103,
        23,
        47,
        95
      ],
      "complement_basis": [
        9,
        12
      ]
    },
    {
      "record": 25475,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        4,
        100,
        28,
        124,
        82,
        50,
        74,
        42,
        86,
        54,
        78,
        46,
        1,
        97,
        25,
        121,
        19,
        115,
        11,
        107,
        95,
        63,
        71,
        39,
        77,
        45,
        85,
        53
      ],
      "complement_basis": [
        2,
        12
      ]
    },
    {
      "record": 25476,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        66,
        178,
        234,
        26,
        134,
        118,
        46,
        222,
        129,
        113,
        73,
        185,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        231,
        23,
        47,
        223
      ],
      "complement_basis": [
        17,
        20,
        24
      ]
    },
    {
      "record": 25476,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        86,
        182,
        206,
        46,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ],
      "complement_basis": [
        2,
        20,
        24
      ]
    },
    {
      "record": 25477,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        172,
        92,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        1,
        241,
        201,
        57,
        229,
        21,
        45,
        221,
        67,
        179,
        139,
        123,
        103,
        151,
        175,
        95
      ],
      "complement_basis": [
        9,
        18,
        12
      ]
    },
    {
      "record": 25477,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        82,
        178,
        74,
        170,
        214,
        54,
        206,
        46,
        1,
        225,
        25,
        249,
        147,
        115,
        139,
        107,
        223,
        63,
        205,
        45,
        71,
        167,
        85,
        181
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25478,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        132,
        116,
        236,
        28,
        194,
        50,
        106,
        154,
        6,
        246,
        174,
        94,
        193,
        49,
        9,
        249,
        101,
        149,
        173,
        93,
        67,
        179,
        203,
        59,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        5,
        14,
        112
      ]
    },
    {
      "record": 25478,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        91,
        163,
        235,
        77,
        141,
        117,
        181,
        215,
        159,
        103,
        47
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25483,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        232,
        24,
        132,
        116,
        108,
        156,
        130,
        114,
        234,
        26,
        70,
        182,
        46,
        222,
        65,
        177,
        137,
        121,
        229,
        21,
        45,
        221,
        195,
        51,
        75,
        187,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        19,
        4,
        8
      ]
    },
    {
      "record": 25483,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        146,
        82,
        170,
        106,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        19,
        115,
        139,
        235,
        159,
        95,
        167,
        103,
        45,
        77,
        181,
        213
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25485,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        40,
        88,
        100,
        20,
        76,
        60,
        98,
        18,
        10,
        122,
        38,
        86,
        78,
        62,
        33,
        81,
        105,
        25,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25485,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        13,
        77,
        53,
        117,
        99,
        35,
        91,
        27
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25486,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        204,
        60,
        226,
        18,
        138,
        122,
        38,
        214,
        78,
        190,
        33,
        209,
        233,
        25,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25486,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25487,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        112,
        104,
        24,
        36,
        84,
        76,
        60,
        34,
        82,
        10,
        122,
        102,
        22,
        78,
        62,
        97,
        17,
        41,
        89,
        5,
        117,
        77,
        61,
        35,
        83,
        107,
        27,
        7,
        119,
        79,
        63
      ],
      "complement_basis": [
        4,
        8
      ]
    },
    {
      "record": 25487,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        64,
        56,
        120,
        36,
        100,
        28,
        92,
        18,
        82,
        42,
        106,
        54,
        118,
        14,
        78,
        1,
        65,
        57,
        121,
        111,
        47,
        87,
        23,
        99,
        35,
        91,
        27,
        13,
        77,
        53,
        117
      ],
      "complement_basis": [
        2,
        4
      ]
    },
    {
      "record": 25488,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        34,
        210,
        138,
        122,
        230,
        22,
        78,
        190,
        225,
        17,
        41,
        217,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        135,
        119,
        79,
        191
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 25488,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        54,
        246,
        142,
        78,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ],
      "complement_basis": [
        2,
        4,
        56
      ]
    },
    {
      "record": 25489,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        164,
        84,
        204,
        60,
        162,
        82,
        10,
        250,
        102,
        150,
        206,
        62,
        97,
        145,
        169,
        89,
        133,
        117,
        77,
        189,
        35,
        211,
        235,
        27,
        7,
        247,
        207,
        63
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25489,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        18,
        210,
        42,
        234,
        182,
        118,
        142,
        78,
        1,
        193,
        57,
        249,
        111,
        175,
        87,
        151,
        99,
        163,
        141,
        77,
        219,
        27,
        53,
        245
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25493,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        100,
        148,
        172,
        92,
        194,
        50,
        10,
        250,
        198,
        54,
        174,
        94,
        1,
        241,
        137,
        121,
        197,
        53,
        237,
        29,
        67,
        179,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        5,
        22,
        8
      ]
    },
    {
      "record": 25493,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        211,
        237,
        55,
        247,
        185,
        135,
        93,
        157,
        107,
        171,
        91,
        101
      ],
      "complement_basis": [
        34,
        4,
        8
      ]
    },
    {
      "record": 25496,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        74,
        186,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25496,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        217,
        167,
        87,
        215,
        109,
        237,
        29,
        99
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25499,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        100,
        148,
        44,
        220,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25499,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        181,
        203,
        59,
        187,
        227,
        157,
        109,
        237,
        87,
        215,
        39,
        89
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25501,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        66,
        178,
        202,
        58,
        134,
        118,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        105,
        10,
        12
      ]
    },
    {
      "record": 25501,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        117,
        75,
        187,
        123,
        233,
        215,
        39,
        231,
        157,
        93,
        173,
        147
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25516,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        100,
        148,
        172,
        92,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        25,
        2,
        12
      ]
    },
    {
      "record": 25516,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        15,
        213,
        235,
        27,
        219,
        185,
        135,
        119,
        183,
        109,
        173,
        93,
        99
      ],
      "complement_basis": [
        2,
        36,
        8
      ]
    },
    {
      "record": 25524,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        36,
        212,
        108,
        156,
        66,
        178,
        138,
        122,
        198,
        54,
        238,
        30,
        193,
        49,
        73,
        185,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25524,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        227,
        157,
        109,
        237,
        59,
        187,
        75,
        53
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25528,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        164,
        84,
        108,
        156,
        194,
        50,
        138,
        122,
        70,
        182,
        238,
        30,
        65,
        177,
        201,
        57,
        133,
        117,
        237,
        29,
        3,
        243,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25528,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        113,
        15,
        217,
        167,
        87,
        215,
        53,
        75,
        187,
        59,
        237,
        109,
        157,
        227
      ],
      "complement_basis": [
        242,
        4,
        8
      ]
    },
    {
      "record": 25533,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        68,
        180,
        140,
        124,
        226,
        18,
        106,
        154,
        166,
        86,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25533,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        177,
        243,
        117,
        55,
        71,
        135,
        89,
        27,
        107,
        171,
        45,
        237,
        157,
        223
      ],
      "complement_basis": [
        178,
        20,
        8
      ]
    },
    {
      "record": 25537,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        140,
        124,
        226,
        18,
        106,
        154,
        38,
        214,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25537,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        117,
        183,
        71,
        135,
        31,
        221,
        45,
        237,
        107,
        171,
        91,
        153
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25552,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        132,
        116,
        204,
        60,
        98,
        146,
        42,
        218,
        230,
        22,
        78,
        190,
        97,
        145,
        233,
        25,
        37,
        213,
        77,
        189,
        163,
        83,
        203,
        59,
        7,
        247,
        143,
        127
      ],
      "complement_basis": [
        33,
        2,
        8
      ]
    },
    {
      "record": 25552,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        12,
        236,
        156,
        124,
        74,
        170,
        218,
        58,
        70,
        166,
        214,
        54,
        1,
        225,
        145,
        243,
        121,
        27,
        107,
        139,
        207,
        173,
        221,
        61,
        183,
        87,
        39,
        69
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25557,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        98,
        146,
        170,
        90,
        230,
        22,
        206,
        62,
        225,
        17,
        105,
        153,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement_basis": [
        69,
        2,
        8
      ]
    },
    {
      "record": 25557,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        17,
        243,
        121,
        155,
        107,
        139,
        165,
        71,
        183,
        87,
        221,
        61,
        205,
        47
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25563,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        40,
        216,
        132,
        116,
        76,
        188,
        226,
        18,
        170,
        90,
        102,
        150,
        206,
        62,
        97,
        145,
        233,
        25,
        165,
        85,
        205,
        61,
        35,
        211,
        75,
        187,
        135,
        119,
        15,
        255
      ],
      "complement_basis": [
        1,
        4,
        8
      ]
    },
    {
      "record": 25563,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        49,
        243,
        217,
        27,
        235,
        43,
        181,
        119,
        135,
        71,
        109,
        173,
        93,
        159
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25574,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25574,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        207,
        79,
        167,
        39,
        157,
        29,
        245,
        117
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25584,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25584,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        39,
        167,
        79,
        207,
        117,
        245,
        29,
        157
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25588,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25588,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        19,
        211,
        187,
        123,
        221,
        29,
        117,
        181,
        207,
        15,
        103,
        167
      ],
      "complement_basis": [
        50,
        36,
        8
      ]
    },
    {
      "record": 25594,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25594,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        231,
        39,
        207,
        15,
        117,
        181,
        93,
        157
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 25596,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        230,
        22,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25596,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        245,
        117,
        157,
        29,
        167,
        39,
        207,
        79
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25598,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        44,
        220,
        194,
        50,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25598,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        147,
        83,
        187,
        123,
        117,
        181,
        93,
        157,
        231,
        39,
        207,
        15
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 25602,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 25602,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25772,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        49,
        10,
        4
      ]
    },
    {
      "record": 25772,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        71,
        199,
        47,
        175,
        181,
        53,
        221,
        93,
        243,
        115,
        155,
        27
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25775,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25775,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        135,
        71,
        175,
        111,
        115,
        179,
        91,
        155,
        245,
        53,
        221,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25834,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        108,
        156,
        66,
        178,
        234,
        26,
        166,
        86,
        46,
        222,
        193,
        49,
        73,
        185,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25834,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        231,
        7,
        111,
        143,
        91,
        187,
        211,
        51
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25836,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        108,
        156,
        194,
        50,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25836,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        70,
        166,
        214,
        54,
        1,
        225,
        137,
        105,
        189,
        93,
        53,
        213,
        51,
        211,
        187,
        91,
        143,
        111,
        7,
        231
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25839,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        236,
        28,
        66,
        178,
        106,
        154,
        166,
        86,
        46,
        222,
        65,
        177,
        201,
        57,
        133,
        117,
        13,
        253,
        227,
        19,
        107,
        155,
        167,
        87,
        47,
        223
      ],
      "complement_basis": [
        49,
        10,
        4
      ]
    },
    {
      "record": 25839,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        38,
        230,
        150,
        86,
        1,
        193,
        169,
        105,
        221,
        29,
        117,
        181,
        175,
        111,
        7,
        199,
        115,
        179,
        219,
        27
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 25878,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        106,
        154,
        38,
        214,
        238,
        30,
        1,
        241,
        137,
        121,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25878,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        147,
        115,
        155,
        123,
        79,
        175,
        71,
        167,
        221,
        61,
        213,
        53
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25880,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        234,
        26,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 25880,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        51,
        243,
        27,
        219,
        175,
        111,
        135,
        71,
        157,
        93,
        181,
        117
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 25913,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        42,
        218,
        102,
        150,
        174,
        94,
        65,
        177,
        201,
        57,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25913,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        29,
        157,
        117,
        245,
        211,
        83,
        187,
        59
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25918,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        108,
        156,
        130,
        114,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25918,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        207,
        79,
        167,
        39,
        211,
        83,
        187,
        59,
        29,
        157,
        117,
        245
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25955,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        5,
        14,
        48
      ]
    },
    {
      "record": 25955,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        7,
        199,
        47,
        239,
        117,
        181,
        93,
        157,
        115,
        179,
        91,
        155
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 25959,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        44,
        220,
        130,
        114,
        106,
        154,
        166,
        86,
        238,
        30,
        129,
        113,
        9,
        249,
        69,
        181,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25959,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        39,
        167,
        79,
        207,
        211,
        83,
        187,
        59,
        245,
        117,
        157,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 25979,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        108,
        156,
        194,
        50,
        42,
        218,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        65,
        38,
        88
      ]
    },
    {
      "record": 25979,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        123,
        155,
        115,
        147,
        53,
        213,
        61,
        221,
        79,
        175,
        71,
        167
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 25996,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        136,
        120,
        196,
        52,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 25996,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        138,
        74,
        186,
        122,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        175,
        111,
        135,
        71,
        27,
        219,
        51,
        243
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26033,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        172,
        92,
        66,
        178,
        42,
        218,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        10,
        4
      ]
    },
    {
      "record": 26033,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        79,
        207,
        39,
        167,
        29,
        157,
        117,
        245
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26038,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        132,
        116,
        172,
        92,
        194,
        50,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        41,
        2,
        12
      ]
    },
    {
      "record": 26038,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        157,
        29,
        245,
        117,
        207,
        79,
        167,
        39
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26057,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26057,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26059,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26059,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        12,
        204,
        60,
        252,
        170,
        106,
        154,
        90,
        166,
        102,
        150,
        86,
        1,
        193,
        41,
        233,
        111,
        175,
        71,
        135,
        93,
        157,
        117,
        181,
        51,
        243,
        27,
        219
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 26071,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        44,
        220,
        130,
        114,
        106,
        154,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 26071,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        9,
        233,
        167,
        71,
        175,
        79,
        53,
        213,
        61,
        221,
        147,
        115,
        155,
        123
      ],
      "complement_basis": [
        2,
        4,
        24
      ]
    },
    {
      "record": 27179,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        236,
        28,
        130,
        114,
        202,
        58,
        38,
        214,
        110,
        158,
        129,
        113,
        9,
        249,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27179,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        102,
        150,
        238,
        30,
        1,
        241,
        133,
        117,
        67,
        179,
        199,
        55,
        221,
        45,
        89,
        169,
        159,
        111,
        27,
        235
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27182,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        137,
        121,
        197,
        53,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        17,
        10,
        4
      ]
    },
    {
      "record": 27182,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        16,
        240,
        140,
        108,
        156,
        124,
        74,
        170,
        90,
        186,
        198,
        38,
        214,
        54,
        1,
        225,
        13,
        237,
        139,
        107,
        135,
        103,
        223,
        63,
        211,
        51,
        85,
        181,
        89,
        185
      ],
      "complement_basis": [
        2,
        20,
        8
      ]
    },
    {
      "record": 27202,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        100,
        148,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27202,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        119,
        183,
        91,
        155,
        99,
        163,
        79,
        143,
        21,
        213,
        57,
        249
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 27210,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        33,
        10,
        12
      ]
    },
    {
      "record": 27210,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        85,
        149,
        121,
        185,
        119,
        183,
        91,
        155
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 27212,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        164,
        84,
        44,
        220,
        130,
        114,
        74,
        186,
        230,
        22,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 27212,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        172,
        108,
        156,
        92,
        10,
        202,
        58,
        250,
        166,
        102,
        150,
        86,
        1,
        193,
        45,
        237,
        35,
        227,
        15,
        207,
        183,
        119,
        155,
        91,
        149,
        85,
        185,
        121
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 27299,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        68,
        180,
        236,
        28,
        194,
        50,
        138,
        122,
        38,
        214,
        174,
        94,
        193,
        49,
        73,
        185,
        5,
        245,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        17,
        2,
        12
      ]
    },
    {
      "record": 27299,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        159,
        31,
        213,
        85,
        185,
        57,
        243,
        115,
        39,
        167,
        109,
        237
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27317,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        68,
        180,
        44,
        220,
        130,
        114,
        202,
        58,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        205,
        61,
        35,
        211,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        33,
        10,
        12
      ]
    },
    {
      "record": 27317,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        101,
        229,
        47,
        175,
        179,
        51,
        249,
        121,
        215,
        87,
        157,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27325,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        168,
        88,
        196,
        52,
        236,
        28,
        130,
        114,
        74,
        186,
        38,
        214,
        110,
        158,
        1,
        241,
        201,
        57,
        133,
        117,
        77,
        189,
        163,
        83,
        43,
        219,
        231,
        23,
        111,
        159
      ],
      "complement_basis": [
        9,
        10,
        12
      ]
    },
    {
      "record": 27325,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        140,
        76,
        188,
        124,
        42,
        234,
        26,
        218,
        166,
        102,
        150,
        86,
        1,
        193,
        11,
        203,
        45,
        237,
        39,
        231,
        159,
        95,
        149,
        85,
        179,
        115,
        185,
        121
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 27331,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        104,
        152,
        196,
        52,
        44,
        220,
        66,
        178,
        138,
        122,
        230,
        22,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        141,
        125,
        99,
        147,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27331,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        75,
        203,
        215,
        87,
        157,
        29,
        229,
        101,
        175,
        47,
        51,
        179,
        121,
        249
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27440,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        132,
        116,
        44,
        220,
        66,
        178,
        170,
        90,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        9,
        10,
        4
      ]
    },
    {
      "record": 27440,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        83,
        211,
        59,
        187,
        167,
        39,
        207,
        79,
        245,
        117,
        157,
        29
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27451,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        196,
        52,
        108,
        156,
        130,
        114,
        234,
        26,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        3,
        4,
        8
      ]
    },
    {
      "record": 27451,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        181,
        53,
        221,
        93,
        27,
        155,
        115,
        243
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27454,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        68,
        180,
        236,
        28,
        130,
        114,
        106,
        154,
        38,
        214,
        174,
        94,
        193,
        49,
        9,
        249,
        69,
        181,
        109,
        157,
        131,
        115,
        235,
        27,
        39,
        215,
        175,
        95
      ],
      "complement_basis": [
        5,
        6,
        8
      ]
    },
    {
      "record": 27454,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        105,
        233,
        175,
        47,
        199,
        71,
        155,
        27,
        243,
        115,
        53,
        181,
        93,
        221
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27477,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        164,
        84,
        204,
        60,
        130,
        114,
        42,
        218,
        102,
        150,
        238,
        30,
        129,
        113,
        73,
        185,
        5,
        245,
        45,
        221,
        195,
        51,
        171,
        91,
        103,
        151,
        239,
        31
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 27477,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        112,
        240,
        76,
        204,
        60,
        188,
        42,
        170,
        90,
        218,
        102,
        230,
        22,
        150,
        1,
        129,
        101,
        229,
        75,
        203,
        47,
        175,
        157,
        29,
        249,
        121,
        215,
        87,
        179,
        51
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 39044,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        129,
        97,
        89,
        185,
        213,
        53,
        13,
        237,
        83,
        179,
        139,
        107,
        199,
        39,
        31,
        255
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 39044,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        85,
        181,
        205,
        45,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        19,
        4,
        24
      ]
    },
    {
      "record": 39046,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        138,
        90,
        70,
        150,
        46,
        254,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        65,
        72,
        16
      ]
    },
    {
      "record": 39046,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        20,
        244,
        12,
        236,
        130,
        98,
        154,
        122,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        85,
        181,
        95,
        191,
        205,
        45,
        199,
        39,
        203,
        43,
        211,
        51
      ],
      "complement_basis": [
        25,
        18,
        4
      ]
    },
    {
      "record": 39050,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        98,
        178,
        138,
        90,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        83,
        132,
        8
      ]
    },
    {
      "record": 39050,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        155,
        179,
        75,
        99,
        87,
        119,
        143,
        175
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39051,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        153,
        121,
        85,
        181,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        19,
        212,
        40
      ]
    },
    {
      "record": 39051,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        103,
        175,
        87,
        159,
        75,
        139,
        115,
        179
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39057,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        67,
        132,
        8
      ]
    },
    {
      "record": 39057,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        83,
        75,
        179,
        171,
        103,
        119,
        143,
        159
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39058,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        67,
        132,
        8
      ]
    },
    {
      "record": 39058,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        109,
        149,
        93,
        75,
        139,
        115,
        179,
        103,
        175,
        87,
        159
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39067,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        162,
        114,
        74,
        154,
        198,
        22,
        46,
        254,
        65,
        161,
        153,
        121,
        213,
        53,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        67,
        132,
        248
      ]
    },
    {
      "record": 39067,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        165,
        117,
        141,
        93,
        175,
        111,
        151,
        87,
        155,
        75,
        179,
        99
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39074,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        2,
        36,
        40
      ]
    },
    {
      "record": 39074,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        111,
        175,
        87,
        151,
        77,
        141,
        117,
        181
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39078,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        129,
        97,
        25,
        249,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        34,
        4,
        8
      ]
    },
    {
      "record": 39078,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        18,
        242,
        138,
        106,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        67,
        163,
        219,
        59,
        173,
        77,
        53,
        213,
        175,
        79,
        55,
        215
      ],
      "complement_basis": [
        17,
        10,
        20
      ]
    },
    {
      "record": 39080,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        1,
        225,
        153,
        121,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        2,
        36,
        40
      ]
    },
    {
      "record": 39080,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39086,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        34,
        242,
        138,
        90,
        70,
        150,
        238,
        62,
        129,
        97,
        25,
        249,
        85,
        181,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        2,
        20,
        24
      ]
    },
    {
      "record": 39086,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        195,
        35,
        219,
        59,
        53,
        213,
        45,
        205,
        183,
        87,
        175,
        79
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39090,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        81,
        68,
        72
      ]
    },
    {
      "record": 39090,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39164,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        226,
        50,
        74,
        154,
        134,
        86,
        46,
        254,
        65,
        161,
        217,
        57,
        149,
        117,
        13,
        237,
        211,
        51,
        75,
        171,
        135,
        103,
        31,
        255
      ],
      "complement_basis": [
        17,
        20,
        72
      ]
    },
    {
      "record": 39164,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        140,
        108,
        2,
        226,
        154,
        122,
        22,
        246,
        129,
        97,
        78,
        174,
        217,
        57,
        173,
        77,
        53,
        213,
        223,
        63,
        71,
        167,
        51,
        211,
        171,
        75
      ],
      "complement_basis": [
        17,
        26,
        4
      ]
    },
    {
      "record": 39189,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        202,
        26,
        6,
        214,
        110,
        190,
        1,
        225,
        153,
        121,
        213,
        53,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        81,
        68,
        72
      ]
    },
    {
      "record": 39189,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        89,
        185,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ],
      "complement_basis": [
        1,
        2,
        12
      ]
    },
    {
      "record": 39205,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        226,
        50,
        10,
        218,
        70,
        150,
        174,
        126,
        65,
        161,
        217,
        57,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        2,
        36,
        40
      ]
    },
    {
      "record": 39205,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39212,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        98,
        178,
        10,
        218,
        198,
        22,
        174,
        126,
        193,
        33,
        89,
        185,
        21,
        245,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        66,
        36,
        248
      ]
    },
    {
      "record": 39212,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39231,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        162,
        114,
        10,
        218,
        198,
        22,
        110,
        190,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        81,
        132,
        8
      ]
    },
    {
      "record": 39231,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39235,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        162,
        114,
        10,
        218,
        70,
        150,
        238,
        62,
        129,
        97,
        89,
        185,
        21,
        245,
        205,
        45,
        19,
        243,
        139,
        107,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        67,
        68,
        72
      ]
    },
    {
      "record": 39235,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 39251,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        34,
        242,
        10,
        218,
        198,
        22,
        238,
        62,
        1,
        225,
        217,
        57,
        149,
        117,
        77,
        173,
        147,
        115,
        139,
        107,
        71,
        167,
        95,
        191
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 39251,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ],
      "complement_basis": [
        9,
        194,
        196
      ]
    },
    {
      "record": 39252,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        98,
        178,
        202,
        26,
        6,
        214,
        174,
        126,
        193,
        33,
        25,
        249,
        85,
        181,
        141,
        109,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        2,
        244,
        248
      ]
    },
    {
      "record": 39252,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        54,
        246,
        1,
        193,
        142,
        78,
        185,
        121,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 41999,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        36,
        244,
        76,
        156,
        162,
        114,
        138,
        90,
        198,
        22,
        238,
        62,
        1,
        225,
        153,
        121,
        21,
        245,
        141,
        109,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        65,
        172,
        16
      ]
    },
    {
      "record": 41999,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        150,
        118,
        129,
        97,
        78,
        174,
        67,
        163,
        217,
        57,
        219,
        59,
        79,
        175,
        87,
        183,
        205,
        45,
        213,
        53
      ],
      "complement_basis": [
        17,
        58,
        68
      ]
    },
    {
      "record": 43323,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43323,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        207,
        79,
        183,
        55,
        141,
        13,
        245,
        117
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43329,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        132,
        8,
        16
      ]
    },
    {
      "record": 43329,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        4,
        196,
        188,
        124,
        34,
        226,
        154,
        90,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        19,
        211,
        171,
        107,
        205,
        13,
        117,
        181,
        207,
        15,
        119,
        183
      ],
      "complement_basis": [
        17,
        18,
        36
      ]
    },
    {
      "record": 43332,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        178,
        82,
        42,
        202,
        102,
        134,
        254,
        30,
        49,
        209,
        169,
        73,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        132,
        8,
        16
      ]
    },
    {
      "record": 43332,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        83,
        211,
        43,
        171,
        13,
        141,
        117,
        245,
        79,
        207,
        55,
        183
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43336,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        170,
        74,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43336,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        147,
        83,
        171,
        107,
        247,
        55,
        207,
        15,
        117,
        181,
        77,
        141
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43376,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        242,
        18,
        106,
        138,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        132,
        8,
        16
      ]
    },
    {
      "record": 43376,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        2,
        194,
        186,
        122,
        217,
        25,
        97,
        161,
        238,
        46,
        86,
        150,
        205,
        13,
        117,
        181,
        11,
        203,
        179,
        115,
        215,
        23,
        111,
        175
      ],
      "complement_basis": [
        49,
        50,
        4
      ]
    },
    {
      "record": 43379,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        114,
        146,
        234,
        10,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        165,
        69,
        61,
        221,
        243,
        19,
        107,
        139,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43379,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        2,
        226,
        154,
        122,
        185,
        89,
        33,
        193,
        238,
        14,
        118,
        150,
        173,
        77,
        53,
        213,
        247,
        23,
        111,
        143,
        75,
        171,
        211,
        51
      ],
      "complement_basis": [
        1,
        26,
        4
      ]
    },
    {
      "record": 43390,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43390,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        247,
        55,
        207,
        15,
        83,
        147,
        107,
        171
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43394,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        50,
        210,
        106,
        138,
        166,
        70,
        254,
        30,
        177,
        81,
        41,
        201,
        101,
        133,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        228,
        8,
        16
      ]
    },
    {
      "record": 43394,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        181,
        117,
        141,
        77,
        83,
        147,
        107,
        171,
        247,
        55,
        207,
        15
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43398,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 43398,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        53,
        181,
        77,
        205,
        47,
        175,
        87,
        215,
        11,
        139,
        115,
        243
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43445,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        50,
        210,
        234,
        10,
        166,
        70,
        126,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 43445,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        246,
        22,
        147,
        115,
        139,
        107,
        183,
        87,
        175,
        79,
        53,
        213,
        45,
        205
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43449,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        178,
        82,
        234,
        10,
        38,
        198,
        126,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 43449,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        51,
        243,
        11,
        203,
        175,
        111,
        151,
        87,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        25,
        10,
        12
      ]
    },
    {
      "record": 43471,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        242,
        18,
        42,
        202,
        102,
        134,
        190,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43471,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43473,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        114,
        146,
        42,
        202,
        230,
        6,
        190,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43473,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        207,
        79,
        183,
        55,
        211,
        83,
        171,
        43,
        13,
        141,
        117,
        245
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43481,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        100,
        180,
        204,
        28,
        114,
        146,
        42,
        202,
        166,
        70,
        254,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        228,
        8,
        16
      ]
    },
    {
      "record": 43481,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        153,
        25,
        225,
        97,
        238,
        110,
        150,
        22,
        13,
        141,
        117,
        245,
        211,
        83,
        171,
        43,
        207,
        79,
        183,
        55
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 43483,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        168,
        120,
        228,
        52,
        76,
        156,
        242,
        18,
        170,
        74,
        38,
        198,
        126,
        158,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 43483,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        214,
        22,
        141,
        77,
        181,
        117,
        175,
        111,
        151,
        87,
        51,
        243,
        11,
        203
      ],
      "complement_basis": [
        25,
        10,
        12
      ]
    },
    {
      "record": 43783,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        42,
        202,
        230,
        6,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        9,
        18,
        4
      ]
    },
    {
      "record": 43783,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        132,
        68,
        188,
        124,
        34,
        226,
        26,
        218,
        89,
        153,
        97,
        161,
        238,
        46,
        21,
        205,
        181,
        86,
        150,
        109,
        43,
        243,
        55,
        247,
        139,
        143,
        79,
        83
      ],
      "complement_basis": [
        121,
        162,
        36
      ]
    },
    {
      "record": 44186,
      "rank": 7,
      "orientation": "columns",
      "points": [
        0,
        16,
        104,
        120,
        100,
        116,
        12,
        28,
        50,
        82,
        42,
        74,
        38,
        70,
        62,
        94,
        113,
        17,
        105,
        9,
        101,
        5,
        61,
        93,
        115,
        19,
        43,
        75,
        39,
        71,
        63,
        95
      ],
      "complement_basis": [
        10,
        4
      ]
    },
    {
      "record": 44186,
      "rank": 7,
      "orientation": "rows",
      "points": [
        0,
        96,
        24,
        120,
        68,
        36,
        92,
        60,
        66,
        34,
        90,
        58,
        121,
        25,
        97,
        1,
        110,
        14,
        54,
        86,
        21,
        117,
        77,
        45,
        19,
        115,
        75,
        43,
        23,
        119,
        79,
        47
      ],
      "complement_basis": [
        5,
        26
      ]
    },
    {
      "record": 44187,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        189,
        93,
        243,
        19,
        43,
        203,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        18,
        20,
        8
      ]
    },
    {
      "record": 44187,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        147,
        115,
        203,
        43,
        239,
        15,
        183,
        87
      ],
      "complement_basis": [
        5,
        2,
        24
      ]
    },
    {
      "record": 44190,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        241,
        17,
        105,
        137,
        229,
        5,
        61,
        221,
        115,
        147,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        50,
        52,
        8
      ]
    },
    {
      "record": 44190,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        19,
        243,
        111,
        143,
        87,
        183,
        43,
        203
      ],
      "complement_basis": [
        1,
        26,
        4
      ]
    },
    {
      "record": 44191,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        18,
        4,
        24
      ]
    },
    {
      "record": 44191,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        239,
        47,
        87,
        151,
        203,
        11,
        115,
        179
      ],
      "complement_basis": [
        57,
        2,
        4
      ]
    },
    {
      "record": 44199,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 44199,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        68,
        164,
        220,
        60,
        66,
        162,
        218,
        58,
        249,
        25,
        97,
        129,
        238,
        14,
        182,
        86,
        149,
        117,
        205,
        45,
        107,
        139,
        51,
        211,
        239,
        15,
        183,
        87
      ],
      "complement_basis": [
        65,
        90,
        4
      ]
    },
    {
      "record": 44202,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        100,
        244,
        140,
        28,
        178,
        82,
        42,
        202,
        38,
        198,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        114,
        132,
        24
      ]
    },
    {
      "record": 44202,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        11,
        203,
        179,
        115,
        47,
        239,
        151,
        87
      ],
      "complement_basis": [
        57,
        2,
        4
      ]
    },
    {
      "record": 44205,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        50,
        210,
        170,
        74,
        166,
        70,
        62,
        222,
        241,
        17,
        105,
        137,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        34,
        36,
        8
      ]
    },
    {
      "record": 44205,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        196,
        36,
        220,
        60,
        130,
        98,
        154,
        122,
        185,
        89,
        161,
        65,
        238,
        14,
        118,
        150,
        85,
        181,
        205,
        45,
        247,
        23,
        111,
        143,
        179,
        83,
        43,
        203
      ],
      "complement_basis": [
        1,
        26,
        4
      ]
    },
    {
      "record": 44206,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        144,
        232,
        120,
        228,
        116,
        12,
        156,
        178,
        82,
        42,
        202,
        166,
        70,
        62,
        222,
        113,
        145,
        233,
        9,
        229,
        5,
        189,
        93,
        115,
        147,
        43,
        203,
        167,
        71,
        63,
        223
      ],
      "complement_basis": [
        25,
        10,
        4
      ]
    },
    {
      "record": 44206,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        164,
        100,
        156,
        92,
        130,
        66,
        186,
        122,
        217,
        25,
        225,
        33,
        238,
        46,
        86,
        150,
        53,
        245,
        141,
        77,
        175,
        111,
        23,
        215,
        139,
        75,
        51,
        243
      ],
      "complement_basis": [
        1,
        58,
        4
      ]
    },
    {
      "record": 45397,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 45397,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        21,
        245,
        173,
        77,
        86,
        182,
        107,
        139,
        111,
        143,
        215,
        55,
        211,
        51
      ],
      "complement_basis": [
        1,
        2,
        28
      ]
    },
    {
      "record": 45633,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        178,
        82,
        170,
        74,
        102,
        134,
        126,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 45633,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        4,
        196,
        60,
        252,
        162,
        98,
        154,
        90,
        89,
        153,
        97,
        161,
        238,
        46,
        19,
        211,
        107,
        171,
        150,
        86,
        205,
        13,
        207,
        15,
        183,
        119,
        181,
        117
      ],
      "complement_basis": [
        1,
        26,
        36
      ]
    },
    {
      "record": 45690,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        114,
        146,
        106,
        138,
        166,
        70,
        190,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 45690,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        66,
        162,
        90,
        186,
        57,
        217,
        33,
        193,
        238,
        14,
        237,
        13,
        85,
        181,
        86,
        182,
        147,
        115,
        111,
        143,
        215,
        55,
        43,
        203
      ],
      "complement_basis": [
        25,
        2,
        4
      ]
    },
    {
      "record": 79474,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        234,
        58,
        166,
        118,
        78,
        158,
        177,
        81,
        41,
        201,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        18,
        4,
        8
      ]
    },
    {
      "record": 79474,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        222,
        46,
        163,
        83,
        171,
        91,
        151,
        103,
        159,
        111,
        21,
        229,
        29,
        237
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 79477,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        130,
        82,
        234,
        58,
        38,
        246,
        78,
        158,
        49,
        209,
        169,
        73,
        229,
        5,
        125,
        157,
        179,
        83,
        43,
        203,
        231,
        7,
        127,
        159
      ],
      "complement_basis": [
        81,
        68,
        72
      ]
    },
    {
      "record": 79477,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        174,
        78,
        83,
        179,
        75,
        171,
        223,
        63,
        199,
        39,
        205,
        45,
        213,
        53
      ],
      "complement_basis": [
        1,
        2,
        12
      ]
    },
    {
      "record": 79493,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        194,
        18,
        42,
        250,
        102,
        182,
        142,
        94,
        113,
        145,
        233,
        9,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        50,
        36,
        40
      ]
    },
    {
      "record": 79493,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        141,
        77,
        181,
        117,
        99,
        163,
        91,
        155
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79499,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        100,
        180,
        140,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        105,
        137,
        37,
        197,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        34,
        36,
        248
      ]
    },
    {
      "record": 79499,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        111,
        175,
        87,
        151,
        99,
        163,
        91,
        155,
        141,
        77,
        181,
        117
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79518,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        164,
        116,
        204,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        83,
        68,
        72
      ]
    },
    {
      "record": 79518,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        99,
        155,
        91,
        77,
        141,
        117,
        181,
        111,
        175,
        87,
        151
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79533,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        164,
        116,
        76,
        156,
        2,
        210,
        42,
        250,
        230,
        54,
        206,
        30,
        49,
        209,
        233,
        9,
        165,
        69,
        125,
        157,
        179,
        83,
        171,
        75,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        17,
        4,
        8
      ]
    },
    {
      "record": 79533,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        163,
        167,
        159,
        155,
        85,
        87,
        111,
        109,
        181,
        115,
        75,
        141
      ],
      "complement_basis": [
        9,
        194,
        196
      ]
    },
    {
      "record": 79534,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        104,
        184,
        228,
        52,
        140,
        92,
        66,
        146,
        234,
        58,
        38,
        246,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        50,
        244,
        248
      ]
    },
    {
      "record": 79534,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        18,
        210,
        42,
        234,
        193,
        1,
        249,
        57,
        118,
        182,
        78,
        142,
        95,
        159,
        103,
        167,
        85,
        149,
        109,
        173,
        139,
        75,
        179,
        115
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 79810,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        42,
        250,
        230,
        54,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        189,
        93,
        243,
        19,
        107,
        139,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        17,
        10,
        44
      ]
    },
    {
      "record": 79810,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        18,
        242,
        10,
        234,
        97,
        129,
        121,
        153,
        182,
        86,
        69,
        173,
        213,
        46,
        206,
        61,
        91,
        179,
        87,
        183,
        203,
        207,
        47,
        35
      ],
      "complement_basis": [
        113,
        146,
        20
      ]
    },
    {
      "record": 79962,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        80,
        232,
        184,
        164,
        244,
        76,
        28,
        130,
        210,
        42,
        122,
        102,
        54,
        206,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        61,
        221,
        243,
        19,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        65,
        172,
        112
      ]
    },
    {
      "record": 79962,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        46,
        206,
        219,
        59,
        85,
        181,
        87,
        183,
        205,
        45,
        207,
        47
      ],
      "complement_basis": [
        17,
        10,
        12
      ]
    },
    {
      "record": 81163,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 81163,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        37,
        213,
        157,
        109,
        110,
        158,
        91,
        171,
        95,
        175,
        231,
        23,
        227,
        19
      ],
      "complement_basis": [
        9,
        2,
        12
      ]
    },
    {
      "record": 81454,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        232,
        56,
        36,
        244,
        204,
        28,
        130,
        82,
        170,
        122,
        102,
        182,
        78,
        158,
        177,
        81,
        41,
        201,
        165,
        69,
        253,
        29,
        51,
        211,
        235,
        11,
        103,
        135,
        127,
        159
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 81454,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        4,
        228,
        28,
        252,
        146,
        114,
        138,
        106,
        97,
        129,
        121,
        153,
        182,
        86,
        67,
        163,
        59,
        219,
        206,
        46,
        173,
        77,
        175,
        79,
        215,
        55,
        213,
        53
      ],
      "complement_basis": [
        9,
        10,
        20
      ]
    },
    {
      "record": 81575,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        208,
        40,
        248,
        228,
        52,
        204,
        28,
        66,
        146,
        106,
        186,
        166,
        118,
        142,
        94,
        113,
        145,
        233,
        9,
        101,
        133,
        61,
        221,
        243,
        19,
        43,
        203,
        167,
        71,
        191,
        95
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 81575,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        8,
        248,
        132,
        116,
        140,
        124,
        66,
        178,
        74,
        186,
        49,
        193,
        57,
        201,
        214,
        38,
        221,
        45,
        101,
        149,
        110,
        158,
        163,
        83,
        95,
        175,
        231,
        23,
        27,
        235
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 86015,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        130,
        82,
        42,
        250,
        102,
        182,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        4,
        232,
        16
      ]
    },
    {
      "record": 86015,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        128,
        120,
        248,
        68,
        196,
        60,
        188,
        34,
        162,
        90,
        218,
        145,
        17,
        233,
        105,
        229,
        101,
        157,
        29,
        83,
        211,
        43,
        171,
        142,
        14,
        246,
        118,
        207,
        79,
        183,
        55
      ],
      "complement_basis": [
        1,
        2,
        4
      ]
    },
    {
      "record": 86049,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        112,
        200,
        184,
        228,
        148,
        44,
        92,
        66,
        146,
        42,
        250,
        230,
        54,
        142,
        94,
        241,
        17,
        41,
        201,
        101,
        133,
        189,
        93,
        115,
        147,
        235,
        11,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        37,
        18,
        88
      ]
    },
    {
      "record": 86049,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        111,
        175,
        87,
        151,
        118,
        182,
        78,
        142,
        11,
        203,
        51,
        243
      ],
      "complement_basis": [
        9,
        10,
        4
      ]
    },
    {
      "record": 86053,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        112,
        200,
        184,
        164,
        212,
        108,
        28,
        66,
        146,
        42,
        250,
        166,
        118,
        206,
        30,
        177,
        81,
        105,
        137,
        37,
        197,
        253,
        29,
        51,
        211,
        171,
        75,
        103,
        135,
        255,
        31
      ],
      "complement_basis": [
        18,
        88,
        160
      ]
    },
    {
      "record": 86053,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        221,
        29,
        139,
        75,
        179,
        115,
        118,
        182,
        78,
        142,
        239,
        47,
        215,
        23
      ],
      "complement_basis": [
        65,
        2,
        4
      ]
    },
    {
      "record": 87423,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        200,
        56,
        228,
        20,
        44,
        220,
        66,
        146,
        170,
        122,
        102,
        182,
        142,
        94,
        241,
        17,
        105,
        137,
        101,
        133,
        61,
        221,
        243,
        19,
        171,
        75,
        39,
        199,
        191,
        95
      ],
      "complement_basis": [
        18,
        4,
        248
      ]
    },
    {
      "record": 87423,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        56,
        248,
        36,
        228,
        28,
        220,
        130,
        66,
        186,
        122,
        81,
        145,
        105,
        169,
        229,
        37,
        239,
        47,
        243,
        51,
        14,
        206,
        87,
        151,
        93,
        157,
        182,
        118,
        75,
        139
      ],
      "complement_basis": [
        17,
        50,
        20
      ]
    },
    {
      "record": 112092,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        48,
        200,
        248,
        228,
        212,
        44,
        28,
        130,
        50,
        74,
        250,
        230,
        86,
        46,
        158,
        241,
        49,
        73,
        137,
        69,
        133,
        125,
        189,
        211,
        19,
        107,
        171,
        103,
        167,
        95,
        159
      ],
      "complement_basis": [
        17,
        42,
        20
      ]
    },
    {
      "record": 112092,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        166,
        73,
        169,
        46,
        86,
        222,
        205,
        45,
        59,
        179,
        87,
        183,
        203,
        207,
        47,
        67
      ],
      "complement_basis": [
        25,
        18,
        28
      ]
    },
    {
      "record": 116184,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        240,
        72,
        184,
        36,
        212,
        108,
        156,
        130,
        50,
        202,
        122,
        230,
        86,
        174,
        30,
        113,
        177,
        201,
        9,
        69,
        133,
        125,
        189,
        83,
        147,
        235,
        43,
        231,
        39,
        223,
        31
      ],
      "complement_basis": [
        49,
        18,
        20
      ]
    },
    {
      "record": 116184,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        24,
        248,
        132,
        100,
        156,
        124,
        2,
        226,
        26,
        250,
        113,
        145,
        117,
        149,
        163,
        67,
        73,
        169,
        205,
        45,
        59,
        219,
        79,
        175,
        78,
        174,
        214,
        54,
        215,
        55
      ],
      "complement_basis": [
        25,
        18,
        28
      ]
    },
    {
      "record": 137685,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        18,
        242,
        202,
        42,
        134,
        102,
        94,
        190,
        145,
        113,
        9,
        233,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        50,
        4,
        8
      ]
    },
    {
      "record": 137685,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        240,
        136,
        120,
        68,
        180,
        204,
        60,
        34,
        210,
        170,
        90,
        158,
        110,
        22,
        230,
        1,
        241,
        137,
        121,
        67,
        179,
        203,
        59,
        215,
        39,
        95,
        175,
        109,
        157,
        229,
        21
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 137688,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        216,
        56,
        148,
        116,
        76,
        172,
        146,
        114,
        202,
        42,
        6,
        230,
        94,
        190,
        17,
        241,
        137,
        105,
        197,
        37,
        93,
        189,
        147,
        115,
        11,
        235,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        49,
        4,
        8
      ]
    },
    {
      "record": 137688,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        152,
        120,
        4,
        228,
        156,
        124,
        82,
        178,
        202,
        42,
        174,
        78,
        54,
        214,
        1,
        225,
        153,
        121,
        19,
        243,
        139,
        107,
        223,
        63,
        71,
        167,
        53,
        213,
        173,
        77
      ],
      "complement_basis": [
        33,
        2,
        12
      ]
    },
    {
      "record": 137697,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        88,
        184,
        212,
        52,
        140,
        108,
        210,
        50,
        10,
        234,
        70,
        166,
        158,
        126,
        81,
        177,
        201,
        41,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 137697,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        13,
        205,
        181,
        117,
        27,
        219,
        163,
        99
      ],
      "complement_basis": [
        49,
        2,
        4
      ]
    },
    {
      "record": 137698,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        216,
        56,
        84,
        180,
        140,
        108,
        82,
        178,
        10,
        234,
        198,
        38,
        158,
        126,
        209,
        49,
        73,
        169,
        5,
        229,
        157,
        125,
        83,
        179,
        203,
        43,
        7,
        231,
        159,
        127
      ],
      "complement_basis": [
        4,
        8,
        16
      ]
    },
    {
      "record": 137698,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        184,
        120,
        36,
        228,
        156,
        92,
        18,
        210,
        170,
        106,
        206,
        14,
        118,
        182,
        1,
        193,
        185,
        121,
        239,
        47,
        87,
        151,
        99,
        163,
        219,
        27,
        117,
        181,
        205,
        13
      ],
      "complement_basis": [
        49,
        2,
        4
      ]
    },
    {
      "record": 137817,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ],
      "complement_basis": [
        33,
        2,
        4
      ]
    },
    {
      "record": 137817,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        91,
        187,
        215,
        55
      ],
      "complement_basis": [
        130,
        12,
        16
      ]
    },
    {
      "record": 137818,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        24,
        248,
        212,
        52,
        76,
        172,
        146,
        114,
        138,
        106,
        198,
        38,
        94,
        190,
        145,
        113,
        9,
        233,
        133,
        101,
        29,
        253,
        211,
        51,
        203,
        43,
        71,
        167,
        95,
        191
      ],
      "complement_basis": [
        33,
        2,
        4
      ]
    },
    {
      "record": 137818,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        81,
        245,
        153,
        61,
        79,
        235,
        135,
        35,
        183,
        87,
        59,
        219
      ],
      "complement_basis": [
        17,
        146,
        28
      ]
    },
    {
      "record": 137879,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        152,
        120,
        84,
        180,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        9,
        2,
        4
      ]
    },
    {
      "record": 137879,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        10,
        234,
        154,
        122,
        182,
        86,
        38,
        198,
        1,
        225,
        141,
        109,
        3,
        227,
        143,
        111,
        89,
        185,
        213,
        53,
        183,
        87,
        59,
        219
      ],
      "complement_basis": [
        17,
        34,
        28
      ]
    },
    {
      "record": 137948,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        9,
        233,
        133,
        101,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 137948,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ],
      "complement_basis": [
        25,
        58,
        4
      ]
    },
    {
      "record": 138007,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        88,
        184,
        148,
        116,
        76,
        172,
        18,
        242,
        138,
        106,
        198,
        38,
        222,
        62,
        17,
        241,
        137,
        105,
        5,
        229,
        157,
        125,
        83,
        179,
        75,
        171,
        199,
        39,
        223,
        63
      ],
      "complement_basis": [
        2,
        4,
        8
      ]
    },
    {
      "record": 138007,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        12,
        204,
        188,
        124,
        42,
        234,
        154,
        90,
        214,
        22,
        102,
        166,
        1,
        193,
        139,
        75,
        37,
        229,
        175,
        111,
        57,
        249,
        179,
        115,
        215,
        23,
        93,
        157
      ],
      "complement_basis": [
        25,
        58,
        4
      ]
    },
    {
      "record": 138041,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        152,
        120,
        148,
        116,
        204,
        44,
        18,
        242,
        74,
        170,
        70,
        166,
        222,
        62,
        145,
        113,
        9,
        233,
        5,
        229,
        221,
        61,
        147,
        115,
        75,
        171,
        71,
        167,
        223,
        63
      ],
      "complement_basis": [
        33,
        46,
        112
      ]
    },
    {
      "record": 138041,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        224,
        144,
        112,
        76,
        172,
        220,
        60,
        74,
        170,
        218,
        58,
        246,
        22,
        102,
        134,
        1,
        225,
        73,
        169,
        149,
        117,
        221,
        61,
        147,
        115,
        219,
        59,
        239,
        15,
        167,
        71
      ],
      "complement_basis": [
        65,
        104,
        80
      ]
    },
    {
      "record": 138042,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        224,
        152,
        120,
        20,
        244,
        204,
        44,
        146,
        114,
        74,
        170,
        70,
        166,
        222,
        62,
        17,
        241,
        137,
        105,
        133,
        101,
        221,
        61,
        19,
        243,
        75,
        171,
        199,
        39,
        95,
        191
      ],
      "complement_basis": [
        37,
        14,
        16
      ]
    },
    {
      "record": 138042,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        176,
        112,
        44,
        236,
        156,
        92,
        10,
        202,
        186,
        122,
        214,
        22,
        102,
        166,
        1,
        193,
        41,
        233,
        181,
        117,
        157,
        93,
        147,
        27,
        243,
        123,
        175,
        39,
        207,
        71
      ],
      "complement_basis": [
        34,
        36,
        48
      ]
    },
    {
      "record": 1542234,
      "rank": 8,
      "orientation": "columns",
      "points": [
        0,
        192,
        56,
        248,
        212,
        36,
        28,
        236,
        210,
        34,
        26,
        234,
        54,
        246,
        142,
        78,
        97,
        65,
        185,
        153,
        165,
        133,
        125,
        93,
        19,
        211,
        171,
        107,
        183,
        119,
        143,
        79
      ],
      "complement_basis": [
        25,
        194,
        4
      ]
    },
    {
      "record": 1542234,
      "rank": 8,
      "orientation": "rows",
      "points": [
        0,
        192,
        48,
        240,
        44,
        236,
        28,
        220,
        34,
        226,
        22,
        214,
        74,
        138,
        126,
        190,
        213,
        229,
        53,
        5,
        153,
        169,
        121,
        73,
        147,
        167,
        115,
        71,
        155,
        175,
        123,
        79
      ],
      "complement_basis": [
        11,
        4,
        16
      ]
    }
  ]
}


==> anc/hadamard_scan.cpp <==
// Full-source extraction for Fuglede in dimension eight.
// Compile: g++ -O3 -std=c++17 hadamard_scan.cpp -lz -o hadamard_scan
// Usage: hadamard_scan input.txt.gz selected.txt rows|columns
// The two modes use different dephasing and elimination implementations.
#include <zlib.h>
#include <array>
#include <cerrno>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <string>

using Matrix = std::array<uint32_t,32>;

int row_rank(const Matrix& h) {
    Matrix piv{};
    int rank=0;
    for (auto row:h) {
        uint32_t v=row^h[0];
        if (v&1U) v=~v;
        while(v) {
            int j=31-__builtin_clz(v);
            if(piv[j]) v^=piv[j];
            else {piv[j]=v; ++rank; break;}
        }
    }
    return rank;
}

int column_rank(const Matrix& h) {
    Matrix basis{};
    int rank=0;
    // Stop after proving rank >=9: the retained set is unchanged.
    for(int col=0;col<32 && rank<9;++col) {
        uint32_t v=0;
        for(int row=0;row<32;++row) {
            bool bit=((h[row]>>col)&1U) != (h[row]&1U);
            bit=bit != (((h[0]>>col)&1U) != (h[0]&1U));
            if(bit) v|=uint32_t(1)<<row;
        }
        for(int pivot=0;pivot<32 && v;++pivot) {
            if(!(v&(uint32_t(1)<<pivot))) continue;
            if(basis[pivot]) v^=basis[pivot];
            else {basis[pivot]=v; ++rank; break;}
        }
    }
    return rank;
}

int main(int argc,char**argv) {
    try {
        if(argc!=4 || (std::string(argv[3])!="rows" && std::string(argv[3])!="columns"))
            throw std::runtime_error("Usage: hadamard_scan input.gz output.txt rows|columns");
        bool rows=std::string(argv[3])=="rows";
        gzFile f=gzopen(argv[1],"rb");
        if(!f) throw std::runtime_error("Cannot open compressed input");
        gzbuffer(f,1<<20);
        std::ofstream out(argv[2]);
        if(!out) throw std::runtime_error("Cannot open output");
        char line[2048];
        uint64_t count=0,kept=0;
        std::array<uint64_t,33> histogram{};
        while(gzgets(f,line,sizeof(line))) {
            if(!strchr(line,'\n') && !gzeof(f))
                throw std::runtime_error("Overlong input record");
            char* p=line;
            Matrix h{};
            for(int i=0;i<32;++i) {
                char* end=nullptr;
                errno=0;
                unsigned long long x=std::strtoull(p,&end,16);
                if(end==p || errno || x>0xffffffffULL)
                    throw std::runtime_error("Malformed hexadecimal row");
                h[i]=uint32_t(x); p=end;
            }
            while(*p==' ' || *p=='\t' || *p=='\r' || *p=='\n') ++p;
            if(*p) throw std::runtime_error("Unexpected tokens after matrix");
            int r=rows ? row_rank(h) : column_rank(h);
            ++count; ++histogram[r];
            if(r<=8) {out<<count<<' '<<r<<' '<<line; ++kept;}
            if(count%1000000==0)
                std::cerr<<count<<" records processed; "<<kept<<" retained\n";
        }
        int error; gzerror(f,&error);
        if(error!=Z_OK && error!=Z_STREAM_END)
            throw std::runtime_error("Compressed-input read failed");
        if(gzclose(f)!=Z_OK) throw std::runtime_error("Compressed input did not close cleanly");
        out.close();
        if(!out || count!=6857010 || kept!=166)
            throw std::runtime_error("Unexpected record count or output error");
        if(histogram[5]!=1 || histogram[6]!=2 || histogram[7]!=13 || histogram[8]!=150)
            throw std::runtime_error("Unexpected retained-rank distribution");
        std::cout<<"mode "<<argv[3]<<"; records "<<count<<"; retained "<<kept<<'\n';
        for(int r=0;r<=32;++r) if(histogram[r])
            std::cout<<"rank "<<r<<": "<<histogram[r]<<'\n';
        return 0;
    } catch(const std::exception& e) {
        std::cerr<<"FAILED: "<<e.what()<<'\n';
        return 1;
    }
}


==> anc/hadamard_verify.py <==
#!/usr/bin/env python3
"""Generate or independently verify exact order-32 tiling certificates.

No external package is required (Python 3.10+). All failed checks are fatal,
including under python -O. Coordinates are integers; addition is exclusive-or.

python3 hadamard_verify.py generate had32_rank_le8.txt hadamard_certificates.json
python3 hadamard_verify.py verify   had32_rank_le8.txt hadamard_certificates.json
"""
import argparse
from collections import Counter
import itertools
import json
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def basis(vectors):
    """Return original independent vectors, using highest-bit elimination."""
    pivots = {}
    result = []
    for vector in vectors:
        v = vector
        while v:
            j = v.bit_length() - 1
            if j in pivots:
                v ^= pivots[j]
            else:
                pivots[j] = v
                result.append(vector)
                break
    return result


def audit_rank(vectors, width):
    """Independent row reduction, scanning columns from least to greatest."""
    rows = list(vectors)
    rank = 0
    for j in range(width):
        pivot = next((i for i in range(rank, len(rows)) if rows[i] >> j & 1), None)
        if pivot is None:
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        for i in range(len(rows)):
            if i != rank and rows[i] >> j & 1:
                rows[i] ^= rows[rank]
        rank += 1
    return rank


def span(vectors):
    result = [0]
    for v in vectors:
        result += [x ^ v for x in result]
    return result


def subspaces(n, k):
    """Enumerate the reduced row-echelon bases of all k-dimensional spaces."""
    for pivots in itertools.combinations(range(n), k):
        positions = [(i, j) for i, p in enumerate(pivots)
                     for j in range(p + 1, n) if j not in pivots]
        for mask in range(1 << len(positions)):
            b = [1 << p for p in pivots]
            for index, (i, j) in enumerate(positions):
                if mask >> index & 1:
                    b[i] |= 1 << j
            yield b


def load_matrices(path):
    records = {}
    histogram = Counter()
    for number, line in enumerate(Path(path).read_text().splitlines(), 1):
        fields = line.split()
        require(len(fields) == 34, f'Line {number}: expected record, rank, 32 rows')
        record, rank = map(int, fields[:2])
        require(1 <= record <= 6857010 and record not in records, 'Invalid/duplicate record')
        require(5 <= rank <= 8, 'Invalid recorded rank')
        h = [int(x, 16) for x in fields[2:]]
        require(all(0 <= x < 1 << 32 for x in h), 'Row outside 32-bit range')
        require(all((h[i] ^ h[j]).bit_count() == 16
                    for i in range(32) for j in range(i)), f'Record {record}: not Hadamard')
        rows = [row ^ h[0] for row in h]
        rows = [row ^ (0xffffffff if row & 1 else 0) for row in rows]
        require(len(basis(rows)) == rank == audit_rank(rows, 32), 'Rank mismatch')
        transposed = [sum(((row >> j) & 1) << i for i, row in enumerate(rows))
                      for j in range(32)]
        records[record] = (rank, rows, transposed)
        histogram[rank] += 1
    require(dict(histogram) == {5: 1, 6: 2, 7: 13, 8: 150}, 'Wrong rank census')
    require(len(records) == 166, 'Wrong number of matrices')
    return records


def canonical(rows):
    b = basis(rows)
    points = [sum(((row >> j) & 1) << k for k, row in enumerate(b))
              for j in range(32)]
    require(len(set(points)) == 32, 'Repeated canonical point')
    return points


def generate(records, target):
    candidates = {}
    for r in range(5, 9):
        candidates[r] = [(b, sum(1 << x for x in span(b) if x))
                         for b in subspaces(r, r - 5)]
    require(len(candidates[8]) == 97155, 'Incorrect subspace enumeration')
    results = []
    for record, (rank, rows, columns) in records.items():
        for orientation, matrix in [('columns', rows), ('rows', columns)]:
            points = canonical(matrix)
            differences = {x ^ y for x in points for y in points} - {0}
            forbidden = sum(1 << x for x in differences)
            complement = next((b for b, mask in candidates[rank] if not mask & forbidden), None)
            require(complement is not None, f'No complement: {record}, {orientation}')
            results.append(dict(record=record, rank=rank, orientation=orientation,
                                points=points, complement_basis=complement))
    document = dict(format_version=1, cases=results)
    # Verification is independent of the search condition.
    verify(records, document)
    Path(target).write_text(json.dumps(document, indent=2) + '\n')


def verify(records, document):
    require(document.get('format_version') == 1, 'Unknown certificate version')
    cases = document.get('cases')
    require(isinstance(cases, list) and len(cases) == 332, 'Expected 332 certificates')
    expected = {(record, orientation) for record in records for orientation in ['rows', 'columns']}
    seen = set()
    for case in cases:
        key = case['record'], case['orientation']
        require(key in expected and key not in seen, 'Missing/duplicate certificate key')
        seen.add(key)
        rank, rows, columns = records[key[0]]
        matrix = rows if key[1] == 'columns' else columns
        require(case['rank'] == rank, 'Wrong certificate dimension')
        points, complement = case['points'], case['complement_basis']
        require(len(points) == len(set(points)) == 32, 'Wrong point cardinality')
        require(all(isinstance(x, int) and 0 <= x < 1 << rank for x in points), 'Point out of range')
        # Do not trust the generator's chosen row basis: establish equality of row spaces.
        erows = [sum(((x >> i) & 1) << j for j, x in enumerate(points)) for i in range(rank)]
        require(audit_rank(erows, 32) == rank and audit_rank(erows + matrix, 32) == rank,
                'Points do not represent the source matrix')
        require(isinstance(complement, list) and len(complement) == rank - 5, 'Wrong basis size')
        require(all(isinstance(x, int) and 0 <= x < 1 << rank for x in complement), 'Basis out of range')
        require(audit_rank(complement, rank) == rank - 5, 'Dependent complement basis')
        elements = span(complement)
        counts = Counter(x ^ k for x in points for k in elements)
        require(set(counts) == set(range(1 << rank)) and set(counts.values()) == {1},
                'Direct tiling verification failed')
    require(seen == expected, 'Incomplete certificate coverage')
    print('PASS: all 332 oriented Hadamard certificates; exact direct-sum verification.')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('mode', choices=['generate', 'verify'])
    parser.add_argument('matrices', type=Path)
    parser.add_argument('certificates', type=Path)
    args = parser.parse_args()
    records = load_matrices(args.matrices)
    if args.mode == 'generate':
        generate(records, args.certificates)
    else:
        verify(records, json.loads(args.certificates.read_text()))


if __name__ == '__main__':
    main()


==> anc/perfect15_kernel_ge7.txt <==
2 9 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 5048 6848 18c8 20c8 148 3948 49c8 71c8 a48 3248 42c8 7ac8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 570 3d70 4df0 75f0 e70 3670 46f0 7ef0 5f70 6770 17f0 2ff0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 153 3953 49d3 71d3 a53 3253 42d3 7ad3 5b53 6353 13d3 2bd3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 546b 6c6b 1ceb 24eb 56b 3d6b 4deb 75eb e6b 366b 46eb 7eeb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5014 6814 1894 2094 114 3914 4994 7194 a14 3214 4294 7a94 5b14 6314 1394 2b94 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 542c 6c2c 1cac 24ac 52c 3d2c 4dac 75ac e2c 362c 46ac 7eac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 500f 680f 188f 208f 10f 390f 498f 718f a0f 320f 428f 7a8f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 537 3d37 4db7 75b7 e37 3637 46b7 7eb7 5f37 6737 17b7 2fb7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
3 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 5048 6848 18c8 20c8 148 3948 49c8 71c8 a48 3248 42c8 7ac8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 570 3d70 4df0 75f0 e70 3670 46f0 7ef0 5f70 6770 17f0 2ff0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 153 3953 49d3 71d3 a53 3253 42d3 7ad3 5b53 6353 13d3 2bd3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 546b 6c6b 1ceb 24eb 56b 3d6b 4deb 75eb e6b 366b 46eb 7eeb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5014 6814 1894 2094 114 3914 4994 7194 a14 3214 4294 7a94 5b14 6314 1394 2b94 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 542c 6c2c 1cac 24ac 52c 3d2c 4dac 75ac e2c 362c 46ac 7eac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 500f 680f 188f 208f 10f 390f 498f 718f a0f 320f 428f 7a8f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 537 3d37 4db7 75b7 e37 3637 46b7 7eb7 5f37 6737 17b7 2fb7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
4 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
5 8 0 3800 4880 7080 5900 6100 1180 2980 5200 6a00 1a80 2280 b00 3300 4380 7b80 c08 3408 5488 6c88 4508 7d08 1d88 2588 5e08 6608 688 3e88 1708 2f08 4f88 7788 1c10 2410 4490 7c90 5510 6d10 d90 3590 4e10 7610 1690 2e90 710 3f10 5f90 6790 1018 2818 5898 6098 4918 7118 198 3998 4218 7a18 a98 3298 1b18 2318 5398 6b98 1420 2c20 5ca0 64a0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1f20 2720 57a0 6fa0 1828 2028 40a8 78a8 5128 6928 9a8 31a8 4a28 7228 12a8 2aa8 328 3b28 5ba8 63a8 830 3030 50b0 68b0 4130 7930 19b0 21b0 5a30 6230 2b0 3ab0 1330 2b30 4bb0 73b0 438 3c38 4cb8 74b8 5d38 6538 15b8 2db8 5638 6e38 1eb8 26b8 f38 3738 47b8 7fb8 4c40 7440 14c0 2cc0 540 3d40 5dc0 65c0 1e40 2640 46c0 7ec0 5740 6f40 fc0 37c0 4048 7848 18c8 20c8 948 3148 51c8 69c8 1248 2a48 4ac8 72c8 5b48 6348 3c8 3bc8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4470 7c70 1cf0 24f0 d70 3570 55f0 6df0 1670 2e70 4ef0 76f0 5f70 6770 7f0 3ff0 4878 7078 10f8 28f8 178 3978 59f8 61f8 1a78 2278 42f8 7af8 5378 6b78 bf8 33f8 4401 7c01 c81 3481 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4f01 7701 781 3f81 4809 7009 1089 2889 109 3909 5989 6189 1a09 2209 4289 7a89 5309 6b09 b89 3389 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4c31 7431 14b1 2cb1 531 3d31 5db1 65b1 1e31 2631 46b1 7eb1 5731 6f31 fb1 37b1 4039 7839 8b9 30b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4b39 7339 3b9 3bb9 841 3041 50c1 68c1 4141 7941 19c1 21c1 5a41 6241 2c1 3ac1 1341 2b41 4bc1 73c1 449 3c49 5cc9 64c9 4d49 7549 15c9 2dc9 5649 6e49 ec9 36c9 1f49 2749 47c9 7fc9 1451 2c51 4cd1 74d1 5d51 6551 5d1 3dd1 4651 7e51 1ed1 26d1 f51 3751 57d1 6fd1 1859 2059 40d9 78d9 5159 6959 9d9 31d9 4a59 7259 12d9 2ad9 359 3b59 5bd9 63d9 1c61 2461 44e1 7ce1 5561 6d61 de1 35e1 4e61 7661 16e1 2ee1 761 3f61 5fe1 67e1 1069 2869 48e9 70e9 5969 6169 1e9 39e9 4269 7a69 1ae9 22e9 b69 3369 53e9 6be9 71 3871 58f1 60f1 4971 7171 11f1 29f1 5271 6a71 af1 32f1 1b71 2371 43f1 7bf1 c79 3479 54f9 6cf9 4579 7d79 1df9 25f9 5e79 6679 6f9 3ef9 1779 2f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 8a 388a 110a 290a 498a 718a a0a 320a 528a 6a8a 430a 7b0a 1b8a 238a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a c9a 349a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 4f1a 771a 79a 3f9a 4022 7822 8a2 30a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4b22 7322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5c32 6432 4b2 3cb2 1532 2d32 4db2 75b2 e32 3632 56b2 6eb2 4732 7f32 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1842 2042 40c2 78c2 5142 6942 9c2 31c2 4a42 7242 12c2 2ac2 342 3b42 5bc2 63c2 144a 2c4a 4cca 74ca 5d4a 654a 5ca 3dca 464a 7e4a 1eca 26ca f4a 374a 57ca 6fca 452 3c52 5cd2 64d2 4d52 7552 15d2 2dd2 5652 6e52 ed2 36d2 1f52 2752 47d2 7fd2 85a 305a 50da 68da 415a 795a 19da 21da 5a5a 625a 2da 3ada 135a 2b5a 4bda 73da c62 3462 54e2 6ce2 4562 7d62 1de2 25e2 5e62 6662 6e2 3ee2 1762 2f62 4fe2 77e2 6a 386a 58ea 60ea 496a 716a 11ea 29ea 526a 6a6a aea 32ea 1b6a 236a 43ea 7bea 1072 2872 48f2 70f2 5972 6172 1f2 39f2 4272 7a72 1af2 22f2 b72 3372 53f2 6bf2 1c7a 247a 44fa 7cfa 557a 6d7a dfa 35fa 4e7a 767a 16fa 2efa 77a 3f7a 5ffa 67fa 1003 2803 5883 6083 4903 7103 183 3983 4203 7a03 a83 3283 1b03 2303 5383 6b83 1c0b 240b 448b 7c8b 550b 6d0b d8b 358b 4e0b 760b 168b 2e8b 70b 3f0b 5f8b 678b c13 3413 5493 6c93 4513 7d13 1d93 2593 5e13 6613 693 3e93 1713 2f13 4f93 7793 1b 381b 489b 709b 591b 611b 119b 299b 521b 6a1b 1a9b 229b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5d23 6523 15a3 2da3 5623 6e23 1ea3 26a3 f23 3723 47a3 7fa3 82b 302b 50ab 68ab 412b 792b 19ab 21ab 5a2b 622b 2ab 3aab 132b 2b2b 4bab 73ab 1833 2033 40b3 78b3 5133 6933 9b3 31b3 4a33 7233 12b3 2ab3 333 3b33 5bb3 63b3 143b 2c3b 5cbb 64bb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 1f3b 273b 57bb 6fbb 5c43 6443 4c3 3cc3 1543 2d43 4dc3 75c3 e43 3643 56c3 6ec3 4743 7f43 1fc3 27c3 504b 684b 8cb 30cb 194b 214b 41cb 79cb 24b 3a4b 5acb 62cb 4b4b 734b 13cb 2bcb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5473 6c73 cf3 34f3 1d73 2573 45f3 7df3 673 3e73 5ef3 66f3 4f73 7773 17f3 2ff3 587b 607b fb 38fb 117b 297b 49fb 71fb a7b 327b 52fb 6afb 437b 7b7b 1bfb 23fb 5c04 6404 484 3c84 1504 2d04 4d84 7584 e04 3604 5684 6e84 4704 7f04 1f84 2784 500c 680c 88c 308c 190c 210c 418c 798c 20c 3a0c 5a8c 628c 4b0c 730c 138c 2b8c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5434 6c34 cb4 34b4 1d34 2534 45b4 7db4 634 3e34 5eb4 66b4 4f34 7734 17b4 2fb4 583c 603c bc 38bc 113c 293c 49bc 71bc a3c 323c 52bc 6abc 433c 7b3c 1bbc 23bc 1044 2844 58c4 60c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1b44 2344 53c4 6bc4 1c4c 244c 44cc 7ccc 554c 6d4c dcc 35cc 4e4c 764c 16cc 2ecc 74c 3f4c 5fcc 67cc c54 3454 54d4 6cd4 4554 7d54 1dd4 25d4 5e54 6654 6d4 3ed4 1754 2f54 4fd4 77d4 5c 385c 48dc 70dc 595c 615c 11dc 29dc 525c 6a5c 1adc 22dc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5d64 6564 15e4 2de4 5664 6e64 1ee4 26e4 f64 3764 47e4 7fe4 86c 306c 50ec 68ec 416c 796c 19ec 21ec 5a6c 626c 2ec 3aec 136c 2b6c 4bec 73ec 1874 2074 40f4 78f4 5174 6974 9f4 31f4 4a74 7274 12f4 2af4 374 3b74 5bf4 63f4 147c 2c7c 5cfc 64fc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 1f7c 277c 57fc 6ffc 1805 2005 4085 7885 5105 6905 985 3185 4a05 7205 1285 2a85 305 3b05 5b85 6385 140d 2c0d 4c8d 748d 5d0d 650d 58d 3d8d 460d 7e0d 1e8d 268d f0d 370d 578d 6f8d 415 3c15 5c95 6495 4d15 7515 1595 2d95 5615 6e15 e95 3695 1f15 2715 4795 7f95 81d 301d 509d 689d 411d 791d 199d 219d 5a1d 621d 29d 3a9d 131d 2b1d 4b9d 739d c25 3425 54a5 6ca5 4525 7d25 1da5 25a5 5e25 6625 6a5 3ea5 1725 2f25 4fa5 77a5 2d 382d 58ad 60ad 492d 712d 11ad 29ad 522d 6a2d aad 32ad 1b2d 232d 43ad 7bad 1035 2835 48b5 70b5 5935 6135 1b5 39b5 4235 7a35 1ab5 22b5 b35 3335 53b5 6bb5 1c3d 243d 44bd 7cbd 553d 6d3d dbd 35bd 4e3d 763d 16bd 2ebd 73d 3f3d 5fbd 67bd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d cd 38cd 114d 294d 49cd 71cd a4d 324d 52cd 6acd 434d 7b4d 1bcd 23cd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d cdd 34dd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 4f5d 775d 7dd 3fdd 4065 7865 8e5 30e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4b65 7365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5c75 6475 4f5 3cf5 1575 2d75 4df5 75f5 e75 3675 56f5 6ef5 4775 7f75 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 5086 6886 4106 7906 1986 2186 5a06 6206 286 3a86 1306 2b06 4b86 7386 40e 3c0e 5c8e 648e 4d0e 750e 158e 2d8e 560e 6e0e e8e 368e 1f0e 270e 478e 7f8e 1416 2c16 4c96 7496 5d16 6516 596 3d96 4616 7e16 1e96 2696 f16 3716 5796 6f96 181e 201e 409e 789e 511e 691e 99e 319e 4a1e 721e 129e 2a9e 31e 3b1e 5b9e 639e 1c26 2426 44a6 7ca6 5526 6d26 da6 35a6 4e26 7626 16a6 2ea6 726 3f26 5fa6 67a6 102e 282e 48ae 70ae 592e 612e 1ae 39ae 422e 7a2e 1aae 22ae b2e 332e 53ae 6bae 36 3836 58b6 60b6 4936 7136 11b6 29b6 5236 6a36 ab6 32b6 1b36 2336 43b6 7bb6 c3e 343e 54be 6cbe 453e 7d3e 1dbe 25be 5e3e 663e 6be 3ebe 173e 2f3e 4fbe 77be 4446 7c46 cc6 34c6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4f46 7746 7c6 3fc6 484e 704e 10ce 28ce 14e 394e 59ce 61ce 1a4e 224e 42ce 7ace 534e 6b4e bce 33ce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4c76 7476 14f6 2cf6 576 3d76 5df6 65f6 1e76 2676 46f6 7ef6 5776 6f76 ff6 37f6 407e 787e 8fe 30fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 4b7e 737e 3fe 3bfe 4c07 7407 1487 2c87 507 3d07 5d87 6587 1e07 2607 4687 7e87 5707 6f07 f87 3787 400f 780f 188f 208f 90f 310f 518f 698f 120f 2a0f 4a8f 728f 5b0f 630f 38f 3b8f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4437 7c37 1cb7 24b7 d37 3537 55b7 6db7 1637 2e37 4eb7 76b7 5f37 6737 7b7 3fb7 483f 703f 10bf 28bf 13f 393f 59bf 61bf 1a3f 223f 42bf 7abf 533f 6b3f bbf 33bf 47 3847 48c7 70c7 5947 6147 11c7 29c7 5247 6a47 1ac7 22c7 b47 3347 43c7 7bc7 c4f 344f 54cf 6ccf 454f 7d4f 1dcf 25cf 5e4f 664f 6cf 3ecf 174f 2f4f 4fcf 77cf 1c57 2457 44d7 7cd7 5557 6d57 dd7 35d7 4e57 7657 16d7 2ed7 757 3f57 5fd7 67d7 105f 285f 58df 60df 495f 715f 1df 39df 425f 7a5f adf 32df 1b5f 235f 53df 6bdf 1467 2c67 5ce7 64e7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1f67 2767 57e7 6fe7 186f 206f 40ef 78ef 516f 696f 9ef 31ef 4a6f 726f 12ef 2aef 36f 3b6f 5bef 63ef 877 3077 50f7 68f7 4177 7977 19f7 21f7 5a77 6277 2f7 3af7 1377 2b77 4bf7 73f7 47f 3c7f 4cff 74ff 5d7f 657f 15ff 2dff 567f 6e7f 1eff 26ff f7f 377f 47ff 7fff
6 9 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
7 9 0 7800 1880 6080 2980 5180 3100 4900 3280 4a80 2a00 5200 1b00 6300 380 7b80 1c08 6408 3488 4c88 588 7d88 2d08 5508 2e88 5688 608 7e08 3708 4f08 1f88 6788 2c10 5410 490 7c90 3590 4d90 1d10 6510 1e90 6690 3610 4e10 710 7f10 2f90 5790 3018 4818 2898 5098 1998 6198 118 7918 298 7a98 1a18 6218 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1da0 65a0 520 7d20 6a0 7ea0 1e20 6620 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 31a8 49a8 1928 6128 1aa8 62a8 3228 4a28 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 1b0 79b0 2930 5130 2ab0 52b0 230 7a30 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2db8 55b8 3538 4d38 36b8 4eb8 2e38 5638 1f38 6738 7b8 7fb8 cc0 74c0 1440 6c40 2540 5d40 3dc0 45c0 3e40 4640 26c0 5ec0 17c0 6fc0 f40 7740 10c8 68c8 3848 4048 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3bc8 43c8 1348 6b48 20d0 58d0 850 7050 3950 4150 11d0 69d0 1250 6a50 3ad0 42d0 bd0 73d0 2350 5b50 3cd8 44d8 2458 5c58 1558 6d58 dd8 75d8 e58 7658 16d8 6ed8 27d8 5fd8 3f58 4758 38e0 40e0 2060 5860 1160 6960 9e0 71e0 a60 7260 12e0 6ae0 23e0 5be0 3b60 4360 24e8 5ce8 c68 7468 3d68 4568 15e8 6de8 1668 6e68 3ee8 46e8 fe8 77e8 2768 5f68 14f0 6cf0 3c70 4470 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3ff0 47f0 1770 6f70 8f8 70f8 1078 6878 2178 5978 39f8 41f8 3a78 4278 22f8 5af8 13f8 6bf8 b78 7378 1481 6c81 c01 7401 3d01 4501 2581 5d81 2601 5e01 3e81 4681 f81 7781 1701 6f01 889 7089 2009 5809 1109 6909 3989 4189 3a09 4209 1289 6a89 2389 5b89 b09 7309 3891 4091 1011 6811 2111 5911 991 7191 a11 7211 2291 5a91 1391 6b91 3b11 4311 2499 5c99 3c19 4419 d19 7519 1599 6d99 1619 6e19 e99 7699 3f99 4799 2719 5f19 20a1 58a1 3821 4021 921 7121 11a1 69a1 1221 6a21 aa1 72a1 3ba1 43a1 2321 5b21 3ca9 44a9 1429 6c29 2529 5d29 da9 75a9 e29 7629 26a9 5ea9 17a9 6fa9 3f29 4729 cb1 74b1 2431 5c31 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 27b1 5fb1 f31 7731 10b9 68b9 839 7039 3939 4139 21b9 59b9 2239 5a39 3ab9 42b9 bb9 73b9 1339 6b39 1841 6041 c1 78c1 31c1 49c1 2941 5141 2ac1 52c1 3241 4a41 341 7b41 1bc1 63c1 449 7c49 2cc9 54c9 1dc9 65c9 3549 4d49 36c9 4ec9 1e49 6649 2f49 5749 7c9 7fc9 3451 4c51 1cd1 64d1 2dd1 55d1 551 7d51 6d1 7ed1 2e51 5651 1f51 6751 37d1 4fd1 2859 5059 30d9 48d9 1d9 79d9 1959 6159 1ad9 62d9 259 7a59 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 5e1 7de1 1d61 6561 1ee1 66e1 661 7e61 3761 4f61 2fe1 57e1 3069 4869 18e9 60e9 29e9 51e9 169 7969 2e9 7ae9 2a69 5269 1b69 6369 33e9 4be9 71 7871 28f1 50f1 19f1 61f1 3171 4971 32f1 4af1 1a71 6271 2b71 5371 3f1 7bf1 1c79 6479 4f9 7cf9 35f9 4df9 2d79 5579 2ef9 56f9 3679 4e79 779 7f79 1ff9 67f9 2482 5c82 3c02 4402 d02 7502 1582 6d82 1602 6e02 e82 7682 3f82 4782 2702 5f02 388a 408a 100a 680a 210a 590a 98a 718a a0a 720a 228a 5a8a 138a 6b8a 3b0a 430a 892 7092 2012 5812 1112 6912 3992 4192 3a12 4212 1292 6a92 2392 5b92 b12 7312 149a 6c9a c1a 741a 3d1a 451a 259a 5d9a 261a 5e1a 3e9a 469a f9a 779a 171a 6f1a 10a2 68a2 822 7022 3922 4122 21a2 59a2 2222 5a22 3aa2 42a2 ba2 73a2 1322 6b22 caa 74aa 242a 5c2a 152a 6d2a 3daa 45aa 3e2a 462a 16aa 6eaa 27aa 5faa f2a 772a 3cb2 44b2 1432 6c32 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 17b2 6fb2 3f32 4732 20ba 58ba 383a 403a 93a 713a 11ba 69ba 123a 6a3a aba 72ba 3bba 43ba 233a 5b3a 2842 5042 30c2 48c2 1c2 79c2 1942 6142 1ac2 62c2 242 7a42 3342 4b42 2bc2 53c2 344a 4c4a 1cca 64ca 2dca 55ca 54a 7d4a 6ca 7eca 2e4a 564a 1f4a 674a 37ca 4fca 452 7c52 2cd2 54d2 1dd2 65d2 3552 4d52 36d2 4ed2 1e52 6652 2f52 5752 7d2 7fd2 185a 605a da 78da 31da 49da 295a 515a 2ada 52da 325a 4a5a 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 35e2 4de2 2d62 5562 2ee2 56e2 3662 4e62 762 7f62 1fe2 67e2 6a 786a 28ea 50ea 19ea 61ea 316a 496a 32ea 4aea 1a6a 626a 2b6a 536a 3ea 7bea 3072 4872 18f2 60f2 29f2 51f2 172 7972 2f2 7af2 2a72 5272 1b72 6372 33f2 4bf2 2c7a 547a 34fa 4cfa 5fa 7dfa 1d7a 657a 1efa 66fa 67a 7e7a 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1983 6183 103 7903 283 7a83 1a03 6203 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 358b 4d8b 1d0b 650b 1e8b 668b 360b 4e0b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 593 7d93 2d13 5513 2e93 5693 613 7e13 3713 4f13 1f93 6793 1b 781b 189b 609b 299b 519b 311b 491b 329b 4a9b 2a1b 521b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2da3 55a3 3523 4d23 36a3 4ea3 2e23 5623 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 1ab 79ab 292b 512b 2aab 52ab 22b 7a2b 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 31b3 49b3 1933 6133 1ab3 62b3 3233 4a33 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1dbb 65bb 53b 7d3b 6bb 7ebb 1e3b 663b 2f3b 573b 37bb 4fbb 3cc3 44c3 2443 5c43 1543 6d43 dc3 75c3 e43 7643 16c3 6ec3 27c3 5fc3 3f43 4743 20cb 58cb 84b 704b 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb bcb 73cb 234b 5b4b 10d3 68d3 3853 4053 953 7153 21d3 59d3 2253 5a53 ad3 72d3 3bd3 43d3 1353 6b53 cdb 74db 145b 6c5b 255b 5d5b 3ddb 45db 3e5b 465b 26db 5edb 17db 6fdb f5b 775b 8e3 70e3 1063 6863 2163 5963 39e3 41e3 3a63 4263 22e3 5ae3 13e3 6be3 b63 7363 14eb 6ceb 3c6b 446b d6b 756b 25eb 5deb 266b 5e6b eeb 76eb 3feb 47eb 176b 6f6b 24f3 5cf3 c73 7473 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 ff3 77f3 2773 5f73 38fb 40fb 207b 587b 117b 697b 9fb 71fb a7b 727b 12fb 6afb 23fb 5bfb 3b7b 437b 3c84 4484 2404 5c04 1504 6d04 d84 7584 e04 7604 1684 6e84 2784 5f84 3f04 4704 208c 588c 80c 700c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b8c 738c 230c 5b0c 1094 6894 3814 4014 914 7114 2194 5994 2214 5a14 a94 7294 3b94 4394 1314 6b14 c9c 749c 141c 6c1c 251c 5d1c 3d9c 459c 3e1c 461c 269c 5e9c 179c 6f9c f1c 771c 8a4 70a4 1024 6824 2124 5924 39a4 41a4 3a24 4224 22a4 5aa4 13a4 6ba4 b24 7324 14ac 6cac 3c2c 442c d2c 752c 25ac 5dac 262c 5e2c eac 76ac 3fac 47ac 172c 6f2c 24b4 5cb4 c34 7434 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 fb4 77b4 2734 5f34 38bc 40bc 203c 583c 113c 693c 9bc 71bc a3c 723c 12bc 6abc 23bc 5bbc 3b3c 433c 3044 4844 28c4 50c4 19c4 61c4 144 7944 2c4 7ac4 1a44 6244 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 35cc 4dcc 1d4c 654c 1ecc 66cc 364c 4e4c 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 5d4 7dd4 2d54 5554 2ed4 56d4 654 7e54 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 29dc 51dc 315c 495c 32dc 4adc 2a5c 525c 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2de4 55e4 3564 4d64 36e4 4ee4 2e64 5664 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 1ec 79ec 296c 516c 2aec 52ec 26c 7a6c 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 31f4 49f4 1974 6174 1af4 62f4 3274 4a74 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1dfc 65fc 57c 7d7c 6fc 7efc 1e7c 667c 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 185 7985 1905 6105 1a85 6285 205 7a05 3305 4b05 2b85 5385 340d 4c0d 1c8d 648d 2d8d 558d 50d 7d0d 68d 7e8d 2e0d 560d 1f0d 670d 378d 4f8d 415 7c15 2c95 5495 1d95 6595 3515 4d15 3695 4e95 1e15 6615 2f15 5715 795 7f95 181d 601d 9d 789d 319d 499d 291d 511d 2a9d 529d 321d 4a1d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 35a5 4da5 2d25 5525 2ea5 56a5 3625 4e25 725 7f25 1fa5 67a5 2d 782d 28ad 50ad 19ad 61ad 312d 492d 32ad 4aad 1a2d 622d 2b2d 532d 3ad 7bad 3035 4835 18b5 60b5 29b5 51b5 135 7935 2b5 7ab5 2a35 5235 1b35 6335 33b5 4bb5 2c3d 543d 34bd 4cbd 5bd 7dbd 1d3d 653d 1ebd 66bd 63d 7e3d 373d 4f3d 2fbd 57bd 24c5 5cc5 3c45 4445 d45 7545 15c5 6dc5 1645 6e45 ec5 76c5 3fc5 47c5 2745 5f45 38cd 40cd 104d 684d 214d 594d 9cd 71cd a4d 724d 22cd 5acd 13cd 6bcd 3b4d 434d 8d5 70d5 2055 5855 1155 6955 39d5 41d5 3a55 4255 12d5 6ad5 23d5 5bd5 b55 7355 14dd 6cdd c5d 745d 3d5d 455d 25dd 5ddd 265d 5e5d 3edd 46dd fdd 77dd 175d 6f5d 10e5 68e5 865 7065 3965 4165 21e5 59e5 2265 5a65 3ae5 42e5 be5 73e5 1365 6b65 ced 74ed 246d 5c6d 156d 6d6d 3ded 45ed 3e6d 466d 16ed 6eed 27ed 5fed f6d 776d 3cf5 44f5 1475 6c75 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 17f5 6ff5 3f75 4775 20fd 58fd 387d 407d 97d 717d 11fd 69fd 127d 6a7d afd 72fd 3bfd 43fd 237d 5b7d 1806 6006 86 7886 3186 4986 2906 5106 2a86 5286 3206 4a06 306 7b06 1b86 6386 40e 7c0e 2c8e 548e 1d8e 658e 350e 4d0e 368e 4e8e 1e0e 660e 2f0e 570e 78e 7f8e 3416 4c16 1c96 6496 2d96 5596 516 7d16 696 7e96 2e16 5616 1f16 6716 3796 4f96 281e 501e 309e 489e 19e 799e 191e 611e 1a9e 629e 21e 7a1e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 5a6 7da6 1d26 6526 1ea6 66a6 626 7e26 3726 4f26 2fa6 57a6 302e 482e 18ae 60ae 29ae 51ae 12e 792e 2ae 7aae 2a2e 522e 1b2e 632e 33ae 4bae 36 7836 28b6 50b6 19b6 61b6 3136 4936 32b6 4ab6 1a36 6236 2b36 5336 3b6 7bb6 1c3e 643e 4be 7cbe 35be 4dbe 2d3e 553e 2ebe 56be 363e 4e3e 73e 7f3e 1fbe 67be 14c6 6cc6 c46 7446 3d46 4546 25c6 5dc6 2646 5e46 3ec6 46c6 fc6 77c6 1746 6f46 8ce 70ce 204e 584e 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 23ce 5bce b4e 734e 38d6 40d6 1056 6856 2156 5956 9d6 71d6 a56 7256 22d6 5ad6 13d6 6bd6 3b56 4356 24de 5cde 3c5e 445e d5e 755e 15de 6dde 165e 6e5e ede 76de 3fde 47de 275e 5f5e 20e6 58e6 3866 4066 966 7166 11e6 69e6 1266 6a66 ae6 72e6 3be6 43e6 2366 5b66 3cee 44ee 146e 6c6e 256e 5d6e dee 75ee e6e 766e 26ee 5eee 17ee 6fee 3f6e 476e cf6 74f6 2476 5c76 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 27f6 5ff6 f76 7776 10fe 68fe 87e 707e 397e 417e 21fe 59fe 227e 5a7e 3afe 42fe bfe 73fe 137e 6b7e c87 7487 1407 6c07 2507 5d07 3d87 4587 3e07 4607 2687 5e87 1787 6f87 f07 7707 108f 688f 380f 400f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b8f 438f 130f 6b0f 2097 5897 817 7017 3917 4117 1197 6997 1217 6a17 3a97 4297 b97 7397 2317 5b17 3c9f 449f 241f 5c1f 151f 6d1f d9f 759f e1f 761f 169f 6e9f 279f 5f9f 3f1f 471f 38a7 40a7 2027 5827 1127 6927 9a7 71a7 a27 7227 12a7 6aa7 23a7 5ba7 3b27 4327 24af 5caf c2f 742f 3d2f 452f 15af 6daf 162f 6e2f 3eaf 46af faf 77af 272f 5f2f 14b7 6cb7 3c37 4437 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3fb7 47b7 1737 6f37 8bf 70bf 103f 683f 213f 593f 39bf 41bf 3a3f 423f 22bf 5abf 13bf 6bbf b3f 733f 47 7847 18c7 60c7 29c7 51c7 3147 4947 32c7 4ac7 2a47 5247 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 5cf 7dcf 2d4f 554f 2ecf 56cf 64f 7e4f 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 35d7 4dd7 1d57 6557 1ed7 66d7 3657 4e57 757 7f57 2fd7 57d7 305f 485f 28df 50df 19df 61df 15f 795f 2df 7adf 1a5f 625f 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1de7 65e7 567 7d67 6e7 7ee7 1e67 6667 2f67 5767 37e7 4fe7 286f 506f ef 78ef 31ef 49ef 196f 616f 1aef 62ef 326f 4a6f 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 1f7 79f7 2977 5177 2af7 52f7 277 7a77 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2dff 55ff 357f 4d7f 36ff 4eff 2e7f 567f 1f7f 677f 7ff 7fff
8 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
9 7 0 7800 1880 6080 2980 5180 3100 4900 3280 4a80 2a00 5200 1b00 6300 380 7b80 1c08 6408 3488 4c88 588 7d88 2d08 5508 2e88 5688 608 7e08 3708 4f08 1f88 6788 2c10 5410 490 7c90 3590 4d90 1d10 6510 1e90 6690 3610 4e10 710 7f10 2f90 5790 3018 4818 2898 5098 1998 6198 118 7918 298 7a98 1a18 6218 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1da0 65a0 520 7d20 6a0 7ea0 1e20 6620 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 31a8 49a8 1928 6128 1aa8 62a8 3228 4a28 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 1b0 79b0 2930 5130 2ab0 52b0 230 7a30 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2db8 55b8 3538 4d38 36b8 4eb8 2e38 5638 1f38 6738 7b8 7fb8 cc0 74c0 1440 6c40 2540 5d40 3dc0 45c0 3e40 4640 26c0 5ec0 17c0 6fc0 f40 7740 10c8 68c8 3848 4048 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3bc8 43c8 1348 6b48 20d0 58d0 850 7050 3950 4150 11d0 69d0 1250 6a50 3ad0 42d0 bd0 73d0 2350 5b50 3cd8 44d8 2458 5c58 1558 6d58 dd8 75d8 e58 7658 16d8 6ed8 27d8 5fd8 3f58 4758 38e0 40e0 2060 5860 1160 6960 9e0 71e0 a60 7260 12e0 6ae0 23e0 5be0 3b60 4360 24e8 5ce8 c68 7468 3d68 4568 15e8 6de8 1668 6e68 3ee8 46e8 fe8 77e8 2768 5f68 14f0 6cf0 3c70 4470 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3ff0 47f0 1770 6f70 8f8 70f8 1078 6878 2178 5978 39f8 41f8 3a78 4278 22f8 5af8 13f8 6bf8 b78 7378 1481 6c81 c01 7401 3d01 4501 2581 5d81 2601 5e01 3e81 4681 f81 7781 1701 6f01 889 7089 2009 5809 1109 6909 3989 4189 3a09 4209 1289 6a89 2389 5b89 b09 7309 3891 4091 1011 6811 2111 5911 991 7191 a11 7211 2291 5a91 1391 6b91 3b11 4311 2499 5c99 3c19 4419 d19 7519 1599 6d99 1619 6e19 e99 7699 3f99 4799 2719 5f19 20a1 58a1 3821 4021 921 7121 11a1 69a1 1221 6a21 aa1 72a1 3ba1 43a1 2321 5b21 3ca9 44a9 1429 6c29 2529 5d29 da9 75a9 e29 7629 26a9 5ea9 17a9 6fa9 3f29 4729 cb1 74b1 2431 5c31 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 27b1 5fb1 f31 7731 10b9 68b9 839 7039 3939 4139 21b9 59b9 2239 5a39 3ab9 42b9 bb9 73b9 1339 6b39 1841 6041 c1 78c1 31c1 49c1 2941 5141 2ac1 52c1 3241 4a41 341 7b41 1bc1 63c1 3449 4c49 2cc9 54c9 1dc9 65c9 549 7d49 6c9 7ec9 1e49 6649 2f49 5749 37c9 4fc9 451 7c51 1cd1 64d1 2dd1 55d1 3551 4d51 36d1 4ed1 2e51 5651 1f51 6751 7d1 7fd1 2859 5059 30d9 48d9 1d9 79d9 1959 6159 1ad9 62d9 259 7a59 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 5e1 7de1 1d61 6561 1ee1 66e1 661 7e61 3761 4f61 2fe1 57e1 69 7869 18e9 60e9 29e9 51e9 3169 4969 32e9 4ae9 2a69 5269 1b69 6369 3e9 7be9 3071 4871 28f1 50f1 19f1 61f1 171 7971 2f1 7af1 1a71 6271 2b71 5371 33f1 4bf1 1c79 6479 4f9 7cf9 35f9 4df9 2d79 5579 2ef9 56f9 3679 4e79 779 7f79 1ff9 67f9 2482 5c82 3c02 4402 d02 7502 1582 6d82 1602 6e02 e82 7682 3f82 4782 2702 5f02 388a 408a 100a 680a 210a 590a 98a 718a a0a 720a 228a 5a8a 138a 6b8a 3b0a 430a 892 7092 2012 5812 1112 6912 3992 4192 3a12 4212 1292 6a92 2392 5b92 b12 7312 149a 6c9a c1a 741a 3d1a 451a 259a 5d9a 261a 5e1a 3e9a 469a f9a 779a 171a 6f1a 10a2 68a2 822 7022 3922 4122 21a2 59a2 2222 5a22 3aa2 42a2 ba2 73a2 1322 6b22 caa 74aa 242a 5c2a 152a 6d2a 3daa 45aa 3e2a 462a 16aa 6eaa 27aa 5faa f2a 772a 3cb2 44b2 1432 6c32 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 17b2 6fb2 3f32 4732 20ba 58ba 383a 403a 93a 713a 11ba 69ba 123a 6a3a aba 72ba 3bba 43ba 233a 5b3a 2842 5042 30c2 48c2 1c2 79c2 1942 6142 1ac2 62c2 242 7a42 3342 4b42 2bc2 53c2 44a 7c4a 1cca 64ca 2dca 55ca 354a 4d4a 36ca 4eca 2e4a 564a 1f4a 674a 7ca 7fca 3452 4c52 2cd2 54d2 1dd2 65d2 552 7d52 6d2 7ed2 1e52 6652 2f52 5752 37d2 4fd2 185a 605a da 78da 31da 49da 295a 515a 2ada 52da 325a 4a5a 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 35e2 4de2 2d62 5562 2ee2 56e2 3662 4e62 762 7f62 1fe2 67e2 306a 486a 28ea 50ea 19ea 61ea 16a 796a 2ea 7aea 1a6a 626a 2b6a 536a 33ea 4bea 72 7872 18f2 60f2 29f2 51f2 3172 4972 32f2 4af2 2a72 5272 1b72 6372 3f2 7bf2 2c7a 547a 34fa 4cfa 5fa 7dfa 1d7a 657a 1efa 66fa 67a 7e7a 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1983 6183 103 7903 283 7a83 1a03 6203 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 358b 4d8b 1d0b 650b 1e8b 668b 360b 4e0b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 593 7d93 2d13 5513 2e93 5693 613 7e13 3713 4f13 1f93 6793 1b 781b 189b 609b 299b 519b 311b 491b 329b 4a9b 2a1b 521b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2da3 55a3 3523 4d23 36a3 4ea3 2e23 5623 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 1ab 79ab 292b 512b 2aab 52ab 22b 7a2b 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 31b3 49b3 1933 6133 1ab3 62b3 3233 4a33 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1dbb 65bb 53b 7d3b 6bb 7ebb 1e3b 663b 2f3b 573b 37bb 4fbb 3cc3 44c3 2443 5c43 1543 6d43 dc3 75c3 e43 7643 16c3 6ec3 27c3 5fc3 3f43 4743 20cb 58cb 84b 704b 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb bcb 73cb 234b 5b4b 10d3 68d3 3853 4053 953 7153 21d3 59d3 2253 5a53 ad3 72d3 3bd3 43d3 1353 6b53 cdb 74db 145b 6c5b 255b 5d5b 3ddb 45db 3e5b 465b 26db 5edb 17db 6fdb f5b 775b 8e3 70e3 1063 6863 2163 5963 39e3 41e3 3a63 4263 22e3 5ae3 13e3 6be3 b63 7363 14eb 6ceb 3c6b 446b d6b 756b 25eb 5deb 266b 5e6b eeb 76eb 3feb 47eb 176b 6f6b 24f3 5cf3 c73 7473 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 ff3 77f3 2773 5f73 38fb 40fb 207b 587b 117b 697b 9fb 71fb a7b 727b 12fb 6afb 23fb 5bfb 3b7b 437b 3c84 4484 2404 5c04 1504 6d04 d84 7584 e04 7604 1684 6e84 2784 5f84 3f04 4704 208c 588c 80c 700c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b8c 738c 230c 5b0c 1094 6894 3814 4014 914 7114 2194 5994 2214 5a14 a94 7294 3b94 4394 1314 6b14 c9c 749c 141c 6c1c 251c 5d1c 3d9c 459c 3e1c 461c 269c 5e9c 179c 6f9c f1c 771c 8a4 70a4 1024 6824 2124 5924 39a4 41a4 3a24 4224 22a4 5aa4 13a4 6ba4 b24 7324 14ac 6cac 3c2c 442c d2c 752c 25ac 5dac 262c 5e2c eac 76ac 3fac 47ac 172c 6f2c 24b4 5cb4 c34 7434 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 fb4 77b4 2734 5f34 38bc 40bc 203c 583c 113c 693c 9bc 71bc a3c 723c 12bc 6abc 23bc 5bbc 3b3c 433c 3044 4844 28c4 50c4 19c4 61c4 144 7944 2c4 7ac4 1a44 6244 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 35cc 4dcc 1d4c 654c 1ecc 66cc 364c 4e4c 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 5d4 7dd4 2d54 5554 2ed4 56d4 654 7e54 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 29dc 51dc 315c 495c 32dc 4adc 2a5c 525c 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2de4 55e4 3564 4d64 36e4 4ee4 2e64 5664 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 1ec 79ec 296c 516c 2aec 52ec 26c 7a6c 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 31f4 49f4 1974 6174 1af4 62f4 3274 4a74 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1dfc 65fc 57c 7d7c 6fc 7efc 1e7c 667c 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 185 7985 1905 6105 1a85 6285 205 7a05 3305 4b05 2b85 5385 40d 7c0d 1c8d 648d 2d8d 558d 350d 4d0d 368d 4e8d 2e0d 560d 1f0d 670d 78d 7f8d 3415 4c15 2c95 5495 1d95 6595 515 7d15 695 7e95 1e15 6615 2f15 5715 3795 4f95 181d 601d 9d 789d 319d 499d 291d 511d 2a9d 529d 321d 4a1d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 35a5 4da5 2d25 5525 2ea5 56a5 3625 4e25 725 7f25 1fa5 67a5 302d 482d 28ad 50ad 19ad 61ad 12d 792d 2ad 7aad 1a2d 622d 2b2d 532d 33ad 4bad 35 7835 18b5 60b5 29b5 51b5 3135 4935 32b5 4ab5 2a35 5235 1b35 6335 3b5 7bb5 2c3d 543d 34bd 4cbd 5bd 7dbd 1d3d 653d 1ebd 66bd 63d 7e3d 373d 4f3d 2fbd 57bd 24c5 5cc5 3c45 4445 d45 7545 15c5 6dc5 1645 6e45 ec5 76c5 3fc5 47c5 2745 5f45 38cd 40cd 104d 684d 214d 594d 9cd 71cd a4d 724d 22cd 5acd 13cd 6bcd 3b4d 434d 8d5 70d5 2055 5855 1155 6955 39d5 41d5 3a55 4255 12d5 6ad5 23d5 5bd5 b55 7355 14dd 6cdd c5d 745d 3d5d 455d 25dd 5ddd 265d 5e5d 3edd 46dd fdd 77dd 175d 6f5d 10e5 68e5 865 7065 3965 4165 21e5 59e5 2265 5a65 3ae5 42e5 be5 73e5 1365 6b65 ced 74ed 246d 5c6d 156d 6d6d 3ded 45ed 3e6d 466d 16ed 6eed 27ed 5fed f6d 776d 3cf5 44f5 1475 6c75 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 17f5 6ff5 3f75 4775 20fd 58fd 387d 407d 97d 717d 11fd 69fd 127d 6a7d afd 72fd 3bfd 43fd 237d 5b7d 1806 6006 86 7886 3186 4986 2906 5106 2a86 5286 3206 4a06 306 7b06 1b86 6386 340e 4c0e 2c8e 548e 1d8e 658e 50e 7d0e 68e 7e8e 1e0e 660e 2f0e 570e 378e 4f8e 416 7c16 1c96 6496 2d96 5596 3516 4d16 3696 4e96 2e16 5616 1f16 6716 796 7f96 281e 501e 309e 489e 19e 799e 191e 611e 1a9e 629e 21e 7a1e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 5a6 7da6 1d26 6526 1ea6 66a6 626 7e26 3726 4f26 2fa6 57a6 2e 782e 18ae 60ae 29ae 51ae 312e 492e 32ae 4aae 2a2e 522e 1b2e 632e 3ae 7bae 3036 4836 28b6 50b6 19b6 61b6 136 7936 2b6 7ab6 1a36 6236 2b36 5336 33b6 4bb6 1c3e 643e 4be 7cbe 35be 4dbe 2d3e 553e 2ebe 56be 363e 4e3e 73e 7f3e 1fbe 67be 14c6 6cc6 c46 7446 3d46 4546 25c6 5dc6 2646 5e46 3ec6 46c6 fc6 77c6 1746 6f46 8ce 70ce 204e 584e 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 23ce 5bce b4e 734e 38d6 40d6 1056 6856 2156 5956 9d6 71d6 a56 7256 22d6 5ad6 13d6 6bd6 3b56 4356 24de 5cde 3c5e 445e d5e 755e 15de 6dde 165e 6e5e ede 76de 3fde 47de 275e 5f5e 20e6 58e6 3866 4066 966 7166 11e6 69e6 1266 6a66 ae6 72e6 3be6 43e6 2366 5b66 3cee 44ee 146e 6c6e 256e 5d6e dee 75ee e6e 766e 26ee 5eee 17ee 6fee 3f6e 476e cf6 74f6 2476 5c76 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 27f6 5ff6 f76 7776 10fe 68fe 87e 707e 397e 417e 21fe 59fe 227e 5a7e 3afe 42fe bfe 73fe 137e 6b7e c87 7487 1407 6c07 2507 5d07 3d87 4587 3e07 4607 2687 5e87 1787 6f87 f07 7707 108f 688f 380f 400f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b8f 438f 130f 6b0f 2097 5897 817 7017 3917 4117 1197 6997 1217 6a17 3a97 4297 b97 7397 2317 5b17 3c9f 449f 241f 5c1f 151f 6d1f d9f 759f e1f 761f 169f 6e9f 279f 5f9f 3f1f 471f 38a7 40a7 2027 5827 1127 6927 9a7 71a7 a27 7227 12a7 6aa7 23a7 5ba7 3b27 4327 24af 5caf c2f 742f 3d2f 452f 15af 6daf 162f 6e2f 3eaf 46af faf 77af 272f 5f2f 14b7 6cb7 3c37 4437 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3fb7 47b7 1737 6f37 8bf 70bf 103f 683f 213f 593f 39bf 41bf 3a3f 423f 22bf 5abf 13bf 6bbf b3f 733f 47 7847 18c7 60c7 29c7 51c7 3147 4947 32c7 4ac7 2a47 5247 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 5cf 7dcf 2d4f 554f 2ecf 56cf 64f 7e4f 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 35d7 4dd7 1d57 6557 1ed7 66d7 3657 4e57 757 7f57 2fd7 57d7 305f 485f 28df 50df 19df 61df 15f 795f 2df 7adf 1a5f 625f 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1de7 65e7 567 7d67 6e7 7ee7 1e67 6667 2f67 5767 37e7 4fe7 286f 506f ef 78ef 31ef 49ef 196f 616f 1aef 62ef 326f 4a6f 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 1f7 79f7 2977 5177 2af7 52f7 277 7a77 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2dff 55ff 357f 4d7f 36ff 4eff 2e7f 567f 1f7f 677f 7ff 7fff
10 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
11 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2810 5010 190 7990 3290 4a90 1b10 6310 1c90 6490 3510 4d10 610 7e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 1a8 79a8 32a8 4aa8 1b28 6328 1ca8 64a8 3528 4d28 628 7e28 2fa8 57a8 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 2240 5a40 3bc0 43c0 3c40 4440 25c0 5dc0 16c0 6ec0 f40 7740 10c8 68c8 3948 4148 a48 7248 23c8 5bc8 2448 5c48 dc8 75c8 3ec8 46c8 1748 6f48 20d0 58d0 950 7150 3a50 4250 13d0 6bd0 1450 6c50 3dd0 45d0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 1258 6a58 bd8 73d8 c58 7458 15d8 6dd8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 1260 6a60 be0 73e0 c60 7460 15e0 6de0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 3a68 4268 13e8 6be8 1468 6c68 3de8 45e8 ee8 76e8 2768 5f68 10f0 68f0 3970 4170 a70 7270 23f0 5bf0 2470 5c70 df0 75f0 3ef0 46f0 1770 6f70 8f8 70f8 1178 6978 2278 5a78 3bf8 43f8 3c78 4478 25f8 5df8 16f8 6ef8 f78 7778 1081 6881 901 7101 3a01 4201 2381 5b81 2401 5c01 3d81 4581 e81 7681 1701 6f01 889 7089 2109 5909 1209 6a09 3b89 4389 3c09 4409 1589 6d89 2689 5e89 f09 7709 3891 4091 1111 6911 2211 5a11 b91 7391 c11 7411 2591 5d91 1691 6e91 3f11 4711 2099 5899 3919 4119 a19 7219 1399 6b99 1419 6c19 d99 7599 3e99 4699 2719 5f19 20a1 58a1 3921 4121 a21 7221 13a1 6ba1 1421 6c21 da1 75a1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 2229 5a29 ba9 73a9 c29 7429 25a9 5da9 16a9 6ea9 3f29 4729 8b1 70b1 2131 5931 1231 6a31 3bb1 43b1 3c31 4431 15b1 6db1 26b1 5eb1 f31 7731 10b9 68b9 939 7139 3a39 4239 23b9 5bb9 2439 5c39 3db9 45b9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 19c9 61c9 2ac9 52c9 349 7b49 4c9 7cc9 2d49 5549 1e49 6649 37c9 4fc9 51 7851 29d1 51d1 1ad1 62d1 3351 4b51 34d1 4cd1 1d51 6551 2e51 5651 7d1 7fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 69 7869 29e9 51e9 1ae9 62e9 3369 4b69 34e9 4ce9 1d69 6569 2e69 5669 7e9 7fe9 3071 4871 19f1 61f1 2af1 52f1 371 7b71 4f1 7cf1 2d71 5571 1e71 6671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 3902 4102 a02 7202 1382 6b82 1402 6c02 d82 7582 3e82 4682 2702 5f02 388a 408a 110a 690a 220a 5a0a b8a 738a c0a 740a 258a 5d8a 168a 6e8a 3f0a 470a 892 7092 2112 5912 1212 6a12 3b92 4392 3c12 4412 1592 6d92 2692 5e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 122a 6a2a 3baa 43aa 3c2a 442a 15aa 6daa 26aa 5eaa f2a 772a 38b2 40b2 1132 6932 2232 5a32 bb2 73b2 c32 7432 25b2 5db2 16b2 6eb2 3f32 4732 20ba 58ba 393a 413a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 3eba 46ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 29ca 51ca 1aca 62ca 334a 4b4a 34ca 4cca 1d4a 654a 2e4a 564a 7ca 7fca 3052 4852 19d2 61d2 2ad2 52d2 352 7b52 4d2 7cd2 2d52 5552 1e52 6652 37d2 4fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 306a 486a 19ea 61ea 2aea 52ea 36a 7b6a 4ea 7cea 2d6a 556a 1e6a 666a 37ea 4fea 72 7872 29f2 51f2 1af2 62f2 3372 4b72 34f2 4cf2 1d72 6572 2e72 5672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 1813 6013 3193 4993 293 7a93 2b13 5313 2c93 5493 513 7d13 3613 4e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 31ab 49ab 2ab 7aab 2b2b 532b 2cab 54ab 52b 7d2b 362b 4e2b 1fab 67ab 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 2143 5943 1243 6a43 bc3 73c3 c43 7443 15c3 6dc3 26c3 5ec3 3f43 4743 20cb 58cb 94b 714b 3a4b 424b 13cb 6bcb 144b 6c4b 3dcb 45cb ecb 76cb 274b 5f4b 10d3 68d3 3953 4153 a53 7253 23d3 5bd3 2453 5c53 dd3 75d3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b a6b 726b 23eb 5beb 246b 5c6b deb 75eb 3eeb 46eb 176b 6f6b 20f3 58f3 973 7173 3a73 4273 13f3 6bf3 1473 6c73 3df3 45f3 ef3 76f3 2773 5f73 38fb 40fb 217b 597b 127b 6a7b bfb 73fb c7b 747b 15fb 6dfb 26fb 5efb 3f7b 477b 3884 4084 2104 5904 1204 6a04 b84 7384 c04 7404 1584 6d84 2684 5e84 3f04 4704 208c 588c 90c 710c 3a0c 420c 138c 6b8c 140c 6c0c 3d8c 458c e8c 768c 270c 5f0c 1094 6894 3914 4114 a14 7214 2394 5b94 2414 5c14 d94 7594 3e94 4694 1714 6f14 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c a2c 722c 23ac 5bac 242c 5c2c dac 75ac 3eac 46ac 172c 6f2c 20b4 58b4 934 7134 3a34 4234 13b4 6bb4 1434 6c34 3db4 45b4 eb4 76b4 2734 5f34 38bc 40bc 213c 593c 123c 6a3c bbc 73bc c3c 743c 15bc 6dbc 26bc 5ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 1854 6054 31d4 49d4 2d4 7ad4 2b54 5354 2cd4 54d4 554 7d54 3654 4e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 31ec 49ec 2ec 7aec 2b6c 536c 2cec 54ec 56c 7d6c 366c 4e6c 1fec 67ec 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 298d 518d 1a8d 628d 330d 4b0d 348d 4c8d 1d0d 650d 2e0d 560d 78d 7f8d 3015 4815 1995 6195 2a95 5295 315 7b15 495 7c95 2d15 5515 1e15 6615 3795 4f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 302d 482d 19ad 61ad 2aad 52ad 32d 7b2d 4ad 7cad 2d2d 552d 1e2d 662d 37ad 4fad 35 7835 29b5 51b5 1ab5 62b5 3335 4b35 34b5 4cb5 1d35 6535 2e35 5635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 3945 4145 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 3ec5 46c5 2745 5f45 38cd 40cd 114d 694d 224d 5a4d bcd 73cd c4d 744d 25cd 5dcd 16cd 6ecd 3f4d 474d 8d5 70d5 2155 5955 1255 6a55 3bd5 43d5 3c55 4455 15d5 6dd5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 126d 6a6d 3bed 43ed 3c6d 446d 15ed 6ded 26ed 5eed f6d 776d 38f5 40f5 1175 6975 2275 5a75 bf5 73f5 c75 7475 25f5 5df5 16f5 6ef5 3f75 4775 20fd 58fd 397d 417d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 3efd 46fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 198e 618e 2a8e 528e 30e 7b0e 48e 7c8e 2d0e 550e 1e0e 660e 378e 4f8e 16 7816 2996 5196 1a96 6296 3316 4b16 3496 4c96 1d16 6516 2e16 5616 796 7f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 2e 782e 29ae 51ae 1aae 62ae 332e 4b2e 34ae 4cae 1d2e 652e 2e2e 562e 7ae 7fae 3036 4836 19b6 61b6 2ab6 52b6 336 7b36 4b6 7cb6 2d36 5536 1e36 6636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 3a46 4246 23c6 5bc6 2446 5c46 3dc6 45c6 ec6 76c6 1746 6f46 8ce 70ce 214e 594e 124e 6a4e 3bce 43ce 3c4e 444e 15ce 6dce 26ce 5ece f4e 774e 38d6 40d6 1156 6956 2256 5a56 bd6 73d6 c56 7456 25d6 5dd6 16d6 6ed6 3f56 4756 20de 58de 395e 415e a5e 725e 13de 6bde 145e 6c5e dde 75de 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 a66 7266 13e6 6be6 1466 6c66 de6 75e6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e 226e 5a6e bee 73ee c6e 746e 25ee 5dee 16ee 6eee 3f6e 476e 8f6 70f6 2176 5976 1276 6a76 3bf6 43f6 3c76 4476 15f6 6df6 26f6 5ef6 f76 7776 10fe 68fe 97e 717e 3a7e 427e 23fe 5bfe 247e 5c7e 3dfe 45fe efe 76fe 177e 6f7e 887 7087 1107 6907 2207 5a07 3b87 4387 3c07 4407 2587 5d87 1687 6e87 f07 7707 108f 688f 390f 410f a0f 720f 238f 5b8f 240f 5c0f d8f 758f 3e8f 468f 170f 6f0f 2097 5897 917 7117 3a17 4217 1397 6b97 1417 6c17 3d97 4597 e97 7697 2717 5f17 389f 409f 211f 591f 121f 6a1f b9f 739f c1f 741f 159f 6d9f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 1227 6a27 ba7 73a7 c27 7427 15a7 6da7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 3a2f 422f 13af 6baf 142f 6c2f 3daf 45af eaf 76af 272f 5f2f 10b7 68b7 3937 4137 a37 7237 23b7 5bb7 2437 5c37 db7 75b7 3eb7 46b7 1737 6f37 8bf 70bf 113f 693f 223f 5a3f 3bbf 43bf 3c3f 443f 25bf 5dbf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 2857 5057 1d7 79d7 32d7 4ad7 1b57 6357 1cd7 64d7 3557 4d57 657 7e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 1ef 79ef 32ef 4aef 1b6f 636f 1cef 64ef 356f 4d6f 66f 7e6f 2fef 57ef 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
12 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2818 5018 198 7998 3298 4a98 1b18 6318 1c98 6498 3518 4d18 618 7e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 1a0 79a0 32a0 4aa0 1b20 6320 1ca0 64a0 3520 4d20 620 7e20 2fa0 57a0 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 2248 5a48 3bc8 43c8 3c48 4448 25c8 5dc8 16c8 6ec8 f48 7748 10c0 68c0 3940 4140 a40 7240 23c0 5bc0 2440 5c40 dc0 75c0 3ec0 46c0 1740 6f40 20d0 58d0 950 7150 3a50 4250 13d0 6bd0 1450 6c50 3dd0 45d0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 1258 6a58 bd8 73d8 c58 7458 15d8 6dd8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 1260 6a60 be0 73e0 c60 7460 15e0 6de0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 3a68 4268 13e8 6be8 1468 6c68 3de8 45e8 ee8 76e8 2768 5f68 10f8 68f8 3978 4178 a78 7278 23f8 5bf8 2478 5c78 df8 75f8 3ef8 46f8 1778 6f78 8f0 70f0 1170 6970 2270 5a70 3bf0 43f0 3c70 4470 25f0 5df0 16f0 6ef0 f70 7770 1089 6889 909 7109 3a09 4209 2389 5b89 2409 5c09 3d89 4589 e89 7689 1709 6f09 881 7081 2101 5901 1201 6a01 3b81 4381 3c01 4401 1581 6d81 2681 5e81 f01 7701 3891 4091 1111 6911 2211 5a11 b91 7391 c11 7411 2591 5d91 1691 6e91 3f11 4711 2099 5899 3919 4119 a19 7219 1399 6b99 1419 6c19 d99 7599 3e99 4699 2719 5f19 20a1 58a1 3921 4121 a21 7221 13a1 6ba1 1421 6c21 da1 75a1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 2229 5a29 ba9 73a9 c29 7429 25a9 5da9 16a9 6ea9 3f29 4729 8b9 70b9 2139 5939 1239 6a39 3bb9 43b9 3c39 4439 15b9 6db9 26b9 5eb9 f39 7739 10b1 68b1 931 7131 3a31 4231 23b1 5bb1 2431 5c31 3db1 45b1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 19c9 61c9 2ac9 52c9 349 7b49 4c9 7cc9 2d49 5549 1e49 6649 37c9 4fc9 59 7859 29d9 51d9 1ad9 62d9 3359 4b59 34d9 4cd9 1d59 6559 2e59 5659 7d9 7fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 61 7861 29e1 51e1 1ae1 62e1 3361 4b61 34e1 4ce1 1d61 6561 2e61 5661 7e1 7fe1 3071 4871 19f1 61f1 2af1 52f1 371 7b71 4f1 7cf1 2d71 5571 1e71 6671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 390a 410a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 3e8a 468a 270a 5f0a 3882 4082 1102 6902 2202 5a02 b82 7382 c02 7402 2582 5d82 1682 6e82 3f02 4702 892 7092 2112 5912 1212 6a12 3b92 4392 3c12 4412 1592 6d92 2692 5e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 122a 6a2a 3baa 43aa 3c2a 442a 15aa 6daa 26aa 5eaa f2a 772a 38ba 40ba 113a 693a 223a 5a3a bba 73ba c3a 743a 25ba 5dba 16ba 6eba 3f3a 473a 20b2 58b2 3932 4132 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 3eb2 46b2 2732 5f32 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 29ca 51ca 1aca 62ca 334a 4b4a 34ca 4cca 1d4a 654a 2e4a 564a 7ca 7fca 305a 485a 19da 61da 2ada 52da 35a 7b5a 4da 7cda 2d5a 555a 1e5a 665a 37da 4fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 3062 4862 19e2 61e2 2ae2 52e2 362 7b62 4e2 7ce2 2d62 5562 1e62 6662 37e2 4fe2 72 7872 29f2 51f2 1af2 62f2 3372 4b72 34f2 4cf2 1d72 6572 2e72 5672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 181b 601b 319b 499b 29b 7a9b 2b1b 531b 2c9b 549b 51b 7d1b 361b 4e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 31a3 49a3 2a3 7aa3 2b23 5323 2ca3 54a3 523 7d23 3623 4e23 1fa3 67a3 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38cb 40cb 214b 594b 124b 6a4b bcb 73cb c4b 744b 15cb 6dcb 26cb 5ecb 3f4b 474b 20c3 58c3 943 7143 3a43 4243 13c3 6bc3 1443 6c43 3dc3 45c3 ec3 76c3 2743 5f43 10d3 68d3 3953 4153 a53 7253 23d3 5bd3 2453 5c53 dd3 75d3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b a6b 726b 23eb 5beb 246b 5c6b deb 75eb 3eeb 46eb 176b 6f6b 20fb 58fb 97b 717b 3a7b 427b 13fb 6bfb 147b 6c7b 3dfb 45fb efb 76fb 277b 5f7b 38f3 40f3 2173 5973 1273 6a73 bf3 73f3 c73 7473 15f3 6df3 26f3 5ef3 3f73 4773 388c 408c 210c 590c 120c 6a0c b8c 738c c0c 740c 158c 6d8c 268c 5e8c 3f0c 470c 2084 5884 904 7104 3a04 4204 1384 6b84 1404 6c04 3d84 4584 e84 7684 2704 5f04 1094 6894 3914 4114 a14 7214 2394 5b94 2414 5c14 d94 7594 3e94 4694 1714 6f14 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c a2c 722c 23ac 5bac 242c 5c2c dac 75ac 3eac 46ac 172c 6f2c 20bc 58bc 93c 713c 3a3c 423c 13bc 6bbc 143c 6c3c 3dbc 45bc ebc 76bc 273c 5f3c 38b4 40b4 2134 5934 1234 6a34 bb4 73b4 c34 7434 15b4 6db4 26b4 5eb4 3f34 4734 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 185c 605c 31dc 49dc 2dc 7adc 2b5c 535c 2cdc 54dc 55c 7d5c 365c 4e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 31e4 49e4 2e4 7ae4 2b64 5364 2ce4 54e4 564 7d64 3664 4e64 1fe4 67e4 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 298d 518d 1a8d 628d 330d 4b0d 348d 4c8d 1d0d 650d 2e0d 560d 78d 7f8d 301d 481d 199d 619d 2a9d 529d 31d 7b1d 49d 7c9d 2d1d 551d 1e1d 661d 379d 4f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 3025 4825 19a5 61a5 2aa5 52a5 325 7b25 4a5 7ca5 2d25 5525 1e25 6625 37a5 4fa5 35 7835 29b5 51b5 1ab5 62b5 3335 4b35 34b5 4cb5 1d35 6535 2e35 5635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20cd 58cd 394d 414d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 3ecd 46cd 274d 5f4d 38c5 40c5 1145 6945 2245 5a45 bc5 73c5 c45 7445 25c5 5dc5 16c5 6ec5 3f45 4745 8d5 70d5 2155 5955 1255 6a55 3bd5 43d5 3c55 4455 15d5 6dd5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 126d 6a6d 3bed 43ed 3c6d 446d 15ed 6ded 26ed 5eed f6d 776d 38fd 40fd 117d 697d 227d 5a7d bfd 73fd c7d 747d 25fd 5dfd 16fd 6efd 3f7d 477d 20f5 58f5 3975 4175 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 3ef5 46f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 198e 618e 2a8e 528e 30e 7b0e 48e 7c8e 2d0e 550e 1e0e 660e 378e 4f8e 1e 781e 299e 519e 1a9e 629e 331e 4b1e 349e 4c9e 1d1e 651e 2e1e 561e 79e 7f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 26 7826 29a6 51a6 1aa6 62a6 3326 4b26 34a6 4ca6 1d26 6526 2e26 5626 7a6 7fa6 3036 4836 19b6 61b6 2ab6 52b6 336 7b36 4b6 7cb6 2d36 5536 1e36 6636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 3a4e 424e 23ce 5bce 244e 5c4e 3dce 45ce ece 76ce 174e 6f4e 8c6 70c6 2146 5946 1246 6a46 3bc6 43c6 3c46 4446 15c6 6dc6 26c6 5ec6 f46 7746 38d6 40d6 1156 6956 2256 5a56 bd6 73d6 c56 7456 25d6 5dd6 16d6 6ed6 3f56 4756 20de 58de 395e 415e a5e 725e 13de 6bde 145e 6c5e dde 75de 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 a66 7266 13e6 6be6 1466 6c66 de6 75e6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e 226e 5a6e bee 73ee c6e 746e 25ee 5dee 16ee 6eee 3f6e 476e 8fe 70fe 217e 597e 127e 6a7e 3bfe 43fe 3c7e 447e 15fe 6dfe 26fe 5efe f7e 777e 10f6 68f6 976 7176 3a76 4276 23f6 5bf6 2476 5c76 3df6 45f6 ef6 76f6 1776 6f76 88f 708f 110f 690f 220f 5a0f 3b8f 438f 3c0f 440f 258f 5d8f 168f 6e8f f0f 770f 1087 6887 3907 4107 a07 7207 2387 5b87 2407 5c07 d87 7587 3e87 4687 1707 6f07 2097 5897 917 7117 3a17 4217 1397 6b97 1417 6c17 3d97 4597 e97 7697 2717 5f17 389f 409f 211f 591f 121f 6a1f b9f 739f c1f 741f 159f 6d9f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 1227 6a27 ba7 73a7 c27 7427 15a7 6da7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 3a2f 422f 13af 6baf 142f 6c2f 3daf 45af eaf 76af 272f 5f2f 10bf 68bf 393f 413f a3f 723f 23bf 5bbf 243f 5c3f dbf 75bf 3ebf 46bf 173f 6f3f 8b7 70b7 1137 6937 2237 5a37 3bb7 43b7 3c37 4437 25b7 5db7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 285f 505f 1df 79df 32df 4adf 1b5f 635f 1cdf 64df 355f 4d5f 65f 7e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 1e7 79e7 32e7 4ae7 1b67 6367 1ce7 64e7 3567 4d67 667 7e67 2fe7 57e7 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
14 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 cd8 34d8 1558 2d58 45d8 7dd8 658 3e58 56d8 6ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 1160 2960 41e0 79e0 260 3a60 52e0 6ae0 4b60 7360 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5811 6011 891 3091 1111 2911 4191 7991 211 3a11 5291 6a91 4b11 7311 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 ca9 34a9 1529 2d29 45a9 7da9 629 3e29 56a9 6ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 912 3112 5992 6192 1a12 2212 4a92 7292 5312 6b12 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a 14aa 2caa d2a 352a 5daa 65aa 1e2a 262a 4eaa 76aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b 14db 2cdb d5b 355b 5ddb 65db 1e5b 265b 4edb 76db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 963 3163 59e3 61e3 1a63 2263 4ae3 72e3 5363 6b63 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c 149c 2c9c d1c 351c 5d9c 659c 1e1c 261c 4e9c 769c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 924 3124 59a4 61a4 1a24 2224 4aa4 72a4 5324 6b24 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 955 3155 59d5 61d5 1a55 2255 4ad5 72d5 5355 6b55 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d 14ed 2ced d6d 356d 5ded 65ed 1e6d 266d 4eed 76ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 1156 2956 41d6 79d6 256 3a56 52d6 6ad6 4b56 7356 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e cee 34ee 156e 2d6e 45ee 7dee 66e 3e6e 56ee 6eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f c9f 349f 151f 2d1f 459f 7d9f 61f 3e1f 569f 6e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 1127 2927 41a7 79a7 227 3a27 52a7 6aa7 4b27 7327 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
17 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
18 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 14c0 6cc0 2540 5d40 3dc0 45c0 3e40 4640 26c0 5ec0 1740 6f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 2050 5850 8d0 70d0 3950 4150 11d0 69d0 1250 6a50 3ad0 42d0 b50 7350 23d0 5bd0 3c58 4458 24d8 5cd8 1558 6d58 dd8 75d8 e58 7658 16d8 6ed8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 1160 6960 9e0 71e0 a60 7260 12e0 6ae0 2360 5b60 3be0 43e0 2468 5c68 ce8 74e8 3d68 4568 15e8 6de8 1668 6e68 3ee8 46e8 f68 7768 27e8 5fe8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 10f8 68f8 2178 5978 39f8 41f8 3a78 4278 22f8 5af8 1378 6b78 bf8 73f8 2401 5c01 c81 7481 3d01 4501 1581 6d81 1601 6e01 3e81 4681 f01 7701 2781 5f81 809 7009 1089 6889 2109 5909 3989 4189 3a09 4209 2289 5a89 1309 6b09 b89 7389 3811 4011 2091 5891 1111 6911 991 7191 a11 7211 1291 6a91 2311 5b11 3b91 4391 1419 6c19 3c99 4499 d19 7519 2599 5d99 2619 5e19 e99 7699 3f19 4719 1799 6f99 1021 6821 38a1 40a1 921 7121 21a1 59a1 2221 5a21 aa1 72a1 3b21 4321 13a1 6ba1 3c29 4429 24a9 5ca9 1529 6d29 da9 75a9 e29 7629 16a9 6ea9 2729 5f29 3fa9 47a9 c31 7431 14b1 6cb1 2531 5d31 3db1 45b1 3e31 4631 26b1 5eb1 1731 6f31 fb1 77b1 2039 5839 8b9 70b9 3939 4139 11b9 69b9 1239 6a39 3ab9 42b9 b39 7339 23b9 5bb9 1841 6041 30c1 48c1 141 7941 29c1 51c1 2a41 5241 2c1 7ac1 3341 4b41 1bc1 63c1 3449 4c49 1cc9 64c9 2d49 5549 5c9 7dc9 649 7e49 2ec9 56c9 1f49 6749 37c9 4fc9 451 7c51 2cd1 54d1 1d51 6551 35d1 4dd1 3651 4e51 1ed1 66d1 2f51 5751 7d1 7fd1 2859 5059 d9 78d9 3159 4959 19d9 61d9 1a59 6259 32d9 4ad9 359 7b59 2bd9 53d9 2c61 5461 4e1 7ce1 3561 4d61 1de1 65e1 1e61 6661 36e1 4ee1 761 7f61 2fe1 57e1 69 7869 28e9 50e9 1969 6169 31e9 49e9 3269 4a69 1ae9 62e9 2b69 5369 3e9 7be9 3071 4871 18f1 60f1 2971 5171 1f1 79f1 271 7a71 2af1 52f1 1b71 6371 33f1 4bf1 1c79 6479 34f9 4cf9 579 7d79 2df9 55f9 2e79 5679 6f9 7ef9 3779 4f79 1ff9 67f9 1402 6c02 3c82 4482 d02 7502 2582 5d82 2602 5e02 e82 7682 3f02 4702 1782 6f82 380a 400a 208a 588a 110a 690a 98a 718a a0a 720a 128a 6a8a 230a 5b0a 3b8a 438a 812 7012 1092 6892 2112 5912 3992 4192 3a12 4212 2292 5a92 1312 6b12 b92 7392 241a 5c1a c9a 749a 3d1a 451a 159a 6d9a 161a 6e1a 3e9a 469a f1a 771a 279a 5f9a 2022 5822 8a2 70a2 3922 4122 11a2 69a2 1222 6a22 3aa2 42a2 b22 7322 23a2 5ba2 c2a 742a 14aa 6caa 252a 5d2a 3daa 45aa 3e2a 462a 26aa 5eaa 172a 6f2a faa 77aa 3c32 4432 24b2 5cb2 1532 6d32 db2 75b2 e32 7632 16b2 6eb2 2732 5f32 3fb2 47b2 103a 683a 38ba 40ba 93a 713a 21ba 59ba 223a 5a3a aba 72ba 3b3a 433a 13ba 6bba 2842 5042 c2 78c2 3142 4942 19c2 61c2 1a42 6242 32c2 4ac2 342 7b42 2bc2 53c2 44a 7c4a 2cca 54ca 1d4a 654a 35ca 4dca 364a 4e4a 1eca 66ca 2f4a 574a 7ca 7fca 3452 4c52 1cd2 64d2 2d52 5552 5d2 7dd2 652 7e52 2ed2 56d2 1f52 6752 37d2 4fd2 185a 605a 30da 48da 15a 795a 29da 51da 2a5a 525a 2da 7ada 335a 4b5a 1bda 63da 1c62 6462 34e2 4ce2 562 7d62 2de2 55e2 2e62 5662 6e2 7ee2 3762 4f62 1fe2 67e2 306a 486a 18ea 60ea 296a 516a 1ea 79ea 26a 7a6a 2aea 52ea 1b6a 636a 33ea 4bea 72 7872 28f2 50f2 1972 6172 31f2 49f2 3272 4a72 1af2 62f2 2b72 5372 3f2 7bf2 2c7a 547a 4fa 7cfa 357a 4d7a 1dfa 65fa 1e7a 667a 36fa 4efa 77a 7f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 24c3 5cc3 1543 6d43 dc3 75c3 e43 7643 16c3 6ec3 2743 5f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 1053 6853 38d3 40d3 953 7153 21d3 59d3 2253 5a53 ad3 72d3 3b53 4353 13d3 6bd3 c5b 745b 14db 6cdb 255b 5d5b 3ddb 45db 3e5b 465b 26db 5edb 175b 6f5b fdb 77db 863 7063 10e3 68e3 2163 5963 39e3 41e3 3a63 4263 22e3 5ae3 1363 6b63 be3 73e3 146b 6c6b 3ceb 44eb d6b 756b 25eb 5deb 266b 5e6b eeb 76eb 3f6b 476b 17eb 6feb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 20fb 58fb 117b 697b 9fb 71fb a7b 727b 12fb 6afb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 1504 6d04 d84 7584 e04 7604 1684 6e84 2704 5f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 1014 6814 3894 4094 914 7114 2194 5994 2214 5a14 a94 7294 3b14 4314 1394 6b94 c1c 741c 149c 6c9c 251c 5d1c 3d9c 459c 3e1c 461c 269c 5e9c 171c 6f1c f9c 779c 824 7024 10a4 68a4 2124 5924 39a4 41a4 3a24 4224 22a4 5aa4 1324 6b24 ba4 73a4 142c 6c2c 3cac 44ac d2c 752c 25ac 5dac 262c 5e2c eac 76ac 3f2c 472c 17ac 6fac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 20bc 58bc 113c 693c 9bc 71bc a3c 723c 12bc 6abc 233c 5b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 85 7885 3105 4905 1985 6185 1a05 6205 3285 4a85 305 7b05 2b85 5385 40d 7c0d 2c8d 548d 1d0d 650d 358d 4d8d 360d 4e0d 1e8d 668d 2f0d 570d 78d 7f8d 3415 4c15 1c95 6495 2d15 5515 595 7d95 615 7e15 2e95 5695 1f15 6715 3795 4f95 181d 601d 309d 489d 11d 791d 299d 519d 2a1d 521d 29d 7a9d 331d 4b1d 1b9d 639d 1c25 6425 34a5 4ca5 525 7d25 2da5 55a5 2e25 5625 6a5 7ea5 3725 4f25 1fa5 67a5 302d 482d 18ad 60ad 292d 512d 1ad 79ad 22d 7a2d 2aad 52ad 1b2d 632d 33ad 4bad 35 7835 28b5 50b5 1935 6135 31b5 49b5 3235 4a35 1ab5 62b5 2b35 5335 3b5 7bb5 2c3d 543d 4bd 7cbd 353d 4d3d 1dbd 65bd 1e3d 663d 36bd 4ebd 73d 7f3d 2fbd 57bd 1445 6c45 3cc5 44c5 d45 7545 25c5 5dc5 2645 5e45 ec5 76c5 3f45 4745 17c5 6fc5 384d 404d 20cd 58cd 114d 694d 9cd 71cd a4d 724d 12cd 6acd 234d 5b4d 3bcd 43cd 855 7055 10d5 68d5 2155 5955 39d5 41d5 3a55 4255 22d5 5ad5 1355 6b55 bd5 73d5 245d 5c5d cdd 74dd 3d5d 455d 15dd 6ddd 165d 6e5d 3edd 46dd f5d 775d 27dd 5fdd 2065 5865 8e5 70e5 3965 4165 11e5 69e5 1265 6a65 3ae5 42e5 b65 7365 23e5 5be5 c6d 746d 14ed 6ced 256d 5d6d 3ded 45ed 3e6d 466d 26ed 5eed 176d 6f6d fed 77ed 3c75 4475 24f5 5cf5 1575 6d75 df5 75f5 e75 7675 16f5 6ef5 2775 5f75 3ff5 47f5 107d 687d 38fd 40fd 97d 717d 21fd 59fd 227d 5a7d afd 72fd 3b7d 437d 13fd 6bfd 1806 6006 3086 4886 106 7906 2986 5186 2a06 5206 286 7a86 3306 4b06 1b86 6386 340e 4c0e 1c8e 648e 2d0e 550e 58e 7d8e 60e 7e0e 2e8e 568e 1f0e 670e 378e 4f8e 416 7c16 2c96 5496 1d16 6516 3596 4d96 3616 4e16 1e96 6696 2f16 5716 796 7f96 281e 501e 9e 789e 311e 491e 199e 619e 1a1e 621e 329e 4a9e 31e 7b1e 2b9e 539e 2c26 5426 4a6 7ca6 3526 4d26 1da6 65a6 1e26 6626 36a6 4ea6 726 7f26 2fa6 57a6 2e 782e 28ae 50ae 192e 612e 31ae 49ae 322e 4a2e 1aae 62ae 2b2e 532e 3ae 7bae 3036 4836 18b6 60b6 2936 5136 1b6 79b6 236 7a36 2ab6 52b6 1b36 6336 33b6 4bb6 1c3e 643e 34be 4cbe 53e 7d3e 2dbe 55be 2e3e 563e 6be 7ebe 373e 4f3e 1fbe 67be 2446 5c46 cc6 74c6 3d46 4546 15c6 6dc6 1646 6e46 3ec6 46c6 f46 7746 27c6 5fc6 84e 704e 10ce 68ce 214e 594e 39ce 41ce 3a4e 424e 22ce 5ace 134e 6b4e bce 73ce 3856 4056 20d6 58d6 1156 6956 9d6 71d6 a56 7256 12d6 6ad6 2356 5b56 3bd6 43d6 145e 6c5e 3cde 44de d5e 755e 25de 5dde 265e 5e5e ede 76de 3f5e 475e 17de 6fde 1066 6866 38e6 40e6 966 7166 21e6 59e6 2266 5a66 ae6 72e6 3b66 4366 13e6 6be6 3c6e 446e 24ee 5cee 156e 6d6e dee 75ee e6e 766e 16ee 6eee 276e 5f6e 3fee 47ee c76 7476 14f6 6cf6 2576 5d76 3df6 45f6 3e76 4676 26f6 5ef6 1776 6f76 ff6 77f6 207e 587e 8fe 70fe 397e 417e 11fe 69fe 127e 6a7e 3afe 42fe b7e 737e 23fe 5bfe c07 7407 1487 6c87 2507 5d07 3d87 4587 3e07 4607 2687 5e87 1707 6f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 2017 5817 897 7097 3917 4117 1197 6997 1217 6a17 3a97 4297 b17 7317 2397 5b97 3c1f 441f 249f 5c9f 151f 6d1f d9f 759f e1f 761f 169f 6e9f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 1127 6927 9a7 71a7 a27 7227 12a7 6aa7 2327 5b27 3ba7 43a7 242f 5c2f caf 74af 3d2f 452f 15af 6daf 162f 6e2f 3eaf 46af f2f 772f 27af 5faf 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 10bf 68bf 213f 593f 39bf 41bf 3a3f 423f 22bf 5abf 133f 6b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
19 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
20 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 1950 2150 49d0 71d0 a50 3250 5ad0 62d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 1d68 2568 4de8 75e8 e68 3668 5ee8 66e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5401 6c01 481 3c81 1d01 2501 4d81 7581 e01 3601 5e81 6681 4701 7f01 1781 2f81 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 4c19 7419 1c99 2499 519 3d19 5599 6d99 1619 2e19 4699 7e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 121 3921 51a1 69a1 1221 2a21 42a1 7aa1 5b21 6321 ba1 33a1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5039 6839 b9 38b9 1939 2139 49b9 71b9 a39 3239 5ab9 62b9 4339 7b39 13b9 2bb9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 4cc9 74c9 5549 6d49 5c9 3dc9 4649 7e49 16c9 2ec9 f49 3749 5fc9 67c9 451 3c51 54d1 6cd1 4d51 7551 1dd1 25d1 5e51 6651 ed1 36d1 1751 2f51 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 50e9 68e9 4969 7169 19e9 21e9 5a69 6269 ae9 32e9 1369 2b69 43e9 7be9 1871 2071 48f1 70f1 5171 6971 1f1 39f1 4271 7a71 12f1 2af1 b71 3371 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 4c02 7402 1c82 2482 502 3d02 5582 6d82 1602 2e02 4682 7e82 5f02 6702 f82 3782 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 541a 6c1a 49a 3c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 471a 7f1a 179a 2f9a 5022 6822 a2 38a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 4322 7b22 13a2 2ba2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 483a 703a 18ba 20ba 13a 393a 51ba 69ba 123a 2a3a 42ba 7aba 5b3a 633a bba 33ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 54ca 6cca 4d4a 754a 1dca 25ca 5e4a 664a eca 36ca 174a 2f4a 47ca 7fca 1c52 2452 4cd2 74d2 5552 6d52 5d2 3dd2 4652 7e52 16d2 2ed2 f52 3752 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 48ea 70ea 516a 696a 1ea 39ea 426a 7a6a 12ea 2aea b6a 336a 5bea 63ea 72 3872 50f2 68f2 4972 7172 19f2 21f2 5a72 6272 af2 32f2 1372 2b72 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 153 3953 51d3 69d3 1253 2a53 42d3 7ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 56b 3d6b 55eb 6deb 166b 2e6b 46eb 7eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 114 3914 5194 6994 1214 2a14 4294 7a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 52c 3d2c 55ac 6dac 162c 2e2c 46ac 7eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 548d 6c8d 4d0d 750d 1d8d 258d 5e0d 660d e8d 368d 170d 2f0d 478d 7f8d 1c15 2415 4c95 7495 5515 6d15 595 3d95 4615 7e15 1695 2e95 f15 3715 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 48ad 70ad 512d 692d 1ad 39ad 422d 7a2d 12ad 2aad b2d 332d 5bad 63ad 35 3835 50b5 68b5 4935 7135 19b5 21b5 5a35 6235 ab5 32b5 1335 2b35 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 4c45 7445 1cc5 24c5 545 3d45 55c5 6dc5 1645 2e45 46c5 7ec5 5f45 6745 fc5 37c5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 545d 6c5d 4dd 3cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 475d 7f5d 17dd 2fdd 5065 6865 e5 38e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 4365 7b65 13e5 2be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 487d 707d 18fd 20fd 17d 397d 51fd 69fd 127d 2a7d 42fd 7afd 5b7d 637d bfd 33fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 4c8e 748e 550e 6d0e 58e 3d8e 460e 7e0e 168e 2e8e f0e 370e 5f8e 678e 416 3c16 5496 6c96 4d16 7516 1d96 2596 5e16 6616 e96 3696 1716 2f16 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 50ae 68ae 492e 712e 19ae 21ae 5a2e 622e aae 32ae 132e 2b2e 43ae 7bae 1836 2036 48b6 70b6 5136 6936 1b6 39b6 4236 7a36 12b6 2ab6 b36 3336 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 5446 6c46 4c6 3cc6 1d46 2546 4dc6 75c6 e46 3646 5ec6 66c6 4746 7f46 17c6 2fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 4c5e 745e 1cde 24de 55e 3d5e 55de 6dde 165e 2e5e 46de 7ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 166 3966 51e6 69e6 1266 2a66 42e6 7ae6 5b66 6366 be6 33e6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 507e 687e fe 38fe 197e 217e 49fe 71fe a7e 327e 5afe 62fe 437e 7b7e 13fe 2bfe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5017 6817 97 3897 1917 2117 4997 7197 a17 3217 5a97 6297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf 1d2f 252f 4daf 75af e2f 362f 5eaf 66af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
51 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 5048 6848 18c8 20c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1150 2950 59d0 61d0 1a50 2250 52d0 6ad0 4350 7b50 bd0 33d0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 4c68 7468 4e8 3ce8 1568 2d68 5de8 65e8 1e68 2668 56e8 6ee8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1501 2d01 5d81 6581 1e01 2601 5681 6e81 4701 7f01 f81 3781 4009 7809 889 3089 1909 2109 5189 6989 1209 2a09 5a89 6289 4b09 7309 389 3b89 5811 6011 1091 2891 111 3911 4991 7191 a11 3211 4291 7a91 5311 6b11 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 14a9 2ca9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1d31 2531 55b1 6db1 1631 2e31 5eb1 66b1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1139 2939 59b9 61b9 1a39 2239 52b9 6ab9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 108a 288a 10a 390a 498a 718a a0a 320a 428a 7a8a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1912 2112 5192 6992 1212 2a12 5a92 6292 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 151a 2d1a 5d9a 659a 1e1a 261a 569a 6e9a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1122 2922 59a2 61a2 1a22 2222 52a2 6aa2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 1d2a 252a 55aa 6daa 162a 2e2a 5eaa 66aa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5732 6f32 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 484b 704b cb 38cb 114b 294b 59cb 61cb 1a4b 224b 52cb 6acb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b cdb 34db 1d5b 255b 55db 6ddb 165b 2e5b 5edb 66db 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1963 2163 51e3 69e3 1263 2a63 5ae3 62e3 4b63 7363 3e3 3be3 546b 6c6b 1ceb 24eb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 5014 6814 1894 2094 914 3114 4194 7994 214 3a14 4a94 7294 5b14 6314 1394 2b94 441c 7c1c c9c 349c 1d1c 251c 559c 6d9c 161c 2e1c 5e9c 669c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1924 2124 51a4 69a4 1224 2a24 5aa4 62a4 4b24 7324 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1534 2d34 5db4 65b4 1e34 2634 56b4 6eb4 4734 7f34 fb4 37b4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 10cd 28cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1955 2155 51d5 69d5 1255 2a55 5ad5 62d5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 155d 2d5d 5ddd 65dd 1e5d 265d 56dd 6edd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1165 2965 59e5 61e5 1a65 2265 52e5 6ae5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 1d6d 256d 55ed 6ded 166d 2e6d 5eed 66ed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5775 6f75 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1546 2d46 5dc6 65c6 1e46 2646 56c6 6ec6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 194e 214e 51ce 69ce 124e 2a4e 5ace 62ce 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5356 6b56 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e 14ee 2cee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1d76 2576 55f6 6df6 1676 2e76 5ef6 66f6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 117e 297e 59fe 61fe 1a7e 227e 52fe 6afe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1117 2917 5997 6197 1a17 2217 5297 6a97 4317 7b17 b97 3397 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 4c2f 742f 4af 3caf 152f 2d2f 5daf 65af 1e2f 262f 56af 6eaf 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5f37 6737 17b7 2fb7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
52 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 14c0 6cc0 3d40 4540 25c0 5dc0 2640 5e40 3ec0 46c0 1740 6f40 fc0 77c0 2048 5848 38c8 40c8 1148 6948 9c8 71c8 a48 7248 12c8 6ac8 3b48 4348 23c8 5bc8 1050 6850 8d0 70d0 2150 5950 39d0 41d0 3a50 4250 22d0 5ad0 b50 7350 13d0 6bd0 3c58 4458 24d8 5cd8 d58 7558 15d8 6dd8 1658 6e58 ed8 76d8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 960 7160 11e0 69e0 1260 6a60 ae0 72e0 2360 5b60 3be0 43e0 1468 6c68 ce8 74e8 2568 5d68 3de8 45e8 3e68 4668 26e8 5ee8 f68 7768 17e8 6fe8 2470 5c70 3cf0 44f0 1570 6d70 df0 75f0 e70 7670 16f0 6ef0 3f70 4770 27f0 5ff0 878 7078 10f8 68f8 3978 4178 21f8 59f8 2278 5a78 3af8 42f8 1378 6b78 bf8 73f8 1401 6c01 c81 7481 2501 5d01 3d81 4581 3e01 4601 2681 5e81 f01 7701 1781 6f81 809 7009 1089 6889 3909 4109 2189 5989 2209 5a09 3a89 4289 1309 6b09 b89 7389 3811 4011 2091 5891 911 7111 1191 6991 1211 6a11 a91 7291 2311 5b11 3b91 4391 2419 5c19 3c99 4499 1519 6d19 d99 7599 e19 7619 1699 6e99 3f19 4719 2799 5f99 2021 5821 38a1 40a1 1121 6921 9a1 71a1 a21 7221 12a1 6aa1 3b21 4321 23a1 5ba1 3c29 4429 24a9 5ca9 d29 7529 15a9 6da9 1629 6e29 ea9 76a9 2729 5f29 3fa9 47a9 c31 7431 14b1 6cb1 3d31 4531 25b1 5db1 2631 5e31 3eb1 46b1 1731 6f31 fb1 77b1 1039 6839 8b9 70b9 2139 5939 39b9 41b9 3a39 4239 22b9 5ab9 b39 7339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 3449 4c49 2cc9 54c9 1d49 6549 5c9 7dc9 649 7e49 1ec9 66c9 2f49 5749 37c9 4fc9 451 7c51 1cd1 64d1 2d51 5551 35d1 4dd1 3651 4e51 2ed1 56d1 1f51 6751 7d1 7fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 69 7869 18e9 60e9 2969 5169 31e9 49e9 3269 4a69 2ae9 52e9 1b69 6369 3e9 7be9 3071 4871 28f1 50f1 1971 6171 1f1 79f1 271 7a71 1af1 62f1 2b71 5371 33f1 4bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 3c82 4482 1502 6d02 d82 7582 e02 7602 1682 6e82 3f02 4702 2782 5f82 380a 400a 208a 588a 90a 710a 118a 698a 120a 6a0a a8a 728a 230a 5b0a 3b8a 438a 812 7012 1092 6892 3912 4112 2192 5992 2212 5a12 3a92 4292 1312 6b12 b92 7392 141a 6c1a c9a 749a 251a 5d1a 3d9a 459a 3e1a 461a 269a 5e9a f1a 771a 179a 6f9a 1022 6822 8a2 70a2 2122 5922 39a2 41a2 3a22 4222 22a2 5aa2 b22 7322 13a2 6ba2 c2a 742a 14aa 6caa 3d2a 452a 25aa 5daa 262a 5e2a 3eaa 46aa 172a 6f2a faa 77aa 3c32 4432 24b2 5cb2 d32 7532 15b2 6db2 1632 6e32 eb2 76b2 2732 5f32 3fb2 47b2 203a 583a 38ba 40ba 113a 693a 9ba 71ba a3a 723a 12ba 6aba 3b3a 433a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 44a 7c4a 1cca 64ca 2d4a 554a 35ca 4dca 364a 4e4a 2eca 56ca 1f4a 674a 7ca 7fca 3452 4c52 2cd2 54d2 1d52 6552 5d2 7dd2 652 7e52 1ed2 66d2 2f52 5752 37d2 4fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 306a 486a 28ea 50ea 196a 616a 1ea 79ea 26a 7a6a 1aea 62ea 2b6a 536a 33ea 4bea 72 7872 18f2 60f2 2972 5172 31f2 49f2 3272 4a72 2af2 52f2 1b72 6372 3f2 7bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 24c3 5cc3 d43 7543 15c3 6dc3 1643 6e43 ec3 76c3 2743 5f43 3fc3 47c3 104b 684b 8cb 70cb 214b 594b 39cb 41cb 3a4b 424b 22cb 5acb b4b 734b 13cb 6bcb 2053 5853 38d3 40d3 1153 6953 9d3 71d3 a53 7253 12d3 6ad3 3b53 4353 23d3 5bd3 c5b 745b 14db 6cdb 3d5b 455b 25db 5ddb 265b 5e5b 3edb 46db 175b 6f5b fdb 77db 863 7063 10e3 68e3 3963 4163 21e3 59e3 2263 5a63 3ae3 42e3 1363 6b63 be3 73e3 246b 5c6b 3ceb 44eb 156b 6d6b deb 75eb e6b 766b 16eb 6eeb 3f6b 476b 27eb 5feb 1473 6c73 cf3 74f3 2573 5d73 3df3 45f3 3e73 4673 26f3 5ef3 f73 7773 17f3 6ff3 387b 407b 20fb 58fb 97b 717b 11fb 69fb 127b 6a7b afb 72fb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 d04 7504 1584 6d84 1604 6e04 e84 7684 2704 5f04 3f84 4784 100c 680c 88c 708c 210c 590c 398c 418c 3a0c 420c 228c 5a8c b0c 730c 138c 6b8c 2014 5814 3894 4094 1114 6914 994 7194 a14 7214 1294 6a94 3b14 4314 2394 5b94 c1c 741c 149c 6c9c 3d1c 451c 259c 5d9c 261c 5e1c 3e9c 469c 171c 6f1c f9c 779c 824 7024 10a4 68a4 3924 4124 21a4 59a4 2224 5a24 3aa4 42a4 1324 6b24 ba4 73a4 242c 5c2c 3cac 44ac 152c 6d2c dac 75ac e2c 762c 16ac 6eac 3f2c 472c 27ac 5fac 1434 6c34 cb4 74b4 2534 5d34 3db4 45b4 3e34 4634 26b4 5eb4 f34 7734 17b4 6fb4 383c 403c 20bc 58bc 93c 713c 11bc 69bc 123c 6a3c abc 72bc 233c 5b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 40d 7c0d 1c8d 648d 2d0d 550d 358d 4d8d 360d 4e0d 2e8d 568d 1f0d 670d 78d 7f8d 3415 4c15 2c95 5495 1d15 6515 595 7d95 615 7e15 1e95 6695 2f15 5715 3795 4f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 302d 482d 28ad 50ad 192d 612d 1ad 79ad 22d 7a2d 1aad 62ad 2b2d 532d 33ad 4bad 35 7835 18b5 60b5 2935 5135 31b5 49b5 3235 4a35 2ab5 52b5 1b35 6335 3b5 7bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 3cc5 44c5 1545 6d45 dc5 75c5 e45 7645 16c5 6ec5 3f45 4745 27c5 5fc5 384d 404d 20cd 58cd 94d 714d 11cd 69cd 124d 6a4d acd 72cd 234d 5b4d 3bcd 43cd 855 7055 10d5 68d5 3955 4155 21d5 59d5 2255 5a55 3ad5 42d5 1355 6b55 bd5 73d5 145d 6c5d cdd 74dd 255d 5d5d 3ddd 45dd 3e5d 465d 26dd 5edd f5d 775d 17dd 6fdd 1065 6865 8e5 70e5 2165 5965 39e5 41e5 3a65 4265 22e5 5ae5 b65 7365 13e5 6be5 c6d 746d 14ed 6ced 3d6d 456d 25ed 5ded 266d 5e6d 3eed 46ed 176d 6f6d fed 77ed 3c75 4475 24f5 5cf5 d75 7575 15f5 6df5 1675 6e75 ef5 76f5 2775 5f75 3ff5 47f5 207d 587d 38fd 40fd 117d 697d 9fd 71fd a7d 727d 12fd 6afd 3b7d 437d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 340e 4c0e 2c8e 548e 1d0e 650e 58e 7d8e 60e 7e0e 1e8e 668e 2f0e 570e 378e 4f8e 416 7c16 1c96 6496 2d16 5516 3596 4d96 3616 4e16 2e96 5696 1f16 6716 796 7f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 2e 782e 18ae 60ae 292e 512e 31ae 49ae 322e 4a2e 2aae 52ae 1b2e 632e 3ae 7bae 3036 4836 28b6 50b6 1936 6136 1b6 79b6 236 7a36 1ab6 62b6 2b36 5336 33b6 4bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 cc6 74c6 2546 5d46 3dc6 45c6 3e46 4646 26c6 5ec6 f46 7746 17c6 6fc6 84e 704e 10ce 68ce 394e 414e 21ce 59ce 224e 5a4e 3ace 42ce 134e 6b4e bce 73ce 3856 4056 20d6 58d6 956 7156 11d6 69d6 1256 6a56 ad6 72d6 2356 5b56 3bd6 43d6 245e 5c5e 3cde 44de 155e 6d5e dde 75de e5e 765e 16de 6ede 3f5e 475e 27de 5fde 2066 5866 38e6 40e6 1166 6966 9e6 71e6 a66 7266 12e6 6ae6 3b66 4366 23e6 5be6 3c6e 446e 24ee 5cee d6e 756e 15ee 6dee 166e 6e6e eee 76ee 276e 5f6e 3fee 47ee c76 7476 14f6 6cf6 3d76 4576 25f6 5df6 2676 5e76 3ef6 46f6 1776 6f76 ff6 77f6 107e 687e 8fe 70fe 217e 597e 39fe 41fe 3a7e 427e 22fe 5afe b7e 737e 13fe 6bfe c07 7407 1487 6c87 3d07 4507 2587 5d87 2607 5e07 3e87 4687 1707 6f07 f87 7787 200f 580f 388f 408f 110f 690f 98f 718f a0f 720f 128f 6a8f 3b0f 430f 238f 5b8f 1017 6817 897 7097 2117 5917 3997 4197 3a17 4217 2297 5a97 b17 7317 1397 6b97 3c1f 441f 249f 5c9f d1f 751f 159f 6d9f 161f 6e1f e9f 769f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 927 7127 11a7 69a7 1227 6a27 aa7 72a7 2327 5b27 3ba7 43a7 142f 6c2f caf 74af 252f 5d2f 3daf 45af 3e2f 462f 26af 5eaf f2f 772f 17af 6faf 2437 5c37 3cb7 44b7 1537 6d37 db7 75b7 e37 7637 16b7 6eb7 3f37 4737 27b7 5fb7 83f 703f 10bf 68bf 393f 413f 21bf 59bf 223f 5a3f 3abf 42bf 133f 6b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
53 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 3a40 4240 23c0 5bc0 2440 5c40 3dc0 45c0 16c0 6ec0 f40 7740 20c8 58c8 3948 4148 1248 6a48 bc8 73c8 c48 7448 15c8 6dc8 3ec8 46c8 2748 5f48 10d0 68d0 950 7150 2250 5a50 3bd0 43d0 3c50 4450 25d0 5dd0 ed0 76d0 1750 6f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 10e8 68e8 968 7168 2268 5a68 3be8 43e8 3c68 4468 25e8 5de8 ee8 76e8 1768 6f68 20f0 58f0 3970 4170 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 3ef0 46f0 2770 5f70 8f8 70f8 1178 6978 3a78 4278 23f8 5bf8 2478 5c78 3df8 45f8 16f8 6ef8 f78 7778 1081 6881 901 7101 2201 5a01 3b81 4381 3c01 4401 2581 5d81 e81 7681 1701 6f01 889 7089 1109 6909 3a09 4209 2389 5b89 2409 5c09 3d89 4589 1689 6e89 f09 7709 3891 4091 2111 5911 a11 7211 1391 6b91 1411 6c11 d91 7591 2691 5e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 2129 5929 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 26a9 5ea9 3f29 4729 8b1 70b1 1131 6931 3a31 4231 23b1 5bb1 2431 5c31 3db1 45b1 16b1 6eb1 f31 7731 10b9 68b9 939 7139 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 51 7851 19d1 61d1 2ad1 52d1 3351 4b51 34d1 4cd1 2d51 5551 1e51 6651 7d1 7fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 69 7869 19e9 61e9 2ae9 52e9 3369 4b69 34e9 4ce9 2d69 5569 1e69 6669 7e9 7fe9 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 3902 4102 1202 6a02 b82 7382 c02 7402 1582 6d82 3e82 4682 2702 5f02 388a 408a 210a 590a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 268a 5e8a 3f0a 470a 892 7092 1112 6912 3a12 4212 2392 5b92 2412 5c12 3d92 4592 1692 6e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 3a2a 422a 23aa 5baa 242a 5c2a 3daa 45aa 16aa 6eaa f2a 772a 38b2 40b2 2132 5932 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 26b2 5eb2 3f32 4732 20ba 58ba 393a 413a 123a 6a3a bba 73ba c3a 743a 15ba 6dba 3eba 46ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 3052 4852 29d2 51d2 1ad2 62d2 352 7b52 4d2 7cd2 1d52 6552 2e52 5652 37d2 4fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 306a 486a 29ea 51ea 1aea 62ea 36a 7b6a 4ea 7cea 1d6a 656a 2e6a 566a 37ea 4fea 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 2143 5943 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 26c3 5ec3 3f43 4743 10cb 68cb 94b 714b 224b 5a4b 3bcb 43cb 3c4b 444b 25cb 5dcb ecb 76cb 174b 6f4b 20d3 58d3 3953 4153 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 3ed3 46d3 2753 5f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 20eb 58eb 396b 416b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 3eeb 46eb 276b 5f6b 10f3 68f3 973 7173 2273 5a73 3bf3 43f3 3c73 4473 25f3 5df3 ef3 76f3 1773 6f73 38fb 40fb 217b 597b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 26fb 5efb 3f7b 477b 3884 4084 2104 5904 a04 7204 1384 6b84 1404 6c04 d84 7584 2684 5e84 3f04 4704 108c 688c 90c 710c 220c 5a0c 3b8c 438c 3c0c 440c 258c 5d8c e8c 768c 170c 6f0c 2094 5894 3914 4114 1214 6a14 b94 7394 c14 7414 1594 6d94 3e94 4694 2714 5f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 20ac 58ac 392c 412c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 3eac 46ac 272c 5f2c 10b4 68b4 934 7134 2234 5a34 3bb4 43b4 3c34 4434 25b4 5db4 eb4 76b4 1734 6f34 38bc 40bc 213c 593c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 26bc 5ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 3015 4815 2995 5195 1a95 6295 315 7b15 495 7c95 1d15 6515 2e15 5615 3795 4f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 302d 482d 29ad 51ad 1aad 62ad 32d 7b2d 4ad 7cad 1d2d 652d 2e2d 562d 37ad 4fad 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 3945 4145 1245 6a45 bc5 73c5 c45 7445 15c5 6dc5 3ec5 46c5 2745 5f45 38cd 40cd 214d 594d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 26cd 5ecd 3f4d 474d 8d5 70d5 1155 6955 3a55 4255 23d5 5bd5 2455 5c55 3dd5 45d5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 3a6d 426d 23ed 5bed 246d 5c6d 3ded 45ed 16ed 6eed f6d 776d 38f5 40f5 2175 5975 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 26f5 5ef5 3f75 4775 20fd 58fd 397d 417d 127d 6a7d bfd 73fd c7d 747d 15fd 6dfd 3efd 46fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 16 7816 1996 6196 2a96 5296 3316 4b16 3496 4c96 2d16 5516 1e16 6616 796 7f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 2e 782e 19ae 61ae 2aae 52ae 332e 4b2e 34ae 4cae 2d2e 552e 1e2e 662e 7ae 7fae 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 ec6 76c6 1746 6f46 8ce 70ce 114e 694e 3a4e 424e 23ce 5bce 244e 5c4e 3dce 45ce 16ce 6ece f4e 774e 38d6 40d6 2156 5956 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 26d6 5ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 216e 596e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 26ee 5eee 3f6e 476e 8f6 70f6 1176 6976 3a76 4276 23f6 5bf6 2476 5c76 3df6 45f6 16f6 6ef6 f76 7776 10fe 68fe 97e 717e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe efe 76fe 177e 6f7e 887 7087 1107 6907 3a07 4207 2387 5b87 2407 5c07 3d87 4587 1687 6e87 f07 7707 208f 588f 390f 410f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 3e8f 468f 270f 5f0f 1097 6897 917 7117 2217 5a17 3b97 4397 3c17 4417 2597 5d97 e97 7697 1717 6f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 10af 68af 92f 712f 222f 5a2f 3baf 43af 3c2f 442f 25af 5daf eaf 76af 172f 6f2f 20b7 58b7 3937 4137 1237 6a37 bb7 73b7 c37 7437 15b7 6db7 3eb7 46b7 2737 5f37 8bf 70bf 113f 693f 3a3f 423f 23bf 5bbf 243f 5c3f 3dbf 45bf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
54 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2818 5018 3198 4998 298 7a98 1b18 6318 1c98 6498 518 7d18 3618 4e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 31a0 49a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 3620 4e20 2fa0 57a0 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 3a48 4248 23c8 5bc8 2448 5c48 3dc8 45c8 16c8 6ec8 f48 7748 20c0 58c0 3940 4140 1240 6a40 bc0 73c0 c40 7440 15c0 6dc0 3ec0 46c0 2740 5f40 10d0 68d0 950 7150 2250 5a50 3bd0 43d0 3c50 4450 25d0 5dd0 ed0 76d0 1750 6f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 10e8 68e8 968 7168 2268 5a68 3be8 43e8 3c68 4468 25e8 5de8 ee8 76e8 1768 6f68 20f8 58f8 3978 4178 1278 6a78 bf8 73f8 c78 7478 15f8 6df8 3ef8 46f8 2778 5f78 8f0 70f0 1170 6970 3a70 4270 23f0 5bf0 2470 5c70 3df0 45f0 16f0 6ef0 f70 7770 1089 6889 909 7109 2209 5a09 3b89 4389 3c09 4409 2589 5d89 e89 7689 1709 6f09 881 7081 1101 6901 3a01 4201 2381 5b81 2401 5c01 3d81 4581 1681 6e81 f01 7701 3891 4091 2111 5911 a11 7211 1391 6b91 1411 6c11 d91 7591 2691 5e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 2129 5929 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 26a9 5ea9 3f29 4729 8b9 70b9 1139 6939 3a39 4239 23b9 5bb9 2439 5c39 3db9 45b9 16b9 6eb9 f39 7739 10b1 68b1 931 7131 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 59 7859 19d9 61d9 2ad9 52d9 3359 4b59 34d9 4cd9 2d59 5559 1e59 6659 7d9 7fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 390a 410a 120a 6a0a b8a 738a c0a 740a 158a 6d8a 3e8a 468a 270a 5f0a 3882 4082 2102 5902 a02 7202 1382 6b82 1402 6c02 d82 7582 2682 5e82 3f02 4702 892 7092 1112 6912 3a12 4212 2392 5b92 2412 5c12 3d92 4592 1692 6e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 3a2a 422a 23aa 5baa 242a 5c2a 3daa 45aa 16aa 6eaa f2a 772a 38ba 40ba 213a 593a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 26ba 5eba 3f3a 473a 20b2 58b2 3932 4132 1232 6a32 bb2 73b2 c32 7432 15b2 6db2 3eb2 46b2 2732 5f32 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 305a 485a 29da 51da 1ada 62da 35a 7b5a 4da 7cda 1d5a 655a 2e5a 565a 37da 4fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 181b 601b 19b 799b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 61b 7e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 1a3 79a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 623 7e23 1fa3 67a3 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38cb 40cb 214b 594b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 26cb 5ecb 3f4b 474b 10c3 68c3 943 7143 2243 5a43 3bc3 43c3 3c43 4443 25c3 5dc3 ec3 76c3 1743 6f43 20d3 58d3 3953 4153 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 3ed3 46d3 2753 5f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 20eb 58eb 396b 416b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 3eeb 46eb 276b 5f6b 10fb 68fb 97b 717b 227b 5a7b 3bfb 43fb 3c7b 447b 25fb 5dfb efb 76fb 177b 6f7b 38f3 40f3 2173 5973 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 26f3 5ef3 3f73 4773 388c 408c 210c 590c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 268c 5e8c 3f0c 470c 1084 6884 904 7104 2204 5a04 3b84 4384 3c04 4404 2584 5d84 e84 7684 1704 6f04 2094 5894 3914 4114 1214 6a14 b94 7394 c14 7414 1594 6d94 3e94 4694 2714 5f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 20ac 58ac 392c 412c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 3eac 46ac 272c 5f2c 10bc 68bc 93c 713c 223c 5a3c 3bbc 43bc 3c3c 443c 25bc 5dbc ebc 76bc 173c 6f3c 38b4 40b4 2134 5934 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 26b4 5eb4 3f34 4734 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 185c 605c 1dc 79dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 65c 7e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 1e4 79e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 664 7e64 1fe4 67e4 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 3025 4825 29a5 51a5 1aa5 62a5 325 7b25 4a5 7ca5 1d25 6525 2e25 5625 37a5 4fa5 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20cd 58cd 394d 414d 124d 6a4d bcd 73cd c4d 744d 15cd 6dcd 3ecd 46cd 274d 5f4d 38c5 40c5 2145 5945 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 26c5 5ec5 3f45 4745 8d5 70d5 1155 6955 3a55 4255 23d5 5bd5 2455 5c55 3dd5 45d5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 3a6d 426d 23ed 5bed 246d 5c6d 3ded 45ed 16ed 6eed f6d 776d 38fd 40fd 217d 597d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 26fd 5efd 3f7d 477d 20f5 58f5 3975 4175 1275 6a75 bf5 73f5 c75 7475 15f5 6df5 3ef5 46f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 26 7826 19a6 61a6 2aa6 52a6 3326 4b26 34a6 4ca6 2d26 5526 1e26 6626 7a6 7fa6 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce ece 76ce 174e 6f4e 8c6 70c6 1146 6946 3a46 4246 23c6 5bc6 2446 5c46 3dc6 45c6 16c6 6ec6 f46 7746 38d6 40d6 2156 5956 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 26d6 5ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 216e 596e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 26ee 5eee 3f6e 476e 8fe 70fe 117e 697e 3a7e 427e 23fe 5bfe 247e 5c7e 3dfe 45fe 16fe 6efe f7e 777e 10f6 68f6 976 7176 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 ef6 76f6 1776 6f76 88f 708f 110f 690f 3a0f 420f 238f 5b8f 240f 5c0f 3d8f 458f 168f 6e8f f0f 770f 2087 5887 3907 4107 1207 6a07 b87 7387 c07 7407 1587 6d87 3e87 4687 2707 5f07 1097 6897 917 7117 2217 5a17 3b97 4397 3c17 4417 2597 5d97 e97 7697 1717 6f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 10af 68af 92f 712f 222f 5a2f 3baf 43af 3c2f 442f 25af 5daf eaf 76af 172f 6f2f 20bf 58bf 393f 413f 123f 6a3f bbf 73bf c3f 743f 15bf 6dbf 3ebf 46bf 273f 5f3f 8b7 70b7 1137 6937 3a37 4237 23b7 5bb7 2437 5c37 3db7 45b7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 285f 505f 31df 49df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 365f 4e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 31e7 49e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 3667 4e67 2fe7 57e7 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
80 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 5048 6848 18c8 20c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 111 3911 4991 7191 a11 3211 4291 7a91 5311 6b11 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 14a9 2ca9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4549 7d49 dc9 35c9 4e49 7649 6c9 3ec9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4171 7971 9f1 31f1 4a71 7271 2f1 3af1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 108a 288a 10a 390a 498a 718a a0a 320a 428a 7a8a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5732 6f32 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4942 7142 1c2 39c2 4242 7a42 ac2 32c2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4552 7d52 dd2 35d2 4e52 7652 6d2 3ed2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 416a 796a 9ea 31ea 4a6a 726a 2ea 3aea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 4d7a 757a 5fa 3dfa 467a 7e7a efa 36fa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4103 7903 983 3183 4a03 7203 283 3a83 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 4d0b 750b 58b 3d8b 460b 7e0b e8b 368b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4933 7133 1b3 39b3 4233 7a33 ab3 32b3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 453b 7d3b dbb 35bb 4e3b 763b 6bb 3ebb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 546b 6c6b 1ceb 24eb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5014 6814 1894 2094 914 3114 4194 7994 214 3a14 4a94 7294 5b14 6314 1394 2b94 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4144 7944 9c4 31c4 4a44 7244 2c4 3ac4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 4d4c 754c 5cc 3dcc 464c 7e4c ecc 36cc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4974 7174 1f4 39f4 4274 7a74 af4 32f4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 457c 7d7c dfc 35fc 4e7c 767c 6fc 3efc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4905 7105 185 3985 4205 7a05 a85 3285 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4515 7d15 d95 3595 4e15 7615 695 3e95 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 412d 792d 9ad 31ad 4a2d 722d 2ad 3aad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 4d3d 753d 5bd 3dbd 463d 7e3d ebd 36bd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 10cd 28cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5775 6f75 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 450e 7d0e d8e 358e 4e0e 760e 68e 3e8e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4136 7936 9b6 31b6 4a36 7236 2b6 3ab6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5356 6b56 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e 14ee 2cee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5f37 6737 17b7 2fb7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
81 7 0 3800 5880 6080 4900 7100 1180 2980 5200 6a00 a80 3280 1b00 2300 4380 7b80 1c08 2408 4488 7c88 5508 6d08 d88 3588 4e08 7608 1688 2e88 708 3f08 5f88 6788 c10 3410 5490 6c90 5d10 6510 590 3d90 4610 7e10 1e90 2690 1710 2f10 4f90 7790 1018 2818 4898 7098 4118 7918 1998 2198 5a18 6218 298 3a98 b18 3318 5398 6b98 1420 2c20 4ca0 74a0 4520 7d20 1da0 25a0 5e20 6620 6a0 3ea0 f20 3720 57a0 6fa0 828 3028 50a8 68a8 5928 6128 1a8 39a8 4228 7a28 1aa8 22a8 1328 2b28 4ba8 73a8 1830 2030 40b0 78b0 5130 6930 9b0 31b0 4a30 7230 12b0 2ab0 330 3b30 5bb0 63b0 438 3c38 5cb8 64b8 4d38 7538 15b8 2db8 5638 6e38 eb8 36b8 1f38 2738 47b8 7fb8 4c40 7440 14c0 2cc0 540 3d40 5dc0 65c0 1e40 2640 46c0 7ec0 5740 6f40 fc0 37c0 4048 7848 18c8 20c8 1148 2948 49c8 71c8 a48 3248 52c8 6ac8 5b48 6348 3c8 3bc8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 d58 3558 55d8 6dd8 1658 2e58 4ed8 76d8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 960 3160 51e0 69e0 1260 2a60 4ae0 72e0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4470 7c70 1cf0 24f0 1570 2d70 4df0 75f0 e70 3670 56f0 6ef0 5f70 6770 7f0 3ff0 4878 7078 10f8 28f8 178 3978 59f8 61f8 1a78 2278 42f8 7af8 5378 6b78 bf8 33f8 5401 6c01 c81 3481 1d01 2501 4581 7d81 601 3e01 5e81 6681 4f01 7701 1781 2f81 4809 7009 1089 2889 109 3909 5989 6189 1a09 2209 4289 7a89 5309 6b09 b89 3389 5811 6011 91 3891 911 3111 5191 6991 1211 2a11 4a91 7291 4311 7b11 1b91 2391 4419 7c19 1c99 2499 1519 2d19 4d99 7599 e19 3619 5699 6e99 5f19 6719 799 3f99 4021 7821 18a1 20a1 1121 2921 49a1 71a1 a21 3221 52a1 6aa1 5b21 6321 3a1 3ba1 5c29 6429 4a9 3ca9 d29 3529 55a9 6da9 1629 2e29 4ea9 76a9 4729 7f29 1fa9 27a9 4c31 7431 14b1 2cb1 531 3d31 5db1 65b1 1e31 2631 46b1 7eb1 5731 6f31 fb1 37b1 5039 6839 8b9 30b9 1939 2139 41b9 79b9 239 3a39 5ab9 62b9 4b39 7339 13b9 2bb9 1841 2041 40c1 78c1 5141 6941 9c1 31c1 4a41 7241 12c1 2ac1 341 3b41 5bc1 63c1 1449 2c49 4cc9 74c9 4549 7d49 1dc9 25c9 5e49 6649 6c9 3ec9 f49 3749 57c9 6fc9 451 3c51 5cd1 64d1 4d51 7551 15d1 2dd1 5651 6e51 ed1 36d1 1f51 2751 47d1 7fd1 859 3059 50d9 68d9 5959 6159 1d9 39d9 4259 7a59 1ad9 22d9 1359 2b59 4bd9 73d9 c61 3461 54e1 6ce1 5d61 6561 5e1 3de1 4661 7e61 1ee1 26e1 1761 2f61 4fe1 77e1 69 3869 58e9 60e9 4969 7169 11e9 29e9 5269 6a69 ae9 32e9 1b69 2369 43e9 7be9 1071 2871 48f1 70f1 4171 7971 19f1 21f1 5a71 6271 2f1 3af1 b71 3371 53f1 6bf1 1c79 2479 44f9 7cf9 5579 6d79 df9 35f9 4e79 7679 16f9 2ef9 779 3f79 5ff9 67f9 4402 7c02 1c82 2482 1502 2d02 4d82 7582 e02 3602 5682 6e82 5f02 6702 782 3f82 580a 600a 8a 388a 90a 310a 518a 698a 120a 2a0a 4a8a 728a 430a 7b0a 1b8a 238a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 541a 6c1a c9a 349a 1d1a 251a 459a 7d9a 61a 3e1a 5e9a 669a 4f1a 771a 179a 2f9a 5022 6822 8a2 30a2 1922 2122 41a2 79a2 222 3a22 5aa2 62a2 4b22 7322 13a2 2ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5c32 6432 4b2 3cb2 d32 3532 55b2 6db2 1632 2e32 4eb2 76b2 4732 7f32 1fb2 27b2 403a 783a 18ba 20ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 5b3a 633a 3ba 3bba 842 3042 50c2 68c2 5942 6142 1c2 39c2 4242 7a42 1ac2 22c2 1342 2b42 4bc2 73c2 44a 3c4a 5cca 64ca 4d4a 754a 15ca 2dca 564a 6e4a eca 36ca 1f4a 274a 47ca 7fca 1452 2c52 4cd2 74d2 4552 7d52 1dd2 25d2 5e52 6652 6d2 3ed2 f52 3752 57d2 6fd2 185a 205a 40da 78da 515a 695a 9da 31da 4a5a 725a 12da 2ada 35a 3b5a 5bda 63da 1c62 2462 44e2 7ce2 5562 6d62 de2 35e2 4e62 7662 16e2 2ee2 762 3f62 5fe2 67e2 106a 286a 48ea 70ea 416a 796a 19ea 21ea 5a6a 626a 2ea 3aea b6a 336a 53ea 6bea 72 3872 58f2 60f2 4972 7172 11f2 29f2 5272 6a72 af2 32f2 1b72 2372 43f2 7bf2 c7a 347a 54fa 6cfa 5d7a 657a 5fa 3dfa 467a 7e7a 1efa 26fa 177a 2f7a 4ffa 77fa 1003 2803 4883 7083 4103 7903 1983 2183 5a03 6203 283 3a83 b03 3303 5383 6b83 c0b 340b 548b 6c8b 5d0b 650b 58b 3d8b 460b 7e0b 1e8b 268b 170b 2f0b 4f8b 778b 1c13 2413 4493 7c93 5513 6d13 d93 3593 4e13 7613 1693 2e93 713 3f13 5f93 6793 1b 381b 589b 609b 491b 711b 119b 299b 521b 6a1b a9b 329b 1b1b 231b 439b 7b9b 423 3c23 5ca3 64a3 4d23 7523 15a3 2da3 5623 6e23 ea3 36a3 1f23 2723 47a3 7fa3 182b 202b 40ab 78ab 512b 692b 9ab 31ab 4a2b 722b 12ab 2aab 32b 3b2b 5bab 63ab 833 3033 50b3 68b3 5933 6133 1b3 39b3 4233 7a33 1ab3 22b3 1333 2b33 4bb3 73b3 143b 2c3b 4cbb 74bb 453b 7d3b 1dbb 25bb 5e3b 663b 6bb 3ebb f3b 373b 57bb 6fbb 5c43 6443 4c3 3cc3 d43 3543 55c3 6dc3 1643 2e43 4ec3 76c3 4743 7f43 1fc3 27c3 504b 684b 8cb 30cb 194b 214b 41cb 79cb 24b 3a4b 5acb 62cb 4b4b 734b 13cb 2bcb 4053 7853 18d3 20d3 1153 2953 49d3 71d3 a53 3253 52d3 6ad3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb 156b 2d6b 4deb 75eb e6b 366b 56eb 6eeb 5f6b 676b 7eb 3feb 5473 6c73 cf3 34f3 1d73 2573 45f3 7df3 673 3e73 5ef3 66f3 4f73 7773 17f3 2ff3 587b 607b fb 38fb 97b 317b 51fb 69fb 127b 2a7b 4afb 72fb 437b 7b7b 1bfb 23fb 5c04 6404 484 3c84 d04 3504 5584 6d84 1604 2e04 4e84 7684 4704 7f04 1f84 2784 500c 680c 88c 308c 190c 210c 418c 798c 20c 3a0c 5a8c 628c 4b0c 730c 138c 2b8c 4014 7814 1894 2094 1114 2914 4994 7194 a14 3214 5294 6a94 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac 152c 2d2c 4dac 75ac e2c 362c 56ac 6eac 5f2c 672c 7ac 3fac 5434 6c34 cb4 34b4 1d34 2534 45b4 7db4 634 3e34 5eb4 66b4 4f34 7734 17b4 2fb4 583c 603c bc 38bc 93c 313c 51bc 69bc 123c 2a3c 4abc 72bc 433c 7b3c 1bbc 23bc 1044 2844 48c4 70c4 4144 7944 19c4 21c4 5a44 6244 2c4 3ac4 b44 3344 53c4 6bc4 c4c 344c 54cc 6ccc 5d4c 654c 5cc 3dcc 464c 7e4c 1ecc 26cc 174c 2f4c 4fcc 77cc 1c54 2454 44d4 7cd4 5554 6d54 dd4 35d4 4e54 7654 16d4 2ed4 754 3f54 5fd4 67d4 5c 385c 58dc 60dc 495c 715c 11dc 29dc 525c 6a5c adc 32dc 1b5c 235c 43dc 7bdc 464 3c64 5ce4 64e4 4d64 7564 15e4 2de4 5664 6e64 ee4 36e4 1f64 2764 47e4 7fe4 186c 206c 40ec 78ec 516c 696c 9ec 31ec 4a6c 726c 12ec 2aec 36c 3b6c 5bec 63ec 874 3074 50f4 68f4 5974 6174 1f4 39f4 4274 7a74 1af4 22f4 1374 2b74 4bf4 73f4 147c 2c7c 4cfc 74fc 457c 7d7c 1dfc 25fc 5e7c 667c 6fc 3efc f7c 377c 57fc 6ffc 805 3005 5085 6885 5905 6105 185 3985 4205 7a05 1a85 2285 1305 2b05 4b85 7385 40d 3c0d 5c8d 648d 4d0d 750d 158d 2d8d 560d 6e0d e8d 368d 1f0d 270d 478d 7f8d 1415 2c15 4c95 7495 4515 7d15 1d95 2595 5e15 6615 695 3e95 f15 3715 5795 6f95 181d 201d 409d 789d 511d 691d 99d 319d 4a1d 721d 129d 2a9d 31d 3b1d 5b9d 639d 1c25 2425 44a5 7ca5 5525 6d25 da5 35a5 4e25 7625 16a5 2ea5 725 3f25 5fa5 67a5 102d 282d 48ad 70ad 412d 792d 19ad 21ad 5a2d 622d 2ad 3aad b2d 332d 53ad 6bad 35 3835 58b5 60b5 4935 7135 11b5 29b5 5235 6a35 ab5 32b5 1b35 2335 43b5 7bb5 c3d 343d 54bd 6cbd 5d3d 653d 5bd 3dbd 463d 7e3d 1ebd 26bd 173d 2f3d 4fbd 77bd 4445 7c45 1cc5 24c5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 5f45 6745 7c5 3fc5 584d 604d cd 38cd 94d 314d 51cd 69cd 124d 2a4d 4acd 72cd 434d 7b4d 1bcd 23cd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 545d 6c5d cdd 34dd 1d5d 255d 45dd 7ddd 65d 3e5d 5edd 66dd 4f5d 775d 17dd 2fdd 5065 6865 8e5 30e5 1965 2165 41e5 79e5 265 3a65 5ae5 62e5 4b65 7365 13e5 2be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5c75 6475 4f5 3cf5 d75 3575 55f5 6df5 1675 2e75 4ef5 76f5 4775 7f75 1ff5 27f5 407d 787d 18fd 20fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 5b7d 637d 3fd 3bfd 1806 2006 4086 7886 5106 6906 986 3186 4a06 7206 1286 2a86 306 3b06 5b86 6386 140e 2c0e 4c8e 748e 450e 7d0e 1d8e 258e 5e0e 660e 68e 3e8e f0e 370e 578e 6f8e 416 3c16 5c96 6496 4d16 7516 1596 2d96 5616 6e16 e96 3696 1f16 2716 4796 7f96 81e 301e 509e 689e 591e 611e 19e 399e 421e 7a1e 1a9e 229e 131e 2b1e 4b9e 739e c26 3426 54a6 6ca6 5d26 6526 5a6 3da6 4626 7e26 1ea6 26a6 1726 2f26 4fa6 77a6 2e 382e 58ae 60ae 492e 712e 11ae 29ae 522e 6a2e aae 32ae 1b2e 232e 43ae 7bae 1036 2836 48b6 70b6 4136 7936 19b6 21b6 5a36 6236 2b6 3ab6 b36 3336 53b6 6bb6 1c3e 243e 44be 7cbe 553e 6d3e dbe 35be 4e3e 763e 16be 2ebe 73e 3f3e 5fbe 67be 5446 6c46 cc6 34c6 1d46 2546 45c6 7dc6 646 3e46 5ec6 66c6 4f46 7746 17c6 2fc6 484e 704e 10ce 28ce 14e 394e 59ce 61ce 1a4e 224e 42ce 7ace 534e 6b4e bce 33ce 5856 6056 d6 38d6 956 3156 51d6 69d6 1256 2a56 4ad6 72d6 4356 7b56 1bd6 23d6 445e 7c5e 1cde 24de 155e 2d5e 4dde 75de e5e 365e 56de 6ede 5f5e 675e 7de 3fde 4066 7866 18e6 20e6 1166 2966 49e6 71e6 a66 3266 52e6 6ae6 5b66 6366 3e6 3be6 5c6e 646e 4ee 3cee d6e 356e 55ee 6dee 166e 2e6e 4eee 76ee 476e 7f6e 1fee 27ee 4c76 7476 14f6 2cf6 576 3d76 5df6 65f6 1e76 2676 46f6 7ef6 5776 6f76 ff6 37f6 507e 687e 8fe 30fe 197e 217e 41fe 79fe 27e 3a7e 5afe 62fe 4b7e 737e 13fe 2bfe 4c07 7407 1487 2c87 507 3d07 5d87 6587 1e07 2607 4687 7e87 5707 6f07 f87 3787 400f 780f 188f 208f 110f 290f 498f 718f a0f 320f 528f 6a8f 5b0f 630f 38f 3b8f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f d1f 351f 559f 6d9f 161f 2e1f 4e9f 769f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 927 3127 51a7 69a7 1227 2a27 4aa7 72a7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4437 7c37 1cb7 24b7 1537 2d37 4db7 75b7 e37 3637 56b7 6eb7 5f37 6737 7b7 3fb7 483f 703f 10bf 28bf 13f 393f 59bf 61bf 1a3f 223f 42bf 7abf 533f 6b3f bbf 33bf 47 3847 58c7 60c7 4947 7147 11c7 29c7 5247 6a47 ac7 32c7 1b47 2347 43c7 7bc7 1c4f 244f 44cf 7ccf 554f 6d4f dcf 35cf 4e4f 764f 16cf 2ecf 74f 3f4f 5fcf 67cf c57 3457 54d7 6cd7 5d57 6557 5d7 3dd7 4657 7e57 1ed7 26d7 1757 2f57 4fd7 77d7 105f 285f 48df 70df 415f 795f 19df 21df 5a5f 625f 2df 3adf b5f 335f 53df 6bdf 1467 2c67 4ce7 74e7 4567 7d67 1de7 25e7 5e67 6667 6e7 3ee7 f67 3767 57e7 6fe7 86f 306f 50ef 68ef 596f 616f 1ef 39ef 426f 7a6f 1aef 22ef 136f 2b6f 4bef 73ef 1877 2077 40f7 78f7 5177 6977 9f7 31f7 4a77 7277 12f7 2af7 377 3b77 5bf7 63f7 47f 3c7f 5cff 64ff 4d7f 757f 15ff 2dff 567f 6e7f eff 36ff 1f7f 277f 47ff 7fff
85 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 5c19 6419 1499 2c99 d19 3519 4599 7d99 619 3e19 4e99 7699 5719 6f19 1f99 2799 5821 6021 10a1 28a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5321 6b21 1ba1 23a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5c02 6402 1482 2c82 d02 3502 4582 7d82 602 3e02 4e82 7682 5702 6f02 1f82 2782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 583a 603a 10ba 28ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 533a 6b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 14c5 2cc5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5745 6f45 1fc5 27c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 587d 607d 10fd 28fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 537d 6b7d 1bfd 23fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 5c5e 645e 14de 2cde d5e 355e 45de 7dde 65e 3e5e 4ede 76de 575e 6f5e 1fde 27de 5866 6066 10e6 28e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5366 6b66 1be6 23e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
86 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 2240 5a40 3bc0 43c0 3c40 4440 25c0 5dc0 16c0 6ec0 f40 7740 38c8 40c8 2148 5948 1248 6a48 bc8 73c8 c48 7448 15c8 6dc8 26c8 5ec8 3f48 4748 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 10e8 68e8 968 7168 3a68 4268 23e8 5be8 2468 5c68 3de8 45e8 ee8 76e8 1768 6f68 38f0 40f0 2170 5970 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 26f0 5ef0 3f70 4770 8f8 70f8 1178 6978 2278 5a78 3bf8 43f8 3c78 4478 25f8 5df8 16f8 6ef8 f78 7778 1081 6881 901 7101 3a01 4201 2381 5b81 2401 5c01 3d81 4581 e81 7681 1701 6f01 889 7089 1109 6909 2209 5a09 3b89 4389 3c09 4409 2589 5d89 1689 6e89 f09 7709 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 3899 4099 2119 5919 1219 6a19 b99 7399 c19 7419 1599 6d99 2699 5e99 3f19 4719 38a1 40a1 2121 5921 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 26a1 5ea1 3f21 4721 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b1 70b1 1131 6931 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 16b1 6eb1 f31 7731 10b9 68b9 939 7139 3a39 4239 23b9 5bb9 2439 5c39 3db9 45b9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 51 7851 19d1 61d1 2ad1 52d1 3351 4b51 34d1 4cd1 2d51 5551 1e51 6651 7d1 7fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 69 7869 19e9 61e9 2ae9 52e9 3369 4b69 34e9 4ce9 2d69 5569 1e69 6669 7e9 7fe9 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 3882 4082 2102 5902 1202 6a02 b82 7382 c02 7402 1582 6d82 2682 5e82 3f02 4702 208a 588a 390a 410a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 3e8a 468a 270a 5f0a 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20b2 58b2 3932 4132 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 3eb2 46b2 2732 5f32 38ba 40ba 213a 593a 123a 6a3a bba 73ba c3a 743a 15ba 6dba 26ba 5eba 3f3a 473a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 3052 4852 29d2 51d2 1ad2 62d2 352 7b52 4d2 7cd2 1d52 6552 2e52 5652 37d2 4fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 306a 486a 29ea 51ea 1aea 62ea 36a 7b6a 4ea 7cea 1d6a 656a 2e6a 566a 37ea 4fea 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 20c3 58c3 3943 4143 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 3ec3 46c3 2743 5f43 10cb 68cb 94b 714b 3a4b 424b 23cb 5bcb 244b 5c4b 3dcb 45cb ecb 76cb 174b 6f4b 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 38eb 40eb 216b 596b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 26eb 5eeb 3f6b 476b 10f3 68f3 973 7173 3a73 4273 23f3 5bf3 2473 5c73 3df3 45f3 ef3 76f3 1773 6f73 20fb 58fb 397b 417b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 3efb 46fb 277b 5f7b 2084 5884 3904 4104 a04 7204 1384 6b84 1404 6c04 d84 7584 3e84 4684 2704 5f04 108c 688c 90c 710c 3a0c 420c 238c 5b8c 240c 5c0c 3d8c 458c e8c 768c 170c 6f0c 3894 4094 2114 5914 1214 6a14 b94 7394 c14 7414 1594 6d94 2694 5e94 3f14 4714 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 10b4 68b4 934 7134 3a34 4234 23b4 5bb4 2434 5c34 3db4 45b4 eb4 76b4 1734 6f34 20bc 58bc 393c 413c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 3ebc 46bc 273c 5f3c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 3015 4815 2995 5195 1a95 6295 315 7b15 495 7c95 1d15 6515 2e15 5615 3795 4f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 302d 482d 29ad 51ad 1aad 62ad 32d 7b2d 4ad 7cad 1d2d 652d 2e2d 562d 37ad 4fad 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 38c5 40c5 2145 5945 1245 6a45 bc5 73c5 c45 7445 15c5 6dc5 26c5 5ec5 3f45 4745 20cd 58cd 394d 414d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 3ecd 46cd 274d 5f4d 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20f5 58f5 3975 4175 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 3ef5 46f5 2775 5f75 38fd 40fd 217d 597d 127d 6a7d bfd 73fd c7d 747d 15fd 6dfd 26fd 5efd 3f7d 477d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 16 7816 1996 6196 2a96 5296 3316 4b16 3496 4c96 2d16 5516 1e16 6616 796 7f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 2e 782e 19ae 61ae 2aae 52ae 332e 4b2e 34ae 4cae 2d2e 552e 1e2e 662e 7ae 7fae 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 3a46 4246 23c6 5bc6 2446 5c46 3dc6 45c6 ec6 76c6 1746 6f46 8ce 70ce 114e 694e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce 16ce 6ece f4e 774e 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 38de 40de 215e 595e 125e 6a5e bde 73de c5e 745e 15de 6dde 26de 5ede 3f5e 475e 38e6 40e6 2166 5966 1266 6a66 be6 73e6 c66 7466 15e6 6de6 26e6 5ee6 3f66 4766 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8f6 70f6 1176 6976 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 16f6 6ef6 f76 7776 10fe 68fe 97e 717e 3a7e 427e 23fe 5bfe 247e 5c7e 3dfe 45fe efe 76fe 177e 6f7e 887 7087 1107 6907 2207 5a07 3b87 4387 3c07 4407 2587 5d87 1687 6e87 f07 7707 388f 408f 210f 590f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 268f 5e8f 3f0f 470f 1097 6897 917 7117 3a17 4217 2397 5b97 2417 5c17 3d97 4597 e97 7697 1717 6f17 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 38b7 40b7 2137 5937 1237 6a37 bb7 73b7 c37 7437 15b7 6db7 26b7 5eb7 3f37 4737 8bf 70bf 113f 693f 223f 5a3f 3bbf 43bf 3c3f 443f 25bf 5dbf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
87 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2818 5018 3198 4998 298 7a98 1b18 6318 1c98 6498 518 7d18 3618 4e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 31a0 49a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 3620 4e20 2fa0 57a0 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 2248 5a48 3bc8 43c8 3c48 4448 25c8 5dc8 16c8 6ec8 f48 7748 38c0 40c0 2140 5940 1240 6a40 bc0 73c0 c40 7440 15c0 6dc0 26c0 5ec0 3f40 4740 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 10e8 68e8 968 7168 3a68 4268 23e8 5be8 2468 5c68 3de8 45e8 ee8 76e8 1768 6f68 38f8 40f8 2178 5978 1278 6a78 bf8 73f8 c78 7478 15f8 6df8 26f8 5ef8 3f78 4778 8f0 70f0 1170 6970 2270 5a70 3bf0 43f0 3c70 4470 25f0 5df0 16f0 6ef0 f70 7770 1089 6889 909 7109 3a09 4209 2389 5b89 2409 5c09 3d89 4589 e89 7689 1709 6f09 881 7081 1101 6901 2201 5a01 3b81 4381 3c01 4401 2581 5d81 1681 6e81 f01 7701 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 3899 4099 2119 5919 1219 6a19 b99 7399 c19 7419 1599 6d99 2699 5e99 3f19 4719 38a1 40a1 2121 5921 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 26a1 5ea1 3f21 4721 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b9 70b9 1139 6939 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 16b9 6eb9 f39 7739 10b1 68b1 931 7131 3a31 4231 23b1 5bb1 2431 5c31 3db1 45b1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 3049 4849 29c9 51c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 2e49 5649 37c9 4fc9 59 7859 19d9 61d9 2ad9 52d9 3359 4b59 34d9 4cd9 2d59 5559 1e59 6659 7d9 7fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 3071 4871 29f1 51f1 1af1 62f1 371 7b71 4f1 7cf1 1d71 6571 2e71 5671 37f1 4ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 388a 408a 210a 590a 120a 6a0a b8a 738a c0a 740a 158a 6d8a 268a 5e8a 3f0a 470a 2082 5882 3902 4102 a02 7202 1382 6b82 1402 6c02 d82 7582 3e82 4682 2702 5f02 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 109a 689a 91a 711a 3a1a 421a 239a 5b9a 241a 5c1a 3d9a 459a e9a 769a 171a 6f1a 10a2 68a2 922 7122 3a22 4222 23a2 5ba2 2422 5c22 3da2 45a2 ea2 76a2 1722 6f22 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20ba 58ba 393a 413a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 3eba 46ba 273a 5f3a 38b2 40b2 2132 5932 1232 6a32 bb2 73b2 c32 7432 15b2 6db2 26b2 5eb2 3f32 4732 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 4a 784a 19ca 61ca 2aca 52ca 334a 4b4a 34ca 4cca 2d4a 554a 1e4a 664a 7ca 7fca 305a 485a 29da 51da 1ada 62da 35a 7b5a 4da 7cda 1d5a 655a 2e5a 565a 37da 4fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 72 7872 19f2 61f2 2af2 52f2 3372 4b72 34f2 4cf2 2d72 5572 1e72 6672 7f2 7ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 181b 601b 19b 799b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 61b 7e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 1a3 79a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 623 7e23 1fa3 67a3 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 20cb 58cb 394b 414b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 3ecb 46cb 274b 5f4b 10c3 68c3 943 7143 3a43 4243 23c3 5bc3 2443 5c43 3dc3 45c3 ec3 76c3 1743 6f43 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 38eb 40eb 216b 596b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 26eb 5eeb 3f6b 476b 10fb 68fb 97b 717b 3a7b 427b 23fb 5bfb 247b 5c7b 3dfb 45fb efb 76fb 177b 6f7b 20f3 58f3 3973 4173 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 3ef3 46f3 2773 5f73 208c 588c 390c 410c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 3e8c 468c 270c 5f0c 1084 6884 904 7104 3a04 4204 2384 5b84 2404 5c04 3d84 4584 e84 7684 1704 6f04 3894 4094 2114 5914 1214 6a14 b94 7394 c14 7414 1594 6d94 2694 5e94 3f14 4714 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 10bc 68bc 93c 713c 3a3c 423c 23bc 5bbc 243c 5c3c 3dbc 45bc ebc 76bc 173c 6f3c 20b4 58b4 3934 4134 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 3eb4 46b4 2734 5f34 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 185c 605c 1dc 79dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 65c 7e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 1e4 79e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 664 7e64 1fe4 67e4 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 d 780d 198d 618d 2a8d 528d 330d 4b0d 348d 4c8d 2d0d 550d 1e0d 660d 78d 7f8d 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 3025 4825 29a5 51a5 1aa5 62a5 325 7b25 4a5 7ca5 1d25 6525 2e25 5625 37a5 4fa5 35 7835 19b5 61b5 2ab5 52b5 3335 4b35 34b5 4cb5 2d35 5535 1e35 6635 7b5 7fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 38cd 40cd 214d 594d 124d 6a4d bcd 73cd c4d 744d 15cd 6dcd 26cd 5ecd 3f4d 474d 20c5 58c5 3945 4145 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 3ec5 46c5 2745 5f45 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 10dd 68dd 95d 715d 3a5d 425d 23dd 5bdd 245d 5c5d 3ddd 45dd edd 76dd 175d 6f5d 10e5 68e5 965 7165 3a65 4265 23e5 5be5 2465 5c65 3de5 45e5 ee5 76e5 1765 6f65 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20fd 58fd 397d 417d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 3efd 46fd 277d 5f7d 38f5 40f5 2175 5975 1275 6a75 bf5 73f5 c75 7475 15f5 6df5 26f5 5ef5 3f75 4775 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 300e 480e 298e 518e 1a8e 628e 30e 7b0e 48e 7c8e 1d0e 650e 2e0e 560e 378e 4f8e 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 26 7826 19a6 61a6 2aa6 52a6 3326 4b26 34a6 4ca6 2d26 5526 1e26 6626 7a6 7fa6 3036 4836 29b6 51b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 2e36 5636 37b6 4fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 3a4e 424e 23ce 5bce 244e 5c4e 3dce 45ce ece 76ce 174e 6f4e 8c6 70c6 1146 6946 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 16c6 6ec6 f46 7746 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 38de 40de 215e 595e 125e 6a5e bde 73de c5e 745e 15de 6dde 26de 5ede 3f5e 475e 38e6 40e6 2166 5966 1266 6a66 be6 73e6 c66 7466 15e6 6de6 26e6 5ee6 3f66 4766 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8fe 70fe 117e 697e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe 16fe 6efe f7e 777e 10f6 68f6 976 7176 3a76 4276 23f6 5bf6 2476 5c76 3df6 45f6 ef6 76f6 1776 6f76 88f 708f 110f 690f 220f 5a0f 3b8f 438f 3c0f 440f 258f 5d8f 168f 6e8f f0f 770f 3887 4087 2107 5907 1207 6a07 b87 7387 c07 7407 1587 6d87 2687 5e87 3f07 4707 1097 6897 917 7117 3a17 4217 2397 5b97 2417 5c17 3d97 4597 e97 7697 1717 6f17 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 38bf 40bf 213f 593f 123f 6a3f bbf 73bf c3f 743f 15bf 6dbf 26bf 5ebf 3f3f 473f 8b7 70b7 1137 6937 2237 5a37 3bb7 43b7 3c37 4437 25b7 5db7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 285f 505f 31df 49df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 365f 4e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 31e7 49e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 3667 4e67 2fe7 57e7 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
160 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 1d40 2540 4dc0 75c0 e40 3640 5ec0 66c0 5740 6f40 7c0 3fc0 5048 6848 18c8 20c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5b48 6348 13c8 2bc8 4850 7050 d0 38d0 1150 2950 59d0 61d0 1a50 2250 52d0 6ad0 4350 7b50 bd0 33d0 5c58 6458 cd8 34d8 558 3d58 55d8 6dd8 1658 2e58 46d8 7ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 160 3960 51e0 69e0 1260 2a60 42e0 7ae0 4b60 7360 1be0 23e0 4c68 7468 4e8 3ce8 1568 2d68 5de8 65e8 1e68 2668 56e8 6ee8 4768 7f68 fe8 37e8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 10f8 28f8 1978 2178 49f8 71f8 a78 3278 5af8 62f8 5378 6b78 3f8 3bf8 4c01 7401 481 3c81 1501 2d01 5d81 6581 1e01 2601 5681 6e81 4701 7f01 f81 3781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5811 6011 891 3091 111 3911 5191 6991 1211 2a11 4291 7a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 529 3d29 55a9 6da9 1629 2e29 46a9 7ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1139 2939 59b9 61b9 1a39 2239 52b9 6ab9 4339 7b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 1c49 2449 54c9 6cc9 4d49 7549 5c9 3dc9 4649 7e49 ec9 36c9 1749 2f49 5fc9 67c9 451 3c51 4cd1 74d1 5551 6d51 1dd1 25d1 5e51 6651 16d1 2ed1 f51 3751 47d1 7fd1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 69 3869 48e9 70e9 5169 6969 19e9 21e9 5a69 6269 12e9 2ae9 b69 3369 43e9 7be9 1871 2071 50f1 68f1 4971 7171 1f1 39f1 4271 7a71 af1 32f1 1371 2b71 5bf1 63f1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 88a 308a 10a 390a 518a 698a 120a 2a0a 428a 7a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 1912 2112 4992 7192 a12 3212 5a92 6292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 151a 2d1a 5d9a 659a 1e1a 261a 569a 6e9a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1122 2922 59a2 61a2 1a22 2222 52a2 6aa2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa 1d2a 252a 4daa 75aa e2a 362a 5eaa 66aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 532 3d32 55b2 6db2 1632 2e32 46b2 7eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 44a 3c4a 4cca 74ca 554a 6d4a 1dca 25ca 5e4a 664a 16ca 2eca f4a 374a 47ca 7fca 1c52 2452 54d2 6cd2 4d52 7552 5d2 3dd2 4652 7e52 ed2 36d2 1752 2f52 5fd2 67d2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 186a 206a 50ea 68ea 496a 716a 1ea 39ea 426a 7a6a aea 32ea 136a 2b6a 5bea 63ea 72 3872 48f2 70f2 5172 6972 19f2 21f2 5a72 6272 12f2 2af2 b72 3372 43f2 7bf2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 543 3d43 55c3 6dc3 1643 2e43 46c3 7ec3 4f43 7743 1fc3 27c3 484b 704b cb 38cb 114b 294b 59cb 61cb 1a4b 224b 52cb 6acb 434b 7b4b bcb 33cb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b 14db 2cdb 1d5b 255b 4ddb 75db e5b 365b 5edb 66db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 1963 2163 49e3 71e3 a63 3263 5ae3 62e3 5363 6b63 3e3 3be3 546b 6c6b 1ceb 24eb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 5f6b 676b 17eb 2feb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 587b 607b 8fb 30fb 17b 397b 51fb 69fb 127b 2a7b 42fb 7afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 504 3d04 5584 6d84 1604 2e04 4684 7e84 4f04 7704 1f84 2784 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 5014 6814 1894 2094 914 3114 4194 7994 214 3a14 4a94 7294 5b14 6314 1394 2b94 441c 7c1c 149c 2c9c 1d1c 251c 4d9c 759c e1c 361c 5e9c 669c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 1924 2124 49a4 71a4 a24 3224 5aa4 62a4 5324 6b24 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 4c34 7434 4b4 3cb4 1534 2d34 5db4 65b4 1e34 2634 56b4 6eb4 4734 7f34 fb4 37b4 583c 603c 8bc 30bc 13c 393c 51bc 69bc 123c 2a3c 42bc 7abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 40d 3c0d 4c8d 748d 550d 6d0d 1d8d 258d 5e0d 660d 168d 2e8d f0d 370d 478d 7f8d 1c15 2415 5495 6c95 4d15 7515 595 3d95 4615 7e15 e95 3695 1715 2f15 5f95 6795 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 182d 202d 50ad 68ad 492d 712d 1ad 39ad 422d 7a2d aad 32ad 132d 2b2d 5bad 63ad 35 3835 48b5 70b5 5135 6935 19b5 21b5 5a35 6235 12b5 2ab5 b35 3335 43b5 7bb5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 14d 394d 51cd 69cd 124d 2a4d 42cd 7acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 1955 2155 49d5 71d5 a55 3255 5ad5 62d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 155d 2d5d 5ddd 65dd 1e5d 265d 56dd 6edd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1165 2965 59e5 61e5 1a65 2265 52e5 6ae5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced 1d6d 256d 4ded 75ed e6d 366d 5eed 66ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 575 3d75 55f5 6df5 1675 2e75 46f5 7ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 1c0e 240e 548e 6c8e 4d0e 750e 58e 3d8e 460e 7e0e e8e 368e 170e 2f0e 5f8e 678e 416 3c16 4c96 7496 5516 6d16 1d96 2596 5e16 6616 1696 2e96 f16 3716 4796 7f96 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 2e 382e 48ae 70ae 512e 692e 19ae 21ae 5a2e 622e 12ae 2aae b2e 332e 43ae 7bae 1836 2036 50b6 68b6 4936 7136 1b6 39b6 4236 7a36 ab6 32b6 1336 2b36 5bb6 63b6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 4c6 3cc6 1546 2d46 5dc6 65c6 1e46 2646 56c6 6ec6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 156 3956 51d6 69d6 1256 2a56 42d6 7ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 56e 3d6e 55ee 6dee 166e 2e6e 46ee 7eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 117e 297e 59fe 61fe 1a7e 227e 52fe 6afe 437e 7b7e bfe 33fe 4407 7c07 1487 2c87 1d07 2507 4d87 7587 e07 3607 5e87 6687 5707 6f07 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 4817 7017 97 3897 1117 2917 5997 6197 1a17 2217 5297 6a97 4317 7b17 b97 3397 5c1f 641f c9f 349f 51f 3d1f 559f 6d9f 161f 2e1f 469f 7e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 127 3927 51a7 69a7 1227 2a27 42a7 7aa7 4b27 7327 1ba7 23a7 4c2f 742f 4af 3caf 152f 2d2f 5daf 65af 1e2f 262f 56af 6eaf 472f 7f2f faf 37af 5437 6c37 1cb7 24b7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5f37 6737 17b7 2fb7 403f 783f 10bf 28bf 193f 213f 49bf 71bf a3f 323f 5abf 62bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
161 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 3488 4c88 508 7d08 2d88 5588 2e08 5608 688 7e88 3708 4f08 1f88 6788 2c10 5410 490 7c90 3510 4d10 1d90 6590 1e10 6610 3690 4e90 710 7f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 3128 4928 19a8 61a8 1a28 6228 32a8 4aa8 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 130 7930 29b0 51b0 2a30 5230 2b0 7ab0 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 3d40 4540 15c0 6dc0 1640 6e40 3ec0 46c0 2740 5f40 fc0 77c0 2048 5848 38c8 40c8 1148 6948 9c8 71c8 a48 7248 12c8 6ac8 3b48 4348 23c8 5bc8 1050 6850 8d0 70d0 2150 5950 39d0 41d0 3a50 4250 22d0 5ad0 b50 7350 13d0 6bd0 3c58 4458 14d8 6cd8 d58 7558 25d8 5dd8 2658 5e58 ed8 76d8 1758 6f58 3fd8 47d8 3860 4060 10e0 68e0 960 7160 21e0 59e0 2260 5a60 ae0 72e0 1360 6b60 3be0 43e0 1468 6c68 ce8 74e8 2568 5d68 3de8 45e8 3e68 4668 26e8 5ee8 f68 7768 17e8 6fe8 2470 5c70 3cf0 44f0 1570 6d70 df0 75f0 e70 7670 16f0 6ef0 3f70 4770 27f0 5ff0 878 7078 20f8 58f8 3978 4178 11f8 69f8 1278 6a78 3af8 42f8 2378 5b78 bf8 73f8 1401 6c01 c81 7481 2501 5d01 3d81 4581 3e01 4601 2681 5e81 f01 7701 1781 6f81 809 7009 2089 5889 3909 4109 1189 6989 1209 6a09 3a89 4289 2309 5b09 b89 7389 3811 4011 1091 6891 911 7111 2191 5991 2211 5a11 a91 7291 1311 6b11 3b91 4391 2419 5c19 3c99 4499 1519 6d19 d99 7599 e19 7619 1699 6e99 3f19 4719 2799 5f99 2021 5821 38a1 40a1 1121 6921 9a1 71a1 a21 7221 12a1 6aa1 3b21 4321 23a1 5ba1 3c29 4429 14a9 6ca9 d29 7529 25a9 5da9 2629 5e29 ea9 76a9 1729 6f29 3fa9 47a9 c31 7431 24b1 5cb1 3d31 4531 15b1 6db1 1631 6e31 3eb1 46b1 2731 5f31 fb1 77b1 1039 6839 8b9 70b9 2139 5939 39b9 41b9 3a39 4239 22b9 5ab9 b39 7339 13b9 6bb9 1841 6041 30c1 48c1 141 7941 29c1 51c1 2a41 5241 2c1 7ac1 3341 4b41 1bc1 63c1 3449 4c49 2cc9 54c9 1d49 6549 5c9 7dc9 649 7e49 1ec9 66c9 2f49 5749 37c9 4fc9 451 7c51 1cd1 64d1 2d51 5551 35d1 4dd1 3651 4e51 2ed1 56d1 1f51 6751 7d1 7fd1 2859 5059 d9 78d9 3159 4959 19d9 61d9 1a59 6259 32d9 4ad9 359 7b59 2bd9 53d9 2c61 5461 4e1 7ce1 3561 4d61 1de1 65e1 1e61 6661 36e1 4ee1 761 7f61 2fe1 57e1 69 7869 18e9 60e9 2969 5169 31e9 49e9 3269 4a69 2ae9 52e9 1b69 6369 3e9 7be9 3071 4871 28f1 50f1 1971 6171 1f1 79f1 271 7a71 1af1 62f1 2b71 5371 33f1 4bf1 1c79 6479 34f9 4cf9 579 7d79 2df9 55f9 2e79 5679 6f9 7ef9 3779 4f79 1ff9 67f9 2402 5c02 3c82 4482 1502 6d02 d82 7582 e02 7602 1682 6e82 3f02 4702 2782 5f82 380a 400a 108a 688a 90a 710a 218a 598a 220a 5a0a a8a 728a 130a 6b0a 3b8a 438a 812 7012 2092 5892 3912 4112 1192 6992 1212 6a12 3a92 4292 2312 5b12 b92 7392 141a 6c1a c9a 749a 251a 5d1a 3d9a 459a 3e1a 461a 269a 5e9a f1a 771a 179a 6f9a 1022 6822 8a2 70a2 2122 5922 39a2 41a2 3a22 4222 22a2 5aa2 b22 7322 13a2 6ba2 c2a 742a 24aa 5caa 3d2a 452a 15aa 6daa 162a 6e2a 3eaa 46aa 272a 5f2a faa 77aa 3c32 4432 14b2 6cb2 d32 7532 25b2 5db2 2632 5e32 eb2 76b2 1732 6f32 3fb2 47b2 203a 583a 38ba 40ba 113a 693a 9ba 71ba a3a 723a 12ba 6aba 3b3a 433a 23ba 5bba 2842 5042 c2 78c2 3142 4942 19c2 61c2 1a42 6242 32c2 4ac2 342 7b42 2bc2 53c2 44a 7c4a 1cca 64ca 2d4a 554a 35ca 4dca 364a 4e4a 2eca 56ca 1f4a 674a 7ca 7fca 3452 4c52 2cd2 54d2 1d52 6552 5d2 7dd2 652 7e52 1ed2 66d2 2f52 5752 37d2 4fd2 185a 605a 30da 48da 15a 795a 29da 51da 2a5a 525a 2da 7ada 335a 4b5a 1bda 63da 1c62 6462 34e2 4ce2 562 7d62 2de2 55e2 2e62 5662 6e2 7ee2 3762 4f62 1fe2 67e2 306a 486a 28ea 50ea 196a 616a 1ea 79ea 26a 7a6a 1aea 62ea 2b6a 536a 33ea 4bea 72 7872 18f2 60f2 2972 5172 31f2 49f2 3272 4a72 2af2 52f2 1b72 6372 3f2 7bf2 2c7a 547a 4fa 7cfa 357a 4d7a 1dfa 65fa 1e7a 667a 36fa 4efa 77a 7f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 350b 4d0b 1d8b 658b 1e0b 660b 368b 4e8b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 513 7d13 2d93 5593 2e13 5613 693 7e93 3713 4f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 12b 792b 29ab 51ab 2a2b 522b 2ab 7aab 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 3133 4933 19b3 61b3 1a33 6233 32b3 4ab3 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 d43 7543 25c3 5dc3 2643 5e43 ec3 76c3 1743 6f43 3fc3 47c3 104b 684b 8cb 70cb 214b 594b 39cb 41cb 3a4b 424b 22cb 5acb b4b 734b 13cb 6bcb 2053 5853 38d3 40d3 1153 6953 9d3 71d3 a53 7253 12d3 6ad3 3b53 4353 23d3 5bd3 c5b 745b 24db 5cdb 3d5b 455b 15db 6ddb 165b 6e5b 3edb 46db 275b 5f5b fdb 77db 863 7063 20e3 58e3 3963 4163 11e3 69e3 1263 6a63 3ae3 42e3 2363 5b63 be3 73e3 246b 5c6b 3ceb 44eb 156b 6d6b deb 75eb e6b 766b 16eb 6eeb 3f6b 476b 27eb 5feb 1473 6c73 cf3 74f3 2573 5d73 3df3 45f3 3e73 4673 26f3 5ef3 f73 7773 17f3 6ff3 387b 407b 10fb 68fb 97b 717b 21fb 59fb 227b 5a7b afb 72fb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 d04 7504 2584 5d84 2604 5e04 e84 7684 1704 6f04 3f84 4784 100c 680c 88c 708c 210c 590c 398c 418c 3a0c 420c 228c 5a8c b0c 730c 138c 6b8c 2014 5814 3894 4094 1114 6914 994 7194 a14 7214 1294 6a94 3b14 4314 2394 5b94 c1c 741c 249c 5c9c 3d1c 451c 159c 6d9c 161c 6e1c 3e9c 469c 271c 5f1c f9c 779c 824 7024 20a4 58a4 3924 4124 11a4 69a4 1224 6a24 3aa4 42a4 2324 5b24 ba4 73a4 242c 5c2c 3cac 44ac 152c 6d2c dac 75ac e2c 762c 16ac 6eac 3f2c 472c 27ac 5fac 1434 6c34 cb4 74b4 2534 5d34 3db4 45b4 3e34 4634 26b4 5eb4 f34 7734 17b4 6fb4 383c 403c 10bc 68bc 93c 713c 21bc 59bc 223c 5a3c abc 72bc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 354c 4d4c 1dcc 65cc 1e4c 664c 36cc 4ecc 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 554 7d54 2dd4 55d4 2e54 5654 6d4 7ed4 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 16c 796c 29ec 51ec 2a6c 526c 2ec 7aec 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 3174 4974 19f4 61f4 1a74 6274 32f4 4af4 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 85 7885 3105 4905 1985 6185 1a05 6205 3285 4a85 305 7b05 2b85 5385 40d 7c0d 1c8d 648d 2d0d 550d 358d 4d8d 360d 4e0d 2e8d 568d 1f0d 670d 78d 7f8d 3415 4c15 2c95 5495 1d15 6515 595 7d95 615 7e15 1e95 6695 2f15 5715 3795 4f95 181d 601d 309d 489d 11d 791d 299d 519d 2a1d 521d 29d 7a9d 331d 4b1d 1b9d 639d 1c25 6425 34a5 4ca5 525 7d25 2da5 55a5 2e25 5625 6a5 7ea5 3725 4f25 1fa5 67a5 302d 482d 28ad 50ad 192d 612d 1ad 79ad 22d 7a2d 1aad 62ad 2b2d 532d 33ad 4bad 35 7835 18b5 60b5 2935 5135 31b5 49b5 3235 4a35 2ab5 52b5 1b35 6335 3b5 7bb5 2c3d 543d 4bd 7cbd 353d 4d3d 1dbd 65bd 1e3d 663d 36bd 4ebd 73d 7f3d 2fbd 57bd 2445 5c45 3cc5 44c5 1545 6d45 dc5 75c5 e45 7645 16c5 6ec5 3f45 4745 27c5 5fc5 384d 404d 10cd 68cd 94d 714d 21cd 59cd 224d 5a4d acd 72cd 134d 6b4d 3bcd 43cd 855 7055 20d5 58d5 3955 4155 11d5 69d5 1255 6a55 3ad5 42d5 2355 5b55 bd5 73d5 145d 6c5d cdd 74dd 255d 5d5d 3ddd 45dd 3e5d 465d 26dd 5edd f5d 775d 17dd 6fdd 1065 6865 8e5 70e5 2165 5965 39e5 41e5 3a65 4265 22e5 5ae5 b65 7365 13e5 6be5 c6d 746d 24ed 5ced 3d6d 456d 15ed 6ded 166d 6e6d 3eed 46ed 276d 5f6d fed 77ed 3c75 4475 14f5 6cf5 d75 7575 25f5 5df5 2675 5e75 ef5 76f5 1775 6f75 3ff5 47f5 207d 587d 38fd 40fd 117d 697d 9fd 71fd a7d 727d 12fd 6afd 3b7d 437d 23fd 5bfd 1806 6006 3086 4886 106 7906 2986 5186 2a06 5206 286 7a86 3306 4b06 1b86 6386 340e 4c0e 2c8e 548e 1d0e 650e 58e 7d8e 60e 7e0e 1e8e 668e 2f0e 570e 378e 4f8e 416 7c16 1c96 6496 2d16 5516 3596 4d96 3616 4e16 2e96 5696 1f16 6716 796 7f96 281e 501e 9e 789e 311e 491e 199e 619e 1a1e 621e 329e 4a9e 31e 7b1e 2b9e 539e 2c26 5426 4a6 7ca6 3526 4d26 1da6 65a6 1e26 6626 36a6 4ea6 726 7f26 2fa6 57a6 2e 782e 18ae 60ae 292e 512e 31ae 49ae 322e 4a2e 2aae 52ae 1b2e 632e 3ae 7bae 3036 4836 28b6 50b6 1936 6136 1b6 79b6 236 7a36 1ab6 62b6 2b36 5336 33b6 4bb6 1c3e 643e 34be 4cbe 53e 7d3e 2dbe 55be 2e3e 563e 6be 7ebe 373e 4f3e 1fbe 67be 1446 6c46 cc6 74c6 2546 5d46 3dc6 45c6 3e46 4646 26c6 5ec6 f46 7746 17c6 6fc6 84e 704e 20ce 58ce 394e 414e 11ce 69ce 124e 6a4e 3ace 42ce 234e 5b4e bce 73ce 3856 4056 10d6 68d6 956 7156 21d6 59d6 2256 5a56 ad6 72d6 1356 6b56 3bd6 43d6 245e 5c5e 3cde 44de 155e 6d5e dde 75de e5e 765e 16de 6ede 3f5e 475e 27de 5fde 2066 5866 38e6 40e6 1166 6966 9e6 71e6 a66 7266 12e6 6ae6 3b66 4366 23e6 5be6 3c6e 446e 14ee 6cee d6e 756e 25ee 5dee 266e 5e6e eee 76ee 176e 6f6e 3fee 47ee c76 7476 24f6 5cf6 3d76 4576 15f6 6df6 1676 6e76 3ef6 46f6 2776 5f76 ff6 77f6 107e 687e 8fe 70fe 217e 597e 39fe 41fe 3a7e 427e 22fe 5afe b7e 737e 13fe 6bfe c07 7407 2487 5c87 3d07 4507 1587 6d87 1607 6e07 3e87 4687 2707 5f07 f87 7787 200f 580f 388f 408f 110f 690f 98f 718f a0f 720f 128f 6a8f 3b0f 430f 238f 5b8f 1017 6817 897 7097 2117 5917 3997 4197 3a17 4217 2297 5a97 b17 7317 1397 6b97 3c1f 441f 149f 6c9f d1f 751f 259f 5d9f 261f 5e1f e9f 769f 171f 6f1f 3f9f 479f 3827 4027 10a7 68a7 927 7127 21a7 59a7 2227 5a27 aa7 72a7 1327 6b27 3ba7 43a7 142f 6c2f caf 74af 252f 5d2f 3daf 45af 3e2f 462f 26af 5eaf f2f 772f 17af 6faf 2437 5c37 3cb7 44b7 1537 6d37 db7 75b7 e37 7637 16b7 6eb7 3f37 4737 27b7 5fb7 83f 703f 20bf 58bf 393f 413f 11bf 69bf 123f 6a3f 3abf 42bf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 54f 7d4f 2dcf 55cf 2e4f 564f 6cf 7ecf 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 3557 4d57 1dd7 65d7 1e57 6657 36d7 4ed7 757 7f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f ef 78ef 316f 496f 19ef 61ef 1a6f 626f 32ef 4aef 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 177 7977 29f7 51f7 2a77 5277 2f7 7af7 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
214 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 4848 7048 18c8 20c8 1148 2948 41c8 79c8 248 3a48 52c8 6ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 950 3150 59d0 61d0 1a50 2250 4ad0 72d0 4350 7b50 13d0 2bd0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 5468 6c68 4e8 3ce8 d68 3568 5de8 65e8 1e68 2668 4ee8 76e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 1570 2d70 45f0 7df0 670 3e70 56f0 6ef0 5f70 6770 ff0 37f0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1501 2d01 5d81 6581 1e01 2601 5681 6e81 4701 7f01 f81 3781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5811 6011 891 3091 111 3911 5191 6991 1211 2a11 4291 7a91 4b11 7311 1b91 2391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 5c29 6429 ca9 34a9 529 3d29 55a9 6da9 1629 2e29 46a9 7ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 4839 7039 b9 38b9 1139 2939 59b9 61b9 1a39 2239 52b9 6ab9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 d02 3502 4582 7d82 602 3e02 4e82 7682 5f02 6702 1782 2f82 580a 600a 88a 308a 10a 390a 518a 698a 120a 2a0a 428a 7a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 1912 2112 4992 7192 a12 3212 5a92 6292 5312 6b12 392 3b92 4c1a 741a 49a 3c9a 151a 2d1a 5d9a 659a 1e1a 261a 569a 6e9a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1122 2922 59a2 61a2 1a22 2222 52a2 6aa2 4322 7b22 ba2 33a2 442a 7c2a 14aa 2caa 1d2a 252a 4daa 75aa e2a 362a 5eaa 66aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 532 3d32 55b2 6db2 1632 2e32 46b2 7eb2 4f32 7732 1fb2 27b2 503a 683a 18ba 20ba 93a 313a 41ba 79ba 23a 3a3a 4aba 72ba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 504b 684b cb 38cb 94b 314b 59cb 61cb 1a4b 224b 4acb 72cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 1153 2953 41d3 79d3 253 3a53 52d3 6ad3 5b53 6353 bd3 33d3 445b 7c5b cdb 34db 1d5b 255b 55db 6ddb 165b 2e5b 5edb 66db 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1963 2163 51e3 69e3 1263 2a63 5ae3 62e3 4b63 7363 3e3 3be3 4c6b 746b 1ceb 24eb 156b 2d6b 45eb 7deb 66b 3e6b 56eb 6eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 d73 3573 5df3 65f3 1e73 2673 4ef3 76f3 4773 7f73 17f3 2ff3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 500c 680c 8c 388c 90c 310c 598c 618c 1a0c 220c 4a8c 728c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 1114 2914 4194 7994 214 3a14 5294 6a94 5b14 6314 b94 3394 441c 7c1c c9c 349c 1d1c 251c 559c 6d9c 161c 2e1c 5e9c 669c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1924 2124 51a4 69a4 1224 2a24 5aa4 62a4 4b24 7324 3a4 3ba4 4c2c 742c 1cac 24ac 152c 2d2c 45ac 7dac 62c 3e2c 56ac 6eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 d34 3534 5db4 65b4 1e34 2634 4eb4 76b4 4734 7f34 17b4 2fb4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 d45 3545 45c5 7dc5 645 3e45 4ec5 76c5 5f45 6745 17c5 2fc5 584d 604d 8cd 30cd 14d 394d 51cd 69cd 124d 2a4d 42cd 7acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 1955 2155 49d5 71d5 a55 3255 5ad5 62d5 5355 6b55 3d5 3bd5 4c5d 745d 4dd 3cdd 155d 2d5d 5ddd 65dd 1e5d 265d 56dd 6edd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1165 2965 59e5 61e5 1a65 2265 52e5 6ae5 4365 7b65 be5 33e5 446d 7c6d 14ed 2ced 1d6d 256d 4ded 75ed e6d 366d 5eed 66ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 575 3d75 55f5 6df5 1675 2e75 46f5 7ef5 4f75 7775 1ff5 27f5 507d 687d 18fd 20fd 97d 317d 41fd 79fd 27d 3a7d 4afd 72fd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1546 2d46 5dc6 65c6 1e46 2646 56c6 6ec6 4746 7f46 fc6 37c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 156 3956 51d6 69d6 1256 2a56 42d6 7ad6 4b56 7356 1bd6 23d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 5c6e 646e cee 34ee 56e 3d6e 55ee 6dee 166e 2e6e 46ee 7eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 487e 707e fe 38fe 117e 297e 59fe 61fe 1a7e 227e 52fe 6afe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 480f 700f 188f 208f 110f 290f 418f 798f 20f 3a0f 528f 6a8f 5b0f 630f b8f 338f 5017 6817 97 3897 917 3117 5997 6197 1a17 2217 4a97 7297 4317 7b17 1397 2b97 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 542f 6c2f 4af 3caf d2f 352f 5daf 65af 1e2f 262f 4eaf 76af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 1537 2d37 45b7 7db7 637 3e37 56b7 6eb7 5f37 6737 fb7 37b7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
215 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 3488 4c88 508 7d08 2d88 5588 2e08 5608 688 7e88 3708 4f08 1f88 6788 2c10 5410 490 7c90 3510 4d10 1d90 6590 1e10 6610 3690 4e90 710 7f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 a8 78a8 3128 4928 19a8 61a8 1a28 6228 32a8 4aa8 328 7b28 2ba8 53a8 1830 6030 30b0 48b0 130 7930 29b0 51b0 2a30 5230 2b0 7ab0 3330 4b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 14c0 6cc0 3d40 4540 25c0 5dc0 2640 5e40 3ec0 46c0 1740 6f40 fc0 77c0 1048 6848 38c8 40c8 2148 5948 9c8 71c8 a48 7248 22c8 5ac8 3b48 4348 13c8 6bc8 2050 5850 8d0 70d0 1150 6950 39d0 41d0 3a50 4250 12d0 6ad0 b50 7350 23d0 5bd0 3c58 4458 24d8 5cd8 d58 7558 15d8 6dd8 1658 6e58 ed8 76d8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 960 7160 11e0 69e0 1260 6a60 ae0 72e0 2360 5b60 3be0 43e0 2468 5c68 ce8 74e8 1568 6d68 3de8 45e8 3e68 4668 16e8 6ee8 f68 7768 27e8 5fe8 1470 6c70 3cf0 44f0 2570 5d70 df0 75f0 e70 7670 26f0 5ef0 3f70 4770 17f0 6ff0 878 7078 10f8 68f8 3978 4178 21f8 59f8 2278 5a78 3af8 42f8 1378 6b78 bf8 73f8 1401 6c01 c81 7481 2501 5d01 3d81 4581 3e01 4601 2681 5e81 f01 7701 1781 6f81 809 7009 2089 5889 3909 4109 1189 6989 1209 6a09 3a89 4289 2309 5b09 b89 7389 3811 4011 1091 6891 911 7111 2191 5991 2211 5a11 a91 7291 1311 6b11 3b91 4391 2419 5c19 3c99 4499 1519 6d19 d99 7599 e19 7619 1699 6e99 3f19 4719 2799 5f99 2021 5821 38a1 40a1 1121 6921 9a1 71a1 a21 7221 12a1 6aa1 3b21 4321 23a1 5ba1 3c29 4429 14a9 6ca9 d29 7529 25a9 5da9 2629 5e29 ea9 76a9 1729 6f29 3fa9 47a9 c31 7431 24b1 5cb1 3d31 4531 15b1 6db1 1631 6e31 3eb1 46b1 2731 5f31 fb1 77b1 1039 6839 8b9 70b9 2139 5939 39b9 41b9 3a39 4239 22b9 5ab9 b39 7339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 2cc9 54c9 1d49 6549 35c9 4dc9 3649 4e49 1ec9 66c9 2f49 5749 7c9 7fc9 3451 4c51 1cd1 64d1 2d51 5551 5d1 7dd1 651 7e51 2ed1 56d1 1f51 6751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 18e9 60e9 2969 5169 1e9 79e9 269 7a69 2ae9 52e9 1b69 6369 33e9 4be9 71 7871 28f1 50f1 1971 6171 31f1 49f1 3271 4a71 1af1 62f1 2b71 5371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 3c82 4482 1502 6d02 d82 7582 e02 7602 1682 6e82 3f02 4702 2782 5f82 380a 400a 108a 688a 90a 710a 218a 598a 220a 5a0a a8a 728a 130a 6b0a 3b8a 438a 812 7012 2092 5892 3912 4112 1192 6992 1212 6a12 3a92 4292 2312 5b12 b92 7392 141a 6c1a c9a 749a 251a 5d1a 3d9a 459a 3e1a 461a 269a 5e9a f1a 771a 179a 6f9a 1022 6822 8a2 70a2 2122 5922 39a2 41a2 3a22 4222 22a2 5aa2 b22 7322 13a2 6ba2 c2a 742a 24aa 5caa 3d2a 452a 15aa 6daa 162a 6e2a 3eaa 46aa 272a 5f2a faa 77aa 3c32 4432 14b2 6cb2 d32 7532 25b2 5db2 2632 5e32 eb2 76b2 1732 6f32 3fb2 47b2 203a 583a 38ba 40ba 113a 693a 9ba 71ba a3a 723a 12ba 6aba 3b3a 433a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 1cca 64ca 2d4a 554a 5ca 7dca 64a 7e4a 2eca 56ca 1f4a 674a 37ca 4fca 452 7c52 2cd2 54d2 1d52 6552 35d2 4dd2 3652 4e52 1ed2 66d2 2f52 5752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 28ea 50ea 196a 616a 31ea 49ea 326a 4a6a 1aea 62ea 2b6a 536a 3ea 7bea 3072 4872 18f2 60f2 2972 5172 1f2 79f2 272 7a72 2af2 52f2 1b72 6372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 48b 7c8b 350b 4d0b 1d8b 658b 1e0b 660b 368b 4e8b 70b 7f0b 2f8b 578b 1c13 6413 3493 4c93 513 7d13 2d93 5593 2e13 5613 693 7e93 3713 4f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b 30ab 48ab 12b 792b 29ab 51ab 2a2b 522b 2ab 7aab 332b 4b2b 1bab 63ab 2833 5033 b3 78b3 3133 4933 19b3 61b3 1a33 6233 32b3 4ab3 333 7b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 24c3 5cc3 d43 7543 15c3 6dc3 1643 6e43 ec3 76c3 2743 5f43 3fc3 47c3 204b 584b 8cb 70cb 114b 694b 39cb 41cb 3a4b 424b 12cb 6acb b4b 734b 23cb 5bcb 1053 6853 38d3 40d3 2153 5953 9d3 71d3 a53 7253 22d3 5ad3 3b53 4353 13d3 6bd3 c5b 745b 14db 6cdb 3d5b 455b 25db 5ddb 265b 5e5b 3edb 46db 175b 6f5b fdb 77db 863 7063 10e3 68e3 3963 4163 21e3 59e3 2263 5a63 3ae3 42e3 1363 6b63 be3 73e3 146b 6c6b 3ceb 44eb 256b 5d6b deb 75eb e6b 766b 26eb 5eeb 3f6b 476b 17eb 6feb 2473 5c73 cf3 74f3 1573 6d73 3df3 45f3 3e73 4673 16f3 6ef3 f73 7773 27f3 5ff3 387b 407b 20fb 58fb 97b 717b 11fb 69fb 127b 6a7b afb 72fb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 d04 7504 1584 6d84 1604 6e04 e84 7684 2704 5f04 3f84 4784 200c 580c 88c 708c 110c 690c 398c 418c 3a0c 420c 128c 6a8c b0c 730c 238c 5b8c 1014 6814 3894 4094 2114 5914 994 7194 a14 7214 2294 5a94 3b14 4314 1394 6b94 c1c 741c 149c 6c9c 3d1c 451c 259c 5d9c 261c 5e1c 3e9c 469c 171c 6f1c f9c 779c 824 7024 10a4 68a4 3924 4124 21a4 59a4 2224 5a24 3aa4 42a4 1324 6b24 ba4 73a4 142c 6c2c 3cac 44ac 252c 5d2c dac 75ac e2c 762c 26ac 5eac 3f2c 472c 17ac 6fac 2434 5c34 cb4 74b4 1534 6d34 3db4 45b4 3e34 4634 16b4 6eb4 f34 7734 27b4 5fb4 383c 403c 20bc 58bc 93c 713c 11bc 69bc 123c 6a3c abc 72bc 233c 5b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 4cc 7ccc 354c 4d4c 1dcc 65cc 1e4c 664c 36cc 4ecc 74c 7f4c 2fcc 57cc 1c54 6454 34d4 4cd4 554 7d54 2dd4 55d4 2e54 5654 6d4 7ed4 3754 4f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c 30ec 48ec 16c 796c 29ec 51ec 2a6c 526c 2ec 7aec 336c 4b6c 1bec 63ec 2874 5074 f4 78f4 3174 4974 19f4 61f4 1a74 6274 32f4 4af4 374 7b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 1c8d 648d 2d0d 550d 58d 7d8d 60d 7e0d 2e8d 568d 1f0d 670d 378d 4f8d 415 7c15 2c95 5495 1d15 6515 3595 4d95 3615 4e15 1e95 6695 2f15 5715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 28ad 50ad 192d 612d 31ad 49ad 322d 4a2d 1aad 62ad 2b2d 532d 3ad 7bad 3035 4835 18b5 60b5 2935 5135 1b5 79b5 235 7a35 2ab5 52b5 1b35 6335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 3cc5 44c5 1545 6d45 dc5 75c5 e45 7645 16c5 6ec5 3f45 4745 27c5 5fc5 384d 404d 10cd 68cd 94d 714d 21cd 59cd 224d 5a4d acd 72cd 134d 6b4d 3bcd 43cd 855 7055 20d5 58d5 3955 4155 11d5 69d5 1255 6a55 3ad5 42d5 2355 5b55 bd5 73d5 145d 6c5d cdd 74dd 255d 5d5d 3ddd 45dd 3e5d 465d 26dd 5edd f5d 775d 17dd 6fdd 1065 6865 8e5 70e5 2165 5965 39e5 41e5 3a65 4265 22e5 5ae5 b65 7365 13e5 6be5 c6d 746d 24ed 5ced 3d6d 456d 15ed 6ded 166d 6e6d 3eed 46ed 276d 5f6d fed 77ed 3c75 4475 14f5 6cf5 d75 7575 25f5 5df5 2675 5e75 ef5 76f5 1775 6f75 3ff5 47f5 207d 587d 38fd 40fd 117d 697d 9fd 71fd a7d 727d 12fd 6afd 3b7d 437d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 2c8e 548e 1d0e 650e 358e 4d8e 360e 4e0e 1e8e 668e 2f0e 570e 78e 7f8e 3416 4c16 1c96 6496 2d16 5516 596 7d96 616 7e16 2e96 5696 1f16 6716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 18ae 60ae 292e 512e 1ae 79ae 22e 7a2e 2aae 52ae 1b2e 632e 33ae 4bae 36 7836 28b6 50b6 1936 6136 31b6 49b6 3236 4a36 1ab6 62b6 2b36 5336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 cc6 74c6 2546 5d46 3dc6 45c6 3e46 4646 26c6 5ec6 f46 7746 17c6 6fc6 84e 704e 20ce 58ce 394e 414e 11ce 69ce 124e 6a4e 3ace 42ce 234e 5b4e bce 73ce 3856 4056 10d6 68d6 956 7156 21d6 59d6 2256 5a56 ad6 72d6 1356 6b56 3bd6 43d6 245e 5c5e 3cde 44de 155e 6d5e dde 75de e5e 765e 16de 6ede 3f5e 475e 27de 5fde 2066 5866 38e6 40e6 1166 6966 9e6 71e6 a66 7266 12e6 6ae6 3b66 4366 23e6 5be6 3c6e 446e 14ee 6cee d6e 756e 25ee 5dee 266e 5e6e eee 76ee 176e 6f6e 3fee 47ee c76 7476 24f6 5cf6 3d76 4576 15f6 6df6 1676 6e76 3ef6 46f6 2776 5f76 ff6 77f6 107e 687e 8fe 70fe 217e 597e 39fe 41fe 3a7e 427e 22fe 5afe b7e 737e 13fe 6bfe c07 7407 1487 6c87 3d07 4507 2587 5d87 2607 5e07 3e87 4687 1707 6f07 f87 7787 100f 680f 388f 408f 210f 590f 98f 718f a0f 720f 228f 5a8f 3b0f 430f 138f 6b8f 2017 5817 897 7097 1117 6917 3997 4197 3a17 4217 1297 6a97 b17 7317 2397 5b97 3c1f 441f 249f 5c9f d1f 751f 159f 6d9f 161f 6e1f e9f 769f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 927 7127 11a7 69a7 1227 6a27 aa7 72a7 2327 5b27 3ba7 43a7 242f 5c2f caf 74af 152f 6d2f 3daf 45af 3e2f 462f 16af 6eaf f2f 772f 27af 5faf 1437 6c37 3cb7 44b7 2537 5d37 db7 75b7 e37 7637 26b7 5eb7 3f37 4737 17b7 6fb7 83f 703f 10bf 68bf 393f 413f 21bf 59bf 223f 5a3f 3abf 42bf 133f 6b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 34cf 4ccf 54f 7d4f 2dcf 55cf 2e4f 564f 6cf 7ecf 374f 4f4f 1fcf 67cf 2c57 5457 4d7 7cd7 3557 4d57 1dd7 65d7 1e57 6657 36d7 4ed7 757 7f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f ef 78ef 316f 496f 19ef 61ef 1a6f 626f 32ef 4aef 36f 7b6f 2bef 53ef 1877 6077 30f7 48f7 177 7977 29f7 51f7 2a77 5277 2f7 7af7 3377 4b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
216 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2810 5010 190 7990 3290 4a90 1b10 6310 1c90 6490 3510 4d10 610 7e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 1a8 79a8 32a8 4aa8 1b28 6328 1ca8 64a8 3528 4d28 628 7e28 2fa8 57a8 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 1140 6940 3a40 4240 23c0 5bc0 2440 5c40 3dc0 45c0 16c0 6ec0 f40 7740 10c8 68c8 3948 4148 2248 5a48 bc8 73c8 c48 7448 25c8 5dc8 3ec8 46c8 1748 6f48 20d0 58d0 950 7150 1250 6a50 3bd0 43d0 3c50 4450 15d0 6dd0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 1268 6a68 3be8 43e8 3c68 4468 15e8 6de8 ee8 76e8 2768 5f68 10f0 68f0 3970 4170 2270 5a70 bf0 73f0 c70 7470 25f0 5df0 3ef0 46f0 1770 6f70 8f8 70f8 1178 6978 3a78 4278 23f8 5bf8 2478 5c78 3df8 45f8 16f8 6ef8 f78 7778 1081 6881 901 7101 2201 5a01 3b81 4381 3c01 4401 2581 5d81 e81 7681 1701 6f01 889 7089 2109 5909 3a09 4209 1389 6b89 1409 6c09 3d89 4589 2689 5e89 f09 7709 3891 4091 1111 6911 a11 7211 2391 5b91 2411 5c11 d91 7591 1691 6e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 a29 7229 23a9 5ba9 2429 5c29 da9 75a9 16a9 6ea9 3f29 4729 8b1 70b1 2131 5931 3a31 4231 13b1 6bb1 1431 6c31 3db1 45b1 26b1 5eb1 f31 7731 10b9 68b9 939 7139 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 eb9 76b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 29c9 51c9 1ac9 62c9 3349 4b49 34c9 4cc9 1d49 6549 2e49 5649 7c9 7fc9 3051 4851 19d1 61d1 2ad1 52d1 351 7b51 4d1 7cd1 2d51 5551 1e51 6651 37d1 4fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 3069 4869 19e9 61e9 2ae9 52e9 369 7b69 4e9 7ce9 2d69 5569 1e69 6669 37e9 4fe9 71 7871 29f1 51f1 1af1 62f1 3371 4b71 34f1 4cf1 1d71 6571 2e71 5671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 3902 4102 1202 6a02 b82 7382 c02 7402 1582 6d82 3e82 4682 2702 5f02 388a 408a 110a 690a a0a 720a 238a 5b8a 240a 5c0a d8a 758a 168a 6e8a 3f0a 470a 892 7092 2112 5912 3a12 4212 1392 6b92 1412 6c12 3d92 4592 2692 5e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 3a2a 422a 13aa 6baa 142a 6c2a 3daa 45aa 26aa 5eaa f2a 772a 38b2 40b2 1132 6932 a32 7232 23b2 5bb2 2432 5c32 db2 75b2 16b2 6eb2 3f32 4732 20ba 58ba 393a 413a 123a 6a3a bba 73ba c3a 743a 15ba 6dba 3eba 46ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 19ca 61ca 2aca 52ca 34a 7b4a 4ca 7cca 2d4a 554a 1e4a 664a 37ca 4fca 52 7852 29d2 51d2 1ad2 62d2 3352 4b52 34d2 4cd2 1d52 6552 2e52 5652 7d2 7fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 6a 786a 29ea 51ea 1aea 62ea 336a 4b6a 34ea 4cea 1d6a 656a 2e6a 566a 7ea 7fea 3072 4872 19f2 61f2 2af2 52f2 372 7b72 4f2 7cf2 2d72 5572 1e72 6672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 1813 6013 3193 4993 293 7a93 2b13 5313 2c93 5493 513 7d13 3613 4e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 31ab 49ab 2ab 7aab 2b2b 532b 2cab 54ab 52b 7d2b 362b 4e2b 1fab 67ab 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 2143 5943 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 26c3 5ec3 3f43 4743 20cb 58cb 94b 714b 124b 6a4b 3bcb 43cb 3c4b 444b 15cb 6dcb ecb 76cb 274b 5f4b 10d3 68d3 3953 4153 2253 5a53 bd3 73d3 c53 7453 25d3 5dd3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b 226b 5a6b beb 73eb c6b 746b 25eb 5deb 3eeb 46eb 176b 6f6b 20f3 58f3 973 7173 1273 6a73 3bf3 43f3 3c73 4473 15f3 6df3 ef3 76f3 2773 5f73 38fb 40fb 217b 597b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 26fb 5efb 3f7b 477b 3884 4084 2104 5904 a04 7204 1384 6b84 1404 6c04 d84 7584 2684 5e84 3f04 4704 208c 588c 90c 710c 120c 6a0c 3b8c 438c 3c0c 440c 158c 6d8c e8c 768c 270c 5f0c 1094 6894 3914 4114 2214 5a14 b94 7394 c14 7414 2594 5d94 3e94 4694 1714 6f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c 222c 5a2c bac 73ac c2c 742c 25ac 5dac 3eac 46ac 172c 6f2c 20b4 58b4 934 7134 1234 6a34 3bb4 43b4 3c34 4434 15b4 6db4 eb4 76b4 2734 5f34 38bc 40bc 213c 593c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 26bc 5ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 1854 6054 31d4 49d4 2d4 7ad4 2b54 5354 2cd4 54d4 554 7d54 3654 4e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 31ec 49ec 2ec 7aec 2b6c 536c 2cec 54ec 56c 7d6c 366c 4e6c 1fec 67ec 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 198d 618d 2a8d 528d 30d 7b0d 48d 7c8d 2d0d 550d 1e0d 660d 378d 4f8d 15 7815 2995 5195 1a95 6295 3315 4b15 3495 4c95 1d15 6515 2e15 5615 795 7f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 2d 782d 29ad 51ad 1aad 62ad 332d 4b2d 34ad 4cad 1d2d 652d 2e2d 562d 7ad 7fad 3035 4835 19b5 61b5 2ab5 52b5 335 7b35 4b5 7cb5 2d35 5535 1e35 6635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 3945 4145 1245 6a45 bc5 73c5 c45 7445 15c5 6dc5 3ec5 46c5 2745 5f45 38cd 40cd 114d 694d a4d 724d 23cd 5bcd 244d 5c4d dcd 75cd 16cd 6ecd 3f4d 474d 8d5 70d5 2155 5955 3a55 4255 13d5 6bd5 1455 6c55 3dd5 45d5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 3a6d 426d 13ed 6bed 146d 6c6d 3ded 45ed 26ed 5eed f6d 776d 38f5 40f5 1175 6975 a75 7275 23f5 5bf5 2475 5c75 df5 75f5 16f5 6ef5 3f75 4775 20fd 58fd 397d 417d 127d 6a7d bfd 73fd c7d 747d 15fd 6dfd 3efd 46fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 298e 518e 1a8e 628e 330e 4b0e 348e 4c8e 1d0e 650e 2e0e 560e 78e 7f8e 3016 4816 1996 6196 2a96 5296 316 7b16 496 7c96 2d16 5516 1e16 6616 3796 4f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 302e 482e 19ae 61ae 2aae 52ae 32e 7b2e 4ae 7cae 2d2e 552e 1e2e 662e 37ae 4fae 36 7836 29b6 51b6 1ab6 62b6 3336 4b36 34b6 4cb6 1d36 6536 2e36 5636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 946 7146 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 ec6 76c6 1746 6f46 8ce 70ce 214e 594e 3a4e 424e 13ce 6bce 144e 6c4e 3dce 45ce 26ce 5ece f4e 774e 38d6 40d6 1156 6956 a56 7256 23d6 5bd6 2456 5c56 dd6 75d6 16d6 6ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e a6e 726e 23ee 5bee 246e 5c6e dee 75ee 16ee 6eee 3f6e 476e 8f6 70f6 2176 5976 3a76 4276 13f6 6bf6 1476 6c76 3df6 45f6 26f6 5ef6 f76 7776 10fe 68fe 97e 717e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe efe 76fe 177e 6f7e 887 7087 1107 6907 3a07 4207 2387 5b87 2407 5c07 3d87 4587 1687 6e87 f07 7707 108f 688f 390f 410f 220f 5a0f b8f 738f c0f 740f 258f 5d8f 3e8f 468f 170f 6f0f 2097 5897 917 7117 1217 6a17 3b97 4397 3c17 4417 1597 6d97 e97 7697 2717 5f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 122f 6a2f 3baf 43af 3c2f 442f 15af 6daf eaf 76af 272f 5f2f 10b7 68b7 3937 4137 2237 5a37 bb7 73b7 c37 7437 25b7 5db7 3eb7 46b7 1737 6f37 8bf 70bf 113f 693f 3a3f 423f 23bf 5bbf 243f 5c3f 3dbf 45bf 16bf 6ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 2857 5057 1d7 79d7 32d7 4ad7 1b57 6357 1cd7 64d7 3557 4d57 657 7e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 1ef 79ef 32ef 4aef 1b6f 636f 1cef 64ef 356f 4d6f 66f 7e6f 2fef 57ef 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
217 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2818 5018 198 7998 3298 4a98 1b18 6318 1c98 6498 3518 4d18 618 7e18 2f98 5798 3010 4810 2990 5190 1a90 6290 310 7b10 490 7c90 1d10 6510 2e10 5610 3790 4f90 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 1a0 79a0 32a0 4aa0 1b20 6320 1ca0 64a0 3520 4d20 620 7e20 2fa0 57a0 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c8 70c8 1148 6948 3a48 4248 23c8 5bc8 2448 5c48 3dc8 45c8 16c8 6ec8 f48 7748 10c0 68c0 3940 4140 2240 5a40 bc0 73c0 c40 7440 25c0 5dc0 3ec0 46c0 1740 6f40 20d0 58d0 950 7150 1250 6a50 3bd0 43d0 3c50 4450 15d0 6dd0 ed0 76d0 2750 5f50 38d8 40d8 2158 5958 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 26d8 5ed8 3f58 4758 38e0 40e0 2160 5960 a60 7260 13e0 6be0 1460 6c60 de0 75e0 26e0 5ee0 3f60 4760 20e8 58e8 968 7168 1268 6a68 3be8 43e8 3c68 4468 15e8 6de8 ee8 76e8 2768 5f68 10f8 68f8 3978 4178 2278 5a78 bf8 73f8 c78 7478 25f8 5df8 3ef8 46f8 1778 6f78 8f0 70f0 1170 6970 3a70 4270 23f0 5bf0 2470 5c70 3df0 45f0 16f0 6ef0 f70 7770 1089 6889 909 7109 2209 5a09 3b89 4389 3c09 4409 2589 5d89 e89 7689 1709 6f09 881 7081 2101 5901 3a01 4201 1381 6b81 1401 6c01 3d81 4581 2681 5e81 f01 7701 3891 4091 1111 6911 a11 7211 2391 5b91 2411 5c11 d91 7591 1691 6e91 3f11 4711 2099 5899 3919 4119 1219 6a19 b99 7399 c19 7419 1599 6d99 3e99 4699 2719 5f19 20a1 58a1 3921 4121 1221 6a21 ba1 73a1 c21 7421 15a1 6da1 3ea1 46a1 2721 5f21 38a9 40a9 1129 6929 a29 7229 23a9 5ba9 2429 5c29 da9 75a9 16a9 6ea9 3f29 4729 8b9 70b9 2139 5939 3a39 4239 13b9 6bb9 1439 6c39 3db9 45b9 26b9 5eb9 f39 7739 10b1 68b1 931 7131 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 eb1 76b1 1731 6f31 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 29c9 51c9 1ac9 62c9 3349 4b49 34c9 4cc9 1d49 6549 2e49 5649 7c9 7fc9 3059 4859 19d9 61d9 2ad9 52d9 359 7b59 4d9 7cd9 2d59 5559 1e59 6659 37d9 4fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 3061 4861 19e1 61e1 2ae1 52e1 361 7b61 4e1 7ce1 2d61 5561 1e61 6661 37e1 4fe1 71 7871 29f1 51f1 1af1 62f1 3371 4b71 34f1 4cf1 1d71 6571 2e71 5671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 390a 410a 120a 6a0a b8a 738a c0a 740a 158a 6d8a 3e8a 468a 270a 5f0a 3882 4082 1102 6902 a02 7202 2382 5b82 2402 5c02 d82 7582 1682 6e82 3f02 4702 892 7092 2112 5912 3a12 4212 1392 6b92 1412 6c12 3d92 4592 2692 5e92 f12 7712 109a 689a 91a 711a 221a 5a1a 3b9a 439a 3c1a 441a 259a 5d9a e9a 769a 171a 6f1a 10a2 68a2 922 7122 2222 5a22 3ba2 43a2 3c22 4422 25a2 5da2 ea2 76a2 1722 6f22 8aa 70aa 212a 592a 3a2a 422a 13aa 6baa 142a 6c2a 3daa 45aa 26aa 5eaa f2a 772a 38ba 40ba 113a 693a a3a 723a 23ba 5bba 243a 5c3a dba 75ba 16ba 6eba 3f3a 473a 20b2 58b2 3932 4132 1232 6a32 bb2 73b2 c32 7432 15b2 6db2 3eb2 46b2 2732 5f32 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 19ca 61ca 2aca 52ca 34a 7b4a 4ca 7cca 2d4a 554a 1e4a 664a 37ca 4fca 5a 785a 29da 51da 1ada 62da 335a 4b5a 34da 4cda 1d5a 655a 2e5a 565a 7da 7fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 62 7862 29e2 51e2 1ae2 62e2 3362 4b62 34e2 4ce2 1d62 6562 2e62 5662 7e2 7fe2 3072 4872 19f2 61f2 2af2 52f2 372 7b72 4f2 7cf2 2d72 5572 1e72 6672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 181b 601b 319b 499b 29b 7a9b 2b1b 531b 2c9b 549b 51b 7d1b 361b 4e1b 1f9b 679b 13 7813 1993 6193 2a93 5293 3313 4b13 3493 4c93 2d13 5513 1e13 6613 793 7f93 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 31a3 49a3 2a3 7aa3 2b23 5323 2ca3 54a3 523 7d23 3623 4e23 1fa3 67a3 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38cb 40cb 214b 594b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 26cb 5ecb 3f4b 474b 20c3 58c3 943 7143 1243 6a43 3bc3 43c3 3c43 4443 15c3 6dc3 ec3 76c3 2743 5f43 10d3 68d3 3953 4153 2253 5a53 bd3 73d3 c53 7453 25d3 5dd3 3ed3 46d3 1753 6f53 8db 70db 115b 695b 3a5b 425b 23db 5bdb 245b 5c5b 3ddb 45db 16db 6edb f5b 775b 8e3 70e3 1163 6963 3a63 4263 23e3 5be3 2463 5c63 3de3 45e3 16e3 6ee3 f63 7763 10eb 68eb 396b 416b 226b 5a6b beb 73eb c6b 746b 25eb 5deb 3eeb 46eb 176b 6f6b 20fb 58fb 97b 717b 127b 6a7b 3bfb 43fb 3c7b 447b 15fb 6dfb efb 76fb 277b 5f7b 38f3 40f3 2173 5973 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 26f3 5ef3 3f73 4773 388c 408c 210c 590c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 268c 5e8c 3f0c 470c 2084 5884 904 7104 1204 6a04 3b84 4384 3c04 4404 1584 6d84 e84 7684 2704 5f04 1094 6894 3914 4114 2214 5a14 b94 7394 c14 7414 2594 5d94 3e94 4694 1714 6f14 89c 709c 111c 691c 3a1c 421c 239c 5b9c 241c 5c1c 3d9c 459c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 3a24 4224 23a4 5ba4 2424 5c24 3da4 45a4 16a4 6ea4 f24 7724 10ac 68ac 392c 412c 222c 5a2c bac 73ac c2c 742c 25ac 5dac 3eac 46ac 172c 6f2c 20bc 58bc 93c 713c 123c 6a3c 3bbc 43bc 3c3c 443c 15bc 6dbc ebc 76bc 273c 5f3c 38b4 40b4 2134 5934 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 26b4 5eb4 3f34 4734 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 185c 605c 31dc 49dc 2dc 7adc 2b5c 535c 2cdc 54dc 55c 7d5c 365c 4e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 6c 786c 19ec 61ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 1e6c 666c 7ec 7fec 1864 6064 31e4 49e4 2e4 7ae4 2b64 5364 2ce4 54e4 564 7d64 3664 4e64 1fe4 67e4 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 198d 618d 2a8d 528d 30d 7b0d 48d 7c8d 2d0d 550d 1e0d 660d 378d 4f8d 1d 781d 299d 519d 1a9d 629d 331d 4b1d 349d 4c9d 1d1d 651d 2e1d 561d 79d 7f9d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 25 7825 29a5 51a5 1aa5 62a5 3325 4b25 34a5 4ca5 1d25 6525 2e25 5625 7a5 7fa5 3035 4835 19b5 61b5 2ab5 52b5 335 7b35 4b5 7cb5 2d35 5535 1e35 6635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20cd 58cd 394d 414d 124d 6a4d bcd 73cd c4d 744d 15cd 6dcd 3ecd 46cd 274d 5f4d 38c5 40c5 1145 6945 a45 7245 23c5 5bc5 2445 5c45 dc5 75c5 16c5 6ec5 3f45 4745 8d5 70d5 2155 5955 3a55 4255 13d5 6bd5 1455 6c55 3dd5 45d5 26d5 5ed5 f55 7755 10dd 68dd 95d 715d 225d 5a5d 3bdd 43dd 3c5d 445d 25dd 5ddd edd 76dd 175d 6f5d 10e5 68e5 965 7165 2265 5a65 3be5 43e5 3c65 4465 25e5 5de5 ee5 76e5 1765 6f65 8ed 70ed 216d 596d 3a6d 426d 13ed 6bed 146d 6c6d 3ded 45ed 26ed 5eed f6d 776d 38fd 40fd 117d 697d a7d 727d 23fd 5bfd 247d 5c7d dfd 75fd 16fd 6efd 3f7d 477d 20f5 58f5 3975 4175 1275 6a75 bf5 73f5 c75 7475 15f5 6df5 3ef5 46f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 298e 518e 1a8e 628e 330e 4b0e 348e 4c8e 1d0e 650e 2e0e 560e 78e 7f8e 301e 481e 199e 619e 2a9e 529e 31e 7b1e 49e 7c9e 2d1e 551e 1e1e 661e 379e 4f9e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 3026 4826 19a6 61a6 2aa6 52a6 326 7b26 4a6 7ca6 2d26 5526 1e26 6626 37a6 4fa6 36 7836 29b6 51b6 1ab6 62b6 3336 4b36 34b6 4cb6 1d36 6536 2e36 5636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10ce 68ce 94e 714e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce ece 76ce 174e 6f4e 8c6 70c6 2146 5946 3a46 4246 13c6 6bc6 1446 6c46 3dc6 45c6 26c6 5ec6 f46 7746 38d6 40d6 1156 6956 a56 7256 23d6 5bd6 2456 5c56 dd6 75d6 16d6 6ed6 3f56 4756 20de 58de 395e 415e 125e 6a5e bde 73de c5e 745e 15de 6dde 3ede 46de 275e 5f5e 20e6 58e6 3966 4166 1266 6a66 be6 73e6 c66 7466 15e6 6de6 3ee6 46e6 2766 5f66 38ee 40ee 116e 696e a6e 726e 23ee 5bee 246e 5c6e dee 75ee 16ee 6eee 3f6e 476e 8fe 70fe 217e 597e 3a7e 427e 13fe 6bfe 147e 6c7e 3dfe 45fe 26fe 5efe f7e 777e 10f6 68f6 976 7176 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 ef6 76f6 1776 6f76 88f 708f 110f 690f 3a0f 420f 238f 5b8f 240f 5c0f 3d8f 458f 168f 6e8f f0f 770f 1087 6887 3907 4107 2207 5a07 b87 7387 c07 7407 2587 5d87 3e87 4687 1707 6f07 2097 5897 917 7117 1217 6a17 3b97 4397 3c17 4417 1597 6d97 e97 7697 2717 5f17 389f 409f 211f 591f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 269f 5e9f 3f1f 471f 38a7 40a7 2127 5927 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 26a7 5ea7 3f27 4727 20af 58af 92f 712f 122f 6a2f 3baf 43af 3c2f 442f 15af 6daf eaf 76af 272f 5f2f 10bf 68bf 393f 413f 223f 5a3f bbf 73bf c3f 743f 25bf 5dbf 3ebf 46bf 173f 6f3f 8b7 70b7 1137 6937 3a37 4237 23b7 5bb7 2437 5c37 3db7 45b7 16b7 6eb7 f37 7737 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 285f 505f 1df 79df 32df 4adf 1b5f 635f 1cdf 64df 355f 4d5f 65f 7e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 306f 486f 29ef 51ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 2e6f 566f 37ef 4fef 2867 5067 1e7 79e7 32e7 4ae7 1b67 6367 1ce7 64e7 3567 4d67 667 7e67 2fe7 57e7 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
670 11 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 4848 7048 c8 38c8 1948 2148 51c8 69c8 1248 2a48 5ac8 62c8 4348 7b48 bc8 33c8 5050 6850 18d0 20d0 150 3950 49d0 71d0 a50 3250 42d0 7ad0 5b50 6350 13d0 2bd0 5c58 6458 14d8 2cd8 d58 3558 45d8 7dd8 658 3e58 4ed8 76d8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 960 3160 41e0 79e0 260 3a60 4ae0 72e0 5360 6b60 1be0 23e0 5468 6c68 1ce8 24e8 568 3d68 4de8 75e8 e68 3668 46e8 7ee8 5f68 6768 17e8 2fe8 4c70 7470 4f0 3cf0 1d70 2570 55f0 6df0 1670 2e70 5ef0 66f0 4770 7f70 ff0 37f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 4c01 7401 481 3c81 1d01 2501 5581 6d81 1601 2e01 5e81 6681 4701 7f01 f81 3781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5811 6011 1091 2891 911 3111 4191 7991 211 3a11 4a91 7291 5311 6b11 1b91 2391 5419 6c19 1c99 2499 519 3d19 4d99 7599 e19 3619 4699 7e99 5f19 6719 1799 2f99 5021 6821 18a1 20a1 121 3921 49a1 71a1 a21 3221 42a1 7aa1 5b21 6321 13a1 2ba1 5c29 6429 14a9 2ca9 d29 3529 45a9 7da9 629 3e29 4ea9 76a9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 4839 7039 b9 38b9 1939 2139 51b9 69b9 1239 2a39 5ab9 62b9 4339 7b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 1c82 2482 502 3d02 4d82 7582 e02 3602 4682 7e82 5f02 6702 1782 2f82 580a 600a 108a 288a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 4c1a 741a 49a 3c9a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 471a 7f1a f9a 379a 4822 7022 a2 38a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4322 7b22 ba2 33a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5732 6f32 1fb2 27b2 503a 683a 18ba 20ba 13a 393a 49ba 71ba a3a 323a 42ba 7aba 5b3a 633a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 14c3 2cc3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5743 6f43 1fc3 27c3 504b 684b 18cb 20cb 14b 394b 49cb 71cb a4b 324b 42cb 7acb 5b4b 634b 13cb 2bcb 4853 7053 d3 38d3 1953 2153 51d3 69d3 1253 2a53 5ad3 62d3 4353 7b53 bd3 33d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 4c6b 746b 4eb 3ceb 1d6b 256b 55eb 6deb 166b 2e6b 5eeb 66eb 476b 7f6b feb 37eb 5473 6c73 1cf3 24f3 573 3d73 4df3 75f3 e73 3673 46f3 7ef3 5f73 6773 17f3 2ff3 587b 607b 10fb 28fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 d04 3504 4584 7d84 604 3e04 4e84 7684 5704 6f04 1f84 2784 500c 680c 188c 208c 10c 390c 498c 718c a0c 320c 428c 7a8c 5b0c 630c 138c 2b8c 4814 7014 94 3894 1914 2114 5194 6994 1214 2a14 5a94 6294 4314 7b14 b94 3394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 4c2c 742c 4ac 3cac 1d2c 252c 55ac 6dac 162c 2e2c 5eac 66ac 472c 7f2c fac 37ac 5434 6c34 1cb4 24b4 534 3d34 4db4 75b4 e34 3634 46b4 7eb4 5f34 6734 17b4 2fb4 583c 603c 10bc 28bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 533c 6b3c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 1cc5 24c5 545 3d45 4dc5 75c5 e45 3645 46c5 7ec5 5f45 6745 17c5 2fc5 584d 604d 10cd 28cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 4c5d 745d 4dd 3cdd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 475d 7f5d fdd 37dd 4865 7065 e5 38e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4365 7b65 be5 33e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5775 6f75 1ff5 27f5 507d 687d 18fd 20fd 17d 397d 49fd 71fd a7d 327d 42fd 7afd 5b7d 637d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 4c6 3cc6 1d46 2546 55c6 6dc6 1646 2e46 5ec6 66c6 4746 7f46 fc6 37c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 956 3156 41d6 79d6 256 3a56 4ad6 72d6 5356 6b56 1bd6 23d6 545e 6c5e 1cde 24de 55e 3d5e 4dde 75de e5e 365e 46de 7ede 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 166 3966 49e6 71e6 a66 3266 42e6 7ae6 5b66 6366 13e6 2be6 5c6e 646e 14ee 2cee d6e 356e 45ee 7dee 66e 3e6e 4eee 76ee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 487e 707e fe 38fe 197e 217e 51fe 69fe 127e 2a7e 5afe 62fe 437e 7b7e bfe 33fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 480f 700f 8f 388f 190f 210f 518f 698f 120f 2a0f 5a8f 628f 430f 7b0f b8f 338f 5017 6817 1897 2097 117 3917 4997 7197 a17 3217 4297 7a97 5b17 6317 1397 2b97 5c1f 641f 149f 2c9f d1f 351f 459f 7d9f 61f 3e1f 4e9f 769f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 927 3127 41a7 79a7 227 3a27 4aa7 72a7 5327 6b27 1ba7 23a7 542f 6c2f 1caf 24af 52f 3d2f 4daf 75af e2f 362f 46af 7eaf 5f2f 672f 17af 2faf 4c37 7437 4b7 3cb7 1d37 2537 55b7 6db7 1637 2e37 5eb7 66b7 4737 7f37 fb7 37b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
671 8 0 3800 4880 5100 2180 6200 1280 b00 7480 6d00 1d80 5e00 2e80 3700 4780 7f80 7888 6108 1188 5208 2288 3b08 4b88 7388 c08 3408 4488 5d08 2d88 6e08 1e88 708 6090 7910 990 4a10 3a90 2310 5390 6b90 1410 2c10 5c90 4510 3590 7610 690 1f10 1818 2018 5098 4918 3998 7a18 a98 1318 6c98 7518 598 4618 3698 2f18 5f98 6798 50a0 4920 39a0 7a20 aa0 1320 5ba0 63a0 1c20 2420 6ca0 7520 5a0 4620 36a0 2f20 1028 2828 60a8 7928 9a8 4a28 3aa8 2328 5ca8 4528 35a8 7628 6a8 1f28 57a8 6fa8 830 3030 78b0 6130 11b0 5230 22b0 3b30 44b0 5d30 2db0 6e30 1eb0 730 4fb0 77b0 48b8 5138 21b8 6238 12b8 b38 43b8 7bb8 438 3c38 74b8 6d38 1db8 5e38 2eb8 3738 30c0 2940 59c0 1a40 6ac0 7340 3c0 3bc0 4440 7c40 cc0 1540 65c0 2640 56c0 4f40 4848 7048 c8 1948 69c8 2a48 5ac8 4348 3cc8 2548 55c8 1648 66c8 7f48 fc8 37c8 5050 6850 18d0 150 71d0 3250 42d0 5b50 24d0 3d50 4dd0 e50 7ed0 6750 17d0 2fd0 28d8 3158 41d8 258 72d8 6b58 1bd8 23d8 5c58 6458 14d8 d58 7dd8 3e58 4ed8 5758 5860 6060 28e0 3160 41e0 260 72e0 6b60 14e0 d60 7de0 3e60 4ee0 5760 1fe0 27e0 18e8 168 71e8 3268 42e8 5b68 13e8 2be8 5468 6c68 24e8 3d68 4de8 e68 7ee8 6768 f0 1970 69f0 2a70 5af0 4370 bf0 33f0 4c70 7470 3cf0 2570 55f0 1670 66f0 7f70 4078 7878 30f8 2978 59f8 1a78 6af8 7378 cf8 1578 65f8 2678 56f8 4f78 7f8 3ff8 7001 1901 6981 2a01 5a81 4301 7b01 3381 4c01 481 3c81 2501 5581 1601 6681 f81 4009 889 3089 2909 5989 1a09 6a89 389 7c09 1509 6589 2609 5689 4f09 7709 3f89 5811 1091 2891 3111 4191 211 7291 1b91 6411 d11 7d91 3e11 4e91 5711 6f11 2791 6819 119 7199 3219 4299 5b19 6319 2b99 5419 1c99 2499 3d19 4d99 e19 7e99 1799 6821 18a1 20a1 121 71a1 3221 42a1 2ba1 5421 3d21 4da1 e21 7ea1 5f21 6721 17a1 5829 3129 41a9 229 72a9 5329 6b29 1ba9 6429 14a9 2ca9 d29 7da9 3e29 4ea9 27a9 4031 2931 59b1 1a31 6ab1 4b31 7331 3b1 7c31 cb1 34b1 1531 65b1 2631 56b1 3fb1 7039 b9 38b9 1939 69b9 2a39 5ab9 33b9 4c39 2539 55b9 1639 66b9 4739 7f39 fb9 841 40c1 78c1 6141 11c1 5241 22c1 4bc1 3441 5d41 2dc1 6e41 1ec1 741 3f41 77c1 3849 5149 21c9 6249 12c9 b49 3349 7bc9 449 4cc9 74c9 6d49 1dc9 5e49 2ec9 47c9 2051 4951 39d1 7a51 ad1 1351 2b51 63d1 1c51 54d1 6cd1 7551 5d1 4651 36d1 5fd1 1059 58d9 60d9 7959 9d9 4a59 3ad9 53d9 2c59 4559 35d9 7659 6d9 1f59 2759 6fd9 1061 7961 9e1 4a61 3ae1 1b61 2361 53e1 2c61 5ce1 64e1 4561 35e1 7661 6e1 6fe1 2069 50e9 68e9 4969 39e9 7a69 ae9 63e9 1c69 7569 5e9 4669 36e9 1769 2f69 5fe9 3871 48f1 70f1 5171 21f1 6271 12f1 7bf1 471 6d71 1df1 5e71 2ef1 f71 3771 47f1 879 6179 11f9 5279 22f9 379 3b79 4bf9 3479 44f9 7cf9 5d79 2df9 6e79 1ef9 77f9 6802 1882 7182 3202 4282 7a82 5b02 2b82 5402 2482 502 3d02 4d82 e02 6702 1782 580a 288a 90a 310a 418a 20a 6b0a 1b8a 640a 148a 7d8a 3e0a 4e8a 768a 570a 278a 4012 3092 1112 2912 5992 1a12 7312 392 7c12 c92 6592 2612 5692 6e92 4f12 3f92 701a 9a 699a 2a1a 5a9a 629a 431a 339a 4c1a 3c9a 1d1a 251a 559a 161a 7f1a f9a 7022 a2 1922 2122 69a2 2a22 4322 33a2 4c22 3ca2 55a2 1622 5ea2 66a2 7f22 fa2 402a 30aa 59aa 1a2a 52aa 6aaa 732a 3aa 7c2a caa 152a 2d2a 65aa 262a 4f2a 3faa 5832 28b2 41b2 232 4ab2 72b2 6b32 1bb2 6432 14b2 d32 3532 7db2 3e32 5732 27b2 683a 18ba 13a 393a 71ba 323a 5b3a 2bba 543a 24ba 4dba e3a 46ba 7eba 673a 17ba 1042 60c2 4142 7942 9c2 4a42 2342 53c2 2c42 5cc2 35c2 7642 6c2 3ec2 1f42 6fc2 204a 50ca 39ca 7a4a aca 32ca 134a 63ca 1c4a 6cca 4d4a 754a 5ca 464a 2f4a 5fca 3852 48d2 21d2 6252 12d2 2ad2 b52 7bd2 452 74d2 5552 6d52 1dd2 5e52 3752 47d2 85a 78da 595a 615a 11da 525a 3b5a 4bda 345a 44da 2dda 6e5a 1eda 26da 75a 77da 862 78e2 11e2 5262 1ae2 22e2 3b62 4be2 3462 44e2 5d62 6562 2de2 6e62 762 77e2 386a 48ea 516a 696a 21ea 626a b6a 7bea 46a 74ea 1dea 5e6a 16ea 2eea 376a 47ea 2072 50f2 4972 7172 39f2 7a72 1372 63f2 1c72 6cf2 5f2 4672 ef2 36f2 2f72 5ff2 107a 60fa 9fa 4a7a 2fa 3afa 237a 53fa 2c7a 5cfa 457a 7d7a 35fa 767a 1f7a 6ffa 2003 5083 4903 183 3983 a83 1303 6383 1c03 6c83 7503 4603 7e03 3683 2f03 5f83 100b 608b 790b 4a0b 720b 3a8b 230b 538b 2c0b 5c8b 450b d8b 358b 68b 1f0b 6f8b 813 7893 6113 5213 6a13 2293 3b13 4b93 3413 4493 5d13 1593 2d93 1e93 713 7793 381b 489b 511b 199b 219b 129b b1b 7b9b 41b 749b 6d1b 5e1b 661b 2e9b 371b 479b 3823 48a3 5123 5a23 6223 12a3 b23 7ba3 423 74a3 6d23 1da3 25a3 2ea3 3723 47a3 82b 78ab 612b 11ab 29ab 22ab 3b2b 4bab 342b 44ab 5d2b 562b 6e2b 1eab 72b 77ab 1033 60b3 7933 9b3 31b3 3ab3 2333 53b3 2c33 5cb3 4533 4e33 7633 6b3 1f33 6fb3 203b 50bb 493b 423b 7a3b abb 133b 63bb 1c3b 6cbb 753b 5bb 3dbb 36bb 2f3b 5fbb 5843 28c3 3143 243 3a43 72c3 6b43 1bc3 6443 14c3 d43 45c3 7dc3 4ec3 5743 27c3 684b 18cb 14b 49cb 71cb 42cb 5b4b 2bcb 544b 24cb 3d4b e4b 364b 7ecb 674b 17cb 7053 d3 1953 51d3 69d3 5ad3 4353 33d3 4c53 3cd3 2553 1653 2e53 66d3 7f53 fd3 405b 30db 295b 1a5b 225b 6adb 735b 3db 7c5b cdb 155b 5ddb 65db 56db 4f5b 3fdb 4063 30e3 2963 59e3 61e3 6ae3 7363 3e3 7c63 ce3 1563 1e63 2663 56e3 4f63 3fe3 706b eb 196b 126b 2a6b 5aeb 436b 33eb 4c6b 3ceb 256b 55eb 6deb 66eb 7f6b feb 6873 18f3 173 a73 3273 42f3 5b73 2bf3 5473 24f3 3d73 4df3 75f3 7ef3 6773 17f3 587b 28fb 317b 41fb 79fb 72fb 6b7b 1bfb 647b 14fb d7b 67b 3e7b 4efb 577b 27fb 5804 2884 3104 4184 7984 7284 6b04 1b84 6404 1484 d04 604 3e04 4e84 5704 2784 680c 188c 10c a0c 320c 428c 5b0c 2b8c 540c 248c 3d0c 4d8c 758c 7e8c 670c 178c 7014 94 1914 1214 2a14 5a94 4314 3394 4c14 3c94 2514 5594 6d94 6694 7f14 f94 401c 309c 291c 599c 619c 6a9c 731c 39c 7c1c c9c 151c 1e1c 261c 569c 4f1c 3f9c 4024 30a4 2924 1a24 2224 6aa4 7324 3a4 7c24 ca4 1524 5da4 65a4 56a4 4f24 3fa4 702c ac 192c 51ac 69ac 5aac 432c 33ac 4c2c 3cac 252c 162c 2e2c 66ac 7f2c fac 6834 18b4 134 49b4 71b4 42b4 5b34 2bb4 5434 24b4 3d34 e34 3634 7eb4 6734 17b4 583c 28bc 313c 23c 3a3c 72bc 6b3c 1bbc 643c 14bc d3c 45bc 7dbc 4ebc 573c 27bc 2044 50c4 4944 4244 7a44 ac4 1344 63c4 1c44 6cc4 7544 5c4 3dc4 36c4 2f44 5fc4 104c 60cc 794c 9cc 31cc 3acc 234c 53cc 2c4c 5ccc 454c 4e4c 764c 6cc 1f4c 6fcc 854 78d4 6154 11d4 29d4 22d4 3b54 4bd4 3454 44d4 5d54 5654 6e54 1ed4 754 77d4 385c 48dc 515c 5a5c 625c 12dc b5c 7bdc 45c 74dc 6d5c 1ddc 25dc 2edc 375c 47dc 3864 48e4 5164 19e4 21e4 12e4 b64 7be4 464 74e4 6d64 5e64 6664 2ee4 3764 47e4 86c 78ec 616c 526c 6a6c 22ec 3b6c 4bec 346c 44ec 5d6c 15ec 2dec 1eec 76c 77ec 1074 60f4 7974 4a74 7274 3af4 2374 53f4 2c74 5cf4 4574 df4 35f4 6f4 1f74 6ff4 207c 50fc 497c 1fc 39fc afc 137c 63fc 1c7c 6cfc 757c 467c 7e7c 36fc 2f7c 5ffc 1005 6085 985 4a05 285 3a85 2305 5385 2c05 5c85 4505 7d05 3585 7605 1f05 6f85 200d 508d 490d 710d 398d 7a0d 130d 638d 1c0d 6c8d 58d 460d e8d 368d 2f0d 5f8d 3815 4895 5115 6915 2195 6215 b15 7b95 415 7495 1d95 5e15 1695 2e95 3715 4795 81d 789d 119d 521d 1a9d 229d 3b1d 4b9d 341d 449d 5d1d 651d 2d9d 6e1d 71d 779d 825 78a5 5925 6125 11a5 5225 3b25 4ba5 3425 44a5 2da5 6e25 1ea5 26a5 725 77a5 382d 48ad 21ad 622d 12ad 2aad b2d 7bad 42d 74ad 552d 6d2d 1dad 5e2d 372d 47ad 2035 50b5 39b5 7a35 ab5 32b5 1335 63b5 1c35 6cb5 4d35 7535 5b5 4635 2f35 5fb5 103d 60bd 413d 793d 9bd 4a3d 233d 53bd 2c3d 5cbd 35bd 763d 6bd 3ebd 1f3d 6fbd 6845 18c5 145 3945 71c5 3245 5b45 2bc5 5445 24c5 4dc5 e45 46c5 7ec5 6745 17c5 584d 28cd 41cd 24d 4acd 72cd 6b4d 1bcd 644d 14cd d4d 354d 7dcd 3e4d 574d 27cd 4055 30d5 59d5 1a55 52d5 6ad5 7355 3d5 7c55 cd5 1555 2d55 65d5 2655 4f55 3fd5 705d dd 195d 215d 69dd 2a5d 435d 33dd 4c5d 3cdd 55dd 165d 5edd 66dd 7f5d fdd 7065 e5 69e5 2a65 5ae5 62e5 4365 33e5 4c65 3ce5 1d65 2565 55e5 1665 7f65 fe5 406d 30ed 116d 296d 59ed 1a6d 736d 3ed 7c6d ced 65ed 266d 56ed 6eed 4f6d 3fed 5875 28f5 975 3175 41f5 275 6b75 1bf5 6475 14f5 7df5 3e75 4ef5 76f5 5775 27f5 687d 18fd 71fd 327d 42fd 7afd 5b7d 2bfd 547d 24fd 57d 3d7d 4dfd e7d 677d 17fd 806 6106 1186 5206 2286 306 3b06 4b86 3406 4486 7c86 5d06 2d86 6e06 1e86 7786 380e 488e 708e 510e 218e 620e 128e 7b8e 40e 6d0e 1d8e 5e0e 2e8e f0e 370e 478e 2016 5096 6896 4916 3996 7a16 a96 6396 1c16 7516 596 4616 3696 1716 2f16 5f96 101e 791e 99e 4a1e 3a9e 1b1e 231e 539e 2c1e 5c9e 649e 451e 359e 761e 69e 6f9e 1026 58a6 60a6 7926 9a6 4a26 3aa6 53a6 2c26 4526 35a6 7626 6a6 1f26 2726 6fa6 202e 492e 39ae 7a2e aae 132e 2b2e 63ae 1c2e 54ae 6cae 752e 5ae 462e 36ae 5fae 3836 5136 21b6 6236 12b6 b36 3336 7bb6 436 4cb6 74b6 6d36 1db6 5e36 2eb6 47b6 83e 40be 78be 613e 11be 523e 22be 4bbe 343e 5d3e 2dbe 6e3e 1ebe 73e 3f3e 77be 7046 c6 38c6 1946 69c6 2a46 5ac6 33c6 4c46 2546 55c6 1646 66c6 4746 7f46 fc6 404e 294e 59ce 1a4e 6ace 4b4e 734e 3ce 7c4e cce 34ce 154e 65ce 264e 56ce 3fce 5856 3156 41d6 256 72d6 5356 6b56 1bd6 6456 14d6 2cd6 d56 7dd6 3e56 4ed6 27d6 685e 18de 20de 15e 71de 325e 42de 2bde 545e 3d5e 4dde e5e 7ede 5f5e 675e 17de 6866 166 71e6 3266 42e6 5b66 6366 2be6 5466 1ce6 24e6 3d66 4de6 e66 7ee6 17e6 586e 10ee 28ee 316e 41ee 26e 72ee 1bee 646e d6e 7dee 3e6e 4eee 576e 6f6e 27ee 4076 8f6 30f6 2976 59f6 1a76 6af6 3f6 7c76 1576 65f6 2676 56f6 4f76 7776 3ff6 707e 197e 69fe 2a7e 5afe 437e 7b7e 33fe 4c7e 4fe 3cfe 257e 55fe 167e 66fe ffe 4007 7807 3087 2907 5987 1a07 6a87 7307 c87 1507 6587 2607 5687 4f07 787 3f87 8f 190f 698f 2a0f 5a8f 430f b8f 338f 4c0f 740f 3c8f 250f 558f 160f 668f 7f0f 1897 117 7197 3217 4297 5b17 1397 2b97 5417 6c17 2497 3d17 4d97 e17 7e97 6717 581f 601f 289f 311f 419f 21f 729f 6b1f 149f d1f 7d9f 3e1f 4e9f 571f 1f9f 279f 28a7 3127 41a7 227 72a7 6b27 1ba7 23a7 5c27 6427 14a7 d27 7da7 3e27 4ea7 5727 502f 682f 18af 12f 71af 322f 42af 5b2f 24af 3d2f 4daf e2f 7eaf 672f 17af 2faf 4837 7037 b7 1937 69b7 2a37 5ab7 4337 3cb7 2537 55b7 1637 66b7 7f37 fb7 37b7 30bf 293f 59bf 1a3f 6abf 733f 3bf 3bbf 443f 7c3f cbf 153f 65bf 263f 56bf 4f3f 48c7 5147 21c7 6247 12c7 b47 43c7 7bc7 447 3c47 74c7 6d47 1dc7 5e47 2ec7 3747 84f 304f 78cf 614f 11cf 524f 22cf 3b4f 44cf 5d4f 2dcf 6e4f 1ecf 74f 4fcf 77cf 1057 2857 60d7 7957 9d7 4a57 3ad7 2357 5cd7 4557 35d7 7657 6d7 1f57 57d7 6fd7 50df 495f 39df 7a5f adf 135f 5bdf 63df 1c5f 245f 6cdf 755f 5df 465f 36df 2f5f 1867 2067 50e7 4967 39e7 7a67 ae7 1367 6ce7 7567 5e7 4667 36e7 2f67 5fe7 67e7 60ef 796f 9ef 4a6f 3aef 236f 53ef 6bef 146f 2c6f 5cef 456f 35ef 766f 6ef 1f6f 78f7 6177 11f7 5277 22f7 3b77 4bf7 73f7 c77 3477 44f7 5d77 2df7 6e77 1ef7 777 7f 387f 48ff 517f 21ff 627f 12ff b7f 74ff 6d7f 1dff 5e7f 2eff 377f 47ff 7fff
672 7 0 3800 4880 5100 2180 6200 1280 b00 7b80 7480 6d00 1d80 5e00 2e80 3700 4780 7888 6108 1188 5208 2288 3b08 4b88 c08 3408 4488 5d08 2d88 6e08 1e88 708 7788 6090 7910 990 4a10 3a90 2310 5390 1410 2c10 5c90 4510 3590 7610 690 1f10 6f90 1818 2018 5098 4918 3998 7a18 a98 1318 6398 6c98 7518 598 4618 3698 2f18 5f98 50a0 4920 39a0 7a20 aa0 1320 63a0 1c20 2420 6ca0 7520 5a0 4620 36a0 2f20 5fa0 1028 2828 60a8 7928 9a8 4a28 3aa8 2328 53a8 5ca8 4528 35a8 7628 6a8 1f28 6fa8 830 3030 78b0 6130 11b0 5230 22b0 3b30 4bb0 44b0 5d30 2db0 6e30 1eb0 730 77b0 48b8 5138 21b8 6238 12b8 b38 7bb8 438 3c38 74b8 6d38 1db8 5e38 2eb8 3738 47b8 30c0 2940 59c0 1a40 6ac0 7340 3c0 4440 7c40 cc0 1540 65c0 2640 56c0 4f40 3fc0 4848 7048 c8 1948 69c8 2a48 5ac8 4348 33c8 3cc8 2548 55c8 1648 66c8 7f48 fc8 5050 6850 18d0 150 71d0 3250 42d0 5b50 2bd0 24d0 3d50 4dd0 e50 7ed0 6750 17d0 28d8 3158 41d8 258 72d8 6b58 1bd8 5c58 6458 14d8 d58 7dd8 3e58 4ed8 5758 27d8 5860 6060 28e0 3160 41e0 260 72e0 6b60 1be0 14e0 d60 7de0 3e60 4ee0 5760 27e0 18e8 168 71e8 3268 42e8 5b68 2be8 5468 6c68 24e8 3d68 4de8 e68 7ee8 6768 17e8 f0 1970 69f0 2a70 5af0 4370 33f0 4c70 7470 3cf0 2570 55f0 1670 66f0 7f70 ff0 4078 7878 30f8 2978 59f8 1a78 6af8 7378 3f8 cf8 1578 65f8 2678 56f8 4f78 3ff8 7001 1901 6981 2a01 5a81 4301 3381 4c01 481 3c81 2501 5581 1601 6681 7f01 f81 4009 889 3089 2909 5989 1a09 6a89 7309 389 7c09 1509 6589 2609 5689 4f09 3f89 5811 1091 2891 3111 4191 211 7291 6b11 1b91 6411 d11 7d91 3e11 4e91 5711 2791 6819 119 7199 3219 4299 5b19 2b99 5419 1c99 2499 3d19 4d99 e19 7e99 6719 1799 6821 18a1 20a1 121 71a1 3221 42a1 5b21 2ba1 5421 3d21 4da1 e21 7ea1 6721 17a1 5829 3129 41a9 229 72a9 6b29 1ba9 6429 14a9 2ca9 d29 7da9 3e29 4ea9 5729 27a9 4031 2931 59b1 1a31 6ab1 7331 3b1 7c31 cb1 34b1 1531 65b1 2631 56b1 4f31 3fb1 7039 b9 38b9 1939 69b9 2a39 5ab9 4339 33b9 4c39 2539 55b9 1639 66b9 7f39 fb9 841 40c1 78c1 6141 11c1 5241 22c1 3b41 4bc1 3441 5d41 2dc1 6e41 1ec1 741 77c1 3849 5149 21c9 6249 12c9 b49 7bc9 449 4cc9 74c9 6d49 1dc9 5e49 2ec9 3749 47c9 2051 4951 39d1 7a51 ad1 1351 63d1 1c51 54d1 6cd1 7551 5d1 4651 36d1 2f51 5fd1 1059 58d9 60d9 7959 9d9 4a59 3ad9 2359 53d9 2c59 4559 35d9 7659 6d9 1f59 6fd9 1061 7961 9e1 4a61 3ae1 2361 53e1 2c61 5ce1 64e1 4561 35e1 7661 6e1 1f61 6fe1 2069 50e9 68e9 4969 39e9 7a69 ae9 1369 63e9 1c69 7569 5e9 4669 36e9 2f69 5fe9 3871 48f1 70f1 5171 21f1 6271 12f1 b71 7bf1 471 6d71 1df1 5e71 2ef1 3771 47f1 879 6179 11f9 5279 22f9 3b79 4bf9 3479 44f9 7cf9 5d79 2df9 6e79 1ef9 779 77f9 6802 1882 7182 3202 4282 5b02 2b82 5402 2482 502 3d02 4d82 e02 7e82 6702 1782 580a 288a 90a 310a 418a 20a 728a 6b0a 1b8a 640a 148a 7d8a 3e0a 4e8a 570a 278a 4012 3092 1112 2912 5992 1a12 6a92 7312 392 7c12 c92 6592 2612 5692 4f12 3f92 701a 9a 699a 2a1a 5a9a 431a 339a 4c1a 3c9a 1d1a 251a 559a 161a 669a 7f1a f9a 7022 a2 1922 2122 69a2 2a22 5aa2 4322 33a2 4c22 3ca2 55a2 1622 66a2 7f22 fa2 402a 30aa 59aa 1a2a 6aaa 732a 3aa 7c2a caa 152a 2d2a 65aa 262a 56aa 4f2a 3faa 5832 28b2 41b2 232 72b2 6b32 1bb2 6432 14b2 d32 3532 7db2 3e32 4eb2 5732 27b2 683a 18ba 13a 393a 71ba 323a 42ba 5b3a 2bba 543a 24ba 4dba e3a 7eba 673a 17ba 1042 60c2 4142 7942 9c2 4a42 3ac2 2342 53c2 2c42 5cc2 35c2 7642 6c2 1f42 6fc2 204a 50ca 39ca 7a4a aca 134a 63ca 1c4a 6cca 4d4a 754a 5ca 464a 36ca 2f4a 5fca 3852 48d2 21d2 6252 12d2 b52 7bd2 452 74d2 5552 6d52 1dd2 5e52 2ed2 3752 47d2 85a 78da 595a 615a 11da 525a 22da 3b5a 4bda 345a 44da 2dda 6e5a 1eda 75a 77da 862 78e2 11e2 5262 22e2 3b62 4be2 3462 44e2 5d62 6562 2de2 6e62 1ee2 762 77e2 386a 48ea 516a 696a 21ea 626a 12ea b6a 7bea 46a 74ea 1dea 5e6a 2eea 376a 47ea 2072 50f2 4972 7172 39f2 7a72 af2 1372 63f2 1c72 6cf2 5f2 4672 36f2 2f72 5ff2 107a 60fa 9fa 4a7a 3afa 237a 53fa 2c7a 5cfa 457a 7d7a 35fa 767a 6fa 1f7a 6ffa 2003 5083 4903 183 3983 7a03 a83 1303 6383 1c03 6c83 7503 4603 3683 2f03 5f83 100b 608b 790b 4a0b 3a8b 230b 538b 2c0b 5c8b 450b d8b 358b 760b 68b 1f0b 6f8b 813 7893 6113 5213 2293 3b13 4b93 3413 4493 5d13 1593 2d93 6e13 1e93 713 7793 381b 489b 511b 199b 219b 621b 129b b1b 7b9b 41b 749b 6d1b 5e1b 2e9b 371b 479b 3823 48a3 5123 6223 12a3 b23 7ba3 423 74a3 6d23 1da3 25a3 5e23 2ea3 3723 47a3 82b 78ab 612b 11ab 29ab 522b 22ab 3b2b 4bab 342b 44ab 5d2b 6e2b 1eab 72b 77ab 1033 60b3 7933 9b3 31b3 4a33 3ab3 2333 53b3 2c33 5cb3 4533 7633 6b3 1f33 6fb3 203b 50bb 493b 7a3b abb 133b 63bb 1c3b 6cbb 753b 5bb 3dbb 463b 36bb 2f3b 5fbb 5843 28c3 3143 243 72c3 6b43 1bc3 6443 14c3 d43 45c3 7dc3 3e43 4ec3 5743 27c3 684b 18cb 14b 49cb 71cb 324b 42cb 5b4b 2bcb 544b 24cb 3d4b e4b 7ecb 674b 17cb 7053 d3 1953 51d3 69d3 2a53 5ad3 4353 33d3 4c53 3cd3 2553 1653 66d3 7f53 fd3 405b 30db 295b 1a5b 6adb 735b 3db 7c5b cdb 155b 5ddb 65db 265b 56db 4f5b 3fdb 4063 30e3 2963 59e3 61e3 1a63 6ae3 7363 3e3 7c63 ce3 1563 2663 56e3 4f63 3fe3 706b eb 196b 2a6b 5aeb 436b 33eb 4c6b 3ceb 256b 55eb 6deb 166b 66eb 7f6b feb 6873 18f3 173 3273 42f3 5b73 2bf3 5473 24f3 3d73 4df3 75f3 e73 7ef3 6773 17f3 587b 28fb 317b 41fb 79fb 27b 72fb 6b7b 1bfb 647b 14fb d7b 3e7b 4efb 577b 27fb 5804 2884 3104 4184 7284 6b04 1b84 6404 1484 d04 7d84 604 3e04 4e84 5704 2784 680c 188c 10c 718c a0c 320c 428c 5b0c 2b8c 540c 248c 3d0c 4d8c 7e8c 670c 178c 7014 94 1914 6994 1214 2a14 5a94 4314 3394 4c14 3c94 2514 5594 6694 7f14 f94 401c 309c 291c 599c 6a9c 731c 39c 7c1c c9c 151c 659c 1e1c 261c 569c 4f1c 3f9c 4024 30a4 2924 59a4 1a24 2224 6aa4 7324 3a4 7c24 ca4 1524 65a4 56a4 4f24 3fa4 702c ac 192c 69ac 5aac 432c 33ac 4c2c 3cac 252c 55ac 162c 2e2c 66ac 7f2c fac 6834 18b4 134 71b4 42b4 5b34 2bb4 5434 24b4 3d34 4db4 e34 3634 7eb4 6734 17b4 583c 28bc 313c 41bc 23c 3a3c 72bc 6b3c 1bbc 643c 14bc d3c 7dbc 4ebc 573c 27bc 2044 50c4 4944 39c4 4244 7a44 ac4 1344 63c4 1c44 6cc4 7544 5c4 36c4 2f44 5fc4 104c 60cc 794c 9cc 3acc 234c 53cc 2c4c 5ccc 454c 35cc 4e4c 764c 6cc 1f4c 6fcc 854 78d4 6154 11d4 22d4 3b54 4bd4 3454 44d4 5d54 2dd4 5654 6e54 1ed4 754 77d4 385c 48dc 515c 21dc 5a5c 625c 12dc b5c 7bdc 45c 74dc 6d5c 1ddc 2edc 375c 47dc 3864 48e4 5164 21e4 12e4 b64 7be4 464 74e4 6d64 1de4 5e64 6664 2ee4 3764 47e4 86c 78ec 616c 11ec 526c 6a6c 22ec 3b6c 4bec 346c 44ec 5d6c 2dec 1eec 76c 77ec 1074 60f4 7974 9f4 4a74 7274 3af4 2374 53f4 2c74 5cf4 4574 35f4 6f4 1f74 6ff4 207c 50fc 497c 39fc afc 137c 63fc 1c7c 6cfc 757c 5fc 467c 7e7c 36fc 2f7c 5ffc 1005 6085 7905 985 4a05 285 3a85 2305 5385 2c05 5c85 4505 3585 7605 1f05 6f85 200d 508d 490d 398d 7a0d 130d 638d 1c0d 6c8d 750d 58d 460d e8d 368d 2f0d 5f8d 3815 4895 5115 2195 6215 b15 7b95 415 7495 6d15 1d95 5e15 1695 2e95 3715 4795 81d 789d 611d 119d 521d 1a9d 229d 3b1d 4b9d 341d 449d 5d1d 2d9d 6e1d 71d 779d 825 78a5 6125 11a5 5225 3b25 4ba5 3425 44a5 5d25 2da5 6e25 1ea5 26a5 725 77a5 382d 48ad 512d 21ad 622d 12ad 2aad b2d 7bad 42d 74ad 6d2d 1dad 5e2d 372d 47ad 2035 50b5 4935 39b5 7a35 ab5 32b5 1335 63b5 1c35 6cb5 7535 5b5 4635 2f35 5fb5 103d 60bd 793d 9bd 4a3d 233d 53bd 2c3d 5cbd 453d 35bd 763d 6bd 3ebd 1f3d 6fbd 6845 18c5 145 71c5 3245 5b45 2bc5 5445 24c5 3d45 4dc5 e45 46c5 7ec5 6745 17c5 584d 28cd 314d 41cd 24d 4acd 72cd 6b4d 1bcd 644d 14cd d4d 7dcd 3e4d 574d 27cd 4055 30d5 2955 59d5 1a55 52d5 6ad5 7355 3d5 7c55 cd5 1555 65d5 2655 4f55 3fd5 705d dd 195d 69dd 2a5d 435d 33dd 4c5d 3cdd 255d 55dd 165d 5edd 66dd 7f5d fdd 7065 e5 1965 69e5 2a65 5ae5 62e5 4365 33e5 4c65 3ce5 2565 55e5 1665 7f65 fe5 406d 30ed 296d 59ed 1a6d 736d 3ed 7c6d ced 156d 65ed 266d 56ed 6eed 4f6d 3fed 5875 28f5 3175 41f5 275 6b75 1bf5 6475 14f5 d75 7df5 3e75 4ef5 76f5 5775 27f5 687d 18fd 17d 71fd 327d 42fd 7afd 5b7d 2bfd 547d 24fd 3d7d 4dfd e7d 677d 17fd 806 7886 6106 1186 5206 2286 306 3b06 4b86 3406 4486 5d06 2d86 6e06 1e86 7786 380e 488e 510e 218e 620e 128e 7b8e 40e 748e 6d0e 1d8e 5e0e 2e8e f0e 370e 478e 2016 5096 4916 3996 7a16 a96 6396 1c16 6c96 7516 596 4616 3696 1716 2f16 5f96 101e 609e 791e 99e 4a1e 3a9e 1b1e 231e 539e 2c1e 5c9e 451e 359e 761e 69e 6f9e 1026 60a6 7926 9a6 4a26 3aa6 53a6 2c26 5ca6 4526 35a6 7626 6a6 1f26 2726 6fa6 202e 50ae 492e 39ae 7a2e aae 132e 2b2e 63ae 1c2e 6cae 752e 5ae 462e 36ae 5fae 3836 48b6 5136 21b6 6236 12b6 b36 3336 7bb6 436 74b6 6d36 1db6 5e36 2eb6 47b6 83e 78be 613e 11be 523e 22be 4bbe 343e 44be 5d3e 2dbe 6e3e 1ebe 73e 3f3e 77be 7046 c6 1946 69c6 2a46 5ac6 33c6 4c46 3cc6 2546 55c6 1646 66c6 4746 7f46 fc6 404e 30ce 294e 59ce 1a4e 6ace 4b4e 734e 3ce 7c4e cce 154e 65ce 264e 56ce 3fce 5856 28d6 3156 41d6 256 72d6 5356 6b56 1bd6 6456 14d6 d56 7dd6 3e56 4ed6 27d6 685e 18de 15e 71de 325e 42de 2bde 545e 24de 3d5e 4dde e5e 7ede 5f5e 675e 17de 6866 18e6 166 71e6 3266 42e6 5b66 6366 2be6 5466 24e6 3d66 4de6 e66 7ee6 17e6 586e 28ee 316e 41ee 26e 72ee 1bee 646e 14ee d6e 7dee 3e6e 4eee 576e 6f6e 27ee 4076 30f6 2976 59f6 1a76 6af6 3f6 7c76 cf6 1576 65f6 2676 56f6 4f76 7776 3ff6 707e fe 197e 69fe 2a7e 5afe 437e 7b7e 33fe 4c7e 3cfe 257e 55fe 167e 66fe ffe 4007 3087 2907 5987 1a07 6a87 7307 7c07 c87 1507 6587 2607 5687 4f07 787 3f87 700f 8f 190f 698f 2a0f 5a8f 430f b8f 338f 4c0f 3c8f 250f 558f 160f 668f 7f0f 6817 1897 117 7197 3217 4297 5b17 1397 2b97 5417 2497 3d17 4d97 e17 7e97 6717 581f 289f 311f 419f 21f 729f 6b1f 641f 149f d1f 7d9f 3e1f 4e9f 571f 1f9f 279f 5827 28a7 3127 41a7 227 72a7 6b27 1ba7 23a7 6427 14a7 d27 7da7 3e27 4ea7 5727 682f 18af 12f 71af 322f 42af 5b2f 542f 24af 3d2f 4daf e2f 7eaf 672f 17af 2faf 7037 b7 1937 69b7 2a37 5ab7 4337 4c37 3cb7 2537 55b7 1637 66b7 7f37 fb7 37b7 403f 30bf 293f 59bf 1a3f 6abf 733f 3bf 3bbf 7c3f cbf 153f 65bf 263f 56bf 4f3f 3847 48c7 5147 21c7 6247 12c7 b47 43c7 7bc7 447 74c7 6d47 1dc7 5e47 2ec7 3747 84f 78cf 614f 11cf 524f 22cf 3b4f 344f 44cf 5d4f 2dcf 6e4f 1ecf 74f 4fcf 77cf 1057 60d7 7957 9d7 4a57 3ad7 2357 2c57 5cd7 4557 35d7 7657 6d7 1f57 57d7 6fd7 205f 50df 495f 39df 7a5f adf 135f 5bdf 63df 1c5f 6cdf 755f 5df 465f 36df 2f5f 2067 50e7 4967 39e7 7a67 ae7 1367 1c67 6ce7 7567 5e7 4667 36e7 2f67 5fe7 67e7 106f 60ef 796f 9ef 4a6f 3aef 236f 53ef 6bef 2c6f 5cef 456f 35ef 766f 6ef 1f6f 877 78f7 6177 11f7 5277 22f7 3b77 4bf7 73f7 3477 44f7 5d77 2df7 6e77 1ef7 777 387f 48ff 517f 21ff 627f 12ff b7f 47f 74ff 6d7f 1dff 5e7f 2eff 377f 47ff 7fff
678 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 1d40 2540 4dc0 75c0 e40 3640 5ec0 66c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 1148 2948 41c8 79c8 248 3a48 52c8 6ac8 5b48 6348 bc8 33c8 5050 6850 d0 38d0 950 3150 59d0 61d0 1a50 2250 4ad0 72d0 4350 7b50 13d0 2bd0 5c58 6458 cd8 34d8 558 3d58 55d8 6dd8 1658 2e58 46d8 7ed8 4f58 7758 1fd8 27d8 5860 6060 8e0 30e0 160 3960 51e0 69e0 1260 2a60 42e0 7ae0 4b60 7360 1be0 23e0 5468 6c68 4e8 3ce8 d68 3568 5de8 65e8 1e68 2668 4ee8 76e8 4768 7f68 17e8 2fe8 4c70 7470 1cf0 24f0 1570 2d70 45f0 7df0 670 3e70 56f0 6ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 1978 2178 49f8 71f8 a78 3278 5af8 62f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 1501 2d01 4581 7d81 601 3e01 5681 6e81 5f01 6701 f81 3781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5811 6011 891 3091 111 3911 5191 6991 1211 2a11 4291 7a91 4b11 7311 1b91 2391 5419 6c19 499 3c99 d19 3519 5d99 6599 1e19 2619 4e99 7699 4719 7f19 1799 2f99 5021 6821 a1 38a1 921 3121 59a1 61a1 1a21 2221 4aa1 72a1 4321 7b21 13a1 2ba1 5c29 6429 ca9 34a9 529 3d29 55a9 6da9 1629 2e29 46a9 7ea9 4f29 7729 1fa9 27a9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 1139 2939 41b9 79b9 239 3a39 52b9 6ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 d02 3502 5d82 6582 1e02 2602 4e82 7682 4702 7f02 1782 2f82 580a 600a 88a 308a 10a 390a 518a 698a 120a 2a0a 428a 7a8a 4b0a 730a 1b8a 238a 4012 7812 1092 2892 1912 2112 4992 7192 a12 3212 5a92 6292 5312 6b12 392 3b92 4c1a 741a 1c9a 249a 151a 2d1a 459a 7d9a 61a 3e1a 569a 6e9a 5f1a 671a f9a 379a 4822 7022 18a2 20a2 1122 2922 41a2 79a2 222 3a22 52a2 6aa2 5b22 6322 ba2 33a2 442a 7c2a 14aa 2caa 1d2a 252a 4daa 75aa e2a 362a 5eaa 66aa 572a 6f2a 7aa 3faa 5c32 6432 cb2 34b2 532 3d32 55b2 6db2 1632 2e32 46b2 7eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 93a 313a 59ba 61ba 1a3a 223a 4aba 72ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 543 3d43 55c3 6dc3 1643 2e43 46c3 7ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 94b 314b 59cb 61cb 1a4b 224b 4acb 72cb 434b 7b4b 13cb 2bcb 4853 7053 18d3 20d3 1153 2953 41d3 79d3 253 3a53 52d3 6ad3 5b53 6353 bd3 33d3 445b 7c5b 14db 2cdb 1d5b 255b 4ddb 75db e5b 365b 5edb 66db 575b 6f5b 7db 3fdb 4063 7863 10e3 28e3 1963 2163 49e3 71e3 a63 3263 5ae3 62e3 5363 6b63 3e3 3be3 4c6b 746b 1ceb 24eb 156b 2d6b 45eb 7deb 66b 3e6b 56eb 6eeb 5f6b 676b feb 37eb 5473 6c73 4f3 3cf3 d73 3573 5df3 65f3 1e73 2673 4ef3 76f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 17b 397b 51fb 69fb 127b 2a7b 42fb 7afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 504 3d04 5584 6d84 1604 2e04 4684 7e84 4f04 7704 1f84 2784 500c 680c 8c 388c 90c 310c 598c 618c 1a0c 220c 4a8c 728c 430c 7b0c 138c 2b8c 4814 7014 1894 2094 1114 2914 4194 7994 214 3a14 5294 6a94 5b14 6314 b94 3394 441c 7c1c 149c 2c9c 1d1c 251c 4d9c 759c e1c 361c 5e9c 669c 571c 6f1c 79c 3f9c 4024 7824 10a4 28a4 1924 2124 49a4 71a4 a24 3224 5aa4 62a4 5324 6b24 3a4 3ba4 4c2c 742c 1cac 24ac 152c 2d2c 45ac 7dac 62c 3e2c 56ac 6eac 5f2c 672c fac 37ac 5434 6c34 4b4 3cb4 d34 3534 5db4 65b4 1e34 2634 4eb4 76b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 13c 393c 51bc 69bc 123c 2a3c 42bc 7abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 d45 3545 5dc5 65c5 1e45 2645 4ec5 76c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 14d 394d 51cd 69cd 124d 2a4d 42cd 7acd 4b4d 734d 1bcd 23cd 4055 7855 10d5 28d5 1955 2155 49d5 71d5 a55 3255 5ad5 62d5 5355 6b55 3d5 3bd5 4c5d 745d 1cdd 24dd 155d 2d5d 45dd 7ddd 65d 3e5d 56dd 6edd 5f5d 675d fdd 37dd 4865 7065 18e5 20e5 1165 2965 41e5 79e5 265 3a65 52e5 6ae5 5b65 6365 be5 33e5 446d 7c6d 14ed 2ced 1d6d 256d 4ded 75ed e6d 366d 5eed 66ed 576d 6f6d 7ed 3fed 5c75 6475 cf5 34f5 575 3d75 55f5 6df5 1675 2e75 46f5 7ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 97d 317d 59fd 61fd 1a7d 227d 4afd 72fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 1546 2d46 45c6 7dc6 646 3e46 56c6 6ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5856 6056 8d6 30d6 156 3956 51d6 69d6 1256 2a56 42d6 7ad6 4b56 7356 1bd6 23d6 545e 6c5e 4de 3cde d5e 355e 5dde 65de 1e5e 265e 4ede 76de 475e 7f5e 17de 2fde 5066 6866 e6 38e6 966 3166 59e6 61e6 1a66 2266 4ae6 72e6 4366 7b66 13e6 2be6 5c6e 646e cee 34ee 56e 3d6e 55ee 6dee 166e 2e6e 46ee 7eee 4f6e 776e 1fee 27ee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 117e 297e 41fe 79fe 27e 3a7e 52fe 6afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 1d07 2507 4d87 7587 e07 3607 5e87 6687 5707 6f07 787 3f87 480f 700f 188f 208f 110f 290f 418f 798f 20f 3a0f 528f 6a8f 5b0f 630f b8f 338f 5017 6817 97 3897 917 3117 5997 6197 1a17 2217 4a97 7297 4317 7b17 1397 2b97 5c1f 641f c9f 349f 51f 3d1f 559f 6d9f 161f 2e1f 469f 7e9f 4f1f 771f 1f9f 279f 5827 6027 8a7 30a7 127 3927 51a7 69a7 1227 2a27 42a7 7aa7 4b27 7327 1ba7 23a7 542f 6c2f 4af 3caf d2f 352f 5daf 65af 1e2f 262f 4eaf 76af 472f 7f2f 17af 2faf 4c37 7437 1cb7 24b7 1537 2d37 45b7 7db7 637 3e37 56b7 6eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 193f 213f 49bf 71bf a3f 323f 5abf 62bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
679 8 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 3d40 4540 15c0 6dc0 1640 6e40 3ec0 46c0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 2148 5948 9c8 71c8 a48 7248 22c8 5ac8 3b48 4348 13c8 6bc8 2050 5850 8d0 70d0 1150 6950 39d0 41d0 3a50 4250 12d0 6ad0 b50 7350 23d0 5bd0 3c58 4458 14d8 6cd8 d58 7558 25d8 5dd8 2658 5e58 ed8 76d8 1758 6f58 3fd8 47d8 3860 4060 10e0 68e0 960 7160 21e0 59e0 2260 5a60 ae0 72e0 1360 6b60 3be0 43e0 2468 5c68 ce8 74e8 1568 6d68 3de8 45e8 3e68 4668 16e8 6ee8 f68 7768 27e8 5fe8 1470 6c70 3cf0 44f0 2570 5d70 df0 75f0 e70 7670 26f0 5ef0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 3978 4178 11f8 69f8 1278 6a78 3af8 42f8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 2501 5d01 d81 7581 e01 7601 2681 5e81 3f01 4701 1781 6f81 809 7009 2089 5889 3909 4109 1189 6989 1209 6a09 3a89 4289 2309 5b09 b89 7389 3811 4011 1091 6891 911 7111 2191 5991 2211 5a11 a91 7291 1311 6b11 3b91 4391 2419 5c19 c99 7499 1519 6d19 3d99 4599 3e19 4619 1699 6e99 f19 7719 2799 5f99 2021 5821 8a1 70a1 1121 6921 39a1 41a1 3a21 4221 12a1 6aa1 b21 7321 23a1 5ba1 3c29 4429 14a9 6ca9 d29 7529 25a9 5da9 2629 5e29 ea9 76a9 1729 6f29 3fa9 47a9 c31 7431 24b1 5cb1 3d31 4531 15b1 6db1 1631 6e31 3eb1 46b1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 2139 5939 9b9 71b9 a39 7239 22b9 5ab9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 1969 6169 1e9 79e9 269 7a69 1ae9 62e9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 1502 6d02 3d82 4582 3e02 4602 1682 6e82 f02 7702 2782 5f82 380a 400a 108a 688a 90a 710a 218a 598a 220a 5a0a a8a 728a 130a 6b0a 3b8a 438a 812 7012 2092 5892 3912 4112 1192 6992 1212 6a12 3a92 4292 2312 5b12 b92 7392 141a 6c1a 3c9a 449a 251a 5d1a d9a 759a e1a 761a 269a 5e9a 3f1a 471a 179a 6f9a 1022 6822 38a2 40a2 2122 5922 9a2 71a2 a22 7222 22a2 5aa2 3b22 4322 13a2 6ba2 c2a 742a 24aa 5caa 3d2a 452a 15aa 6daa 162a 6e2a 3eaa 46aa 272a 5f2a faa 77aa 3c32 4432 14b2 6cb2 d32 7532 25b2 5db2 2632 5e32 eb2 76b2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 113a 693a 39ba 41ba 3a3a 423a 12ba 6aba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 d43 7543 25c3 5dc3 2643 5e43 ec3 76c3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 114b 694b 39cb 41cb 3a4b 424b 12cb 6acb b4b 734b 23cb 5bcb 1053 6853 38d3 40d3 2153 5953 9d3 71d3 a53 7253 22d3 5ad3 3b53 4353 13d3 6bd3 c5b 745b 24db 5cdb 3d5b 455b 15db 6ddb 165b 6e5b 3edb 46db 275b 5f5b fdb 77db 863 7063 20e3 58e3 3963 4163 11e3 69e3 1263 6a63 3ae3 42e3 2363 5b63 be3 73e3 146b 6c6b 3ceb 44eb 256b 5d6b deb 75eb e6b 766b 26eb 5eeb 3f6b 476b 17eb 6feb 2473 5c73 cf3 74f3 1573 6d73 3df3 45f3 3e73 4673 16f3 6ef3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 97b 717b 21fb 59fb 227b 5a7b afb 72fb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 d04 7504 2584 5d84 2604 5e04 e84 7684 1704 6f04 3f84 4784 200c 580c 88c 708c 110c 690c 398c 418c 3a0c 420c 128c 6a8c b0c 730c 238c 5b8c 1014 6814 3894 4094 2114 5914 994 7194 a14 7214 2294 5a94 3b14 4314 1394 6b94 c1c 741c 249c 5c9c 3d1c 451c 159c 6d9c 161c 6e1c 3e9c 469c 271c 5f1c f9c 779c 824 7024 20a4 58a4 3924 4124 11a4 69a4 1224 6a24 3aa4 42a4 2324 5b24 ba4 73a4 142c 6c2c 3cac 44ac 252c 5d2c dac 75ac e2c 762c 26ac 5eac 3f2c 472c 17ac 6fac 2434 5c34 cb4 74b4 1534 6d34 3db4 45b4 3e34 4634 16b4 6eb4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 93c 713c 21bc 59bc 223c 5a3c abc 72bc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 2d15 5515 3595 4d95 3615 4e15 2e95 5695 1f15 6715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 1545 6d45 3dc5 45c5 3e45 4645 16c5 6ec5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 94d 714d 21cd 59cd 224d 5a4d acd 72cd 134d 6b4d 3bcd 43cd 855 7055 20d5 58d5 3955 4155 11d5 69d5 1255 6a55 3ad5 42d5 2355 5b55 bd5 73d5 145d 6c5d 3cdd 44dd 255d 5d5d ddd 75dd e5d 765d 26dd 5edd 3f5d 475d 17dd 6fdd 1065 6865 38e5 40e5 2165 5965 9e5 71e5 a65 7265 22e5 5ae5 3b65 4365 13e5 6be5 c6d 746d 24ed 5ced 3d6d 456d 15ed 6ded 166d 6e6d 3eed 46ed 276d 5f6d fed 77ed 3c75 4475 14f5 6cf5 d75 7575 25f5 5df5 2675 5e75 ef5 76f5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 117d 697d 39fd 41fd 3a7d 427d 12fd 6afd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 1d16 6516 596 7d96 616 7e16 1e96 6696 2f16 5716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 2546 5d46 dc6 75c6 e46 7646 26c6 5ec6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 394e 414e 11ce 69ce 124e 6a4e 3ace 42ce 234e 5b4e bce 73ce 3856 4056 10d6 68d6 956 7156 21d6 59d6 2256 5a56 ad6 72d6 1356 6b56 3bd6 43d6 245e 5c5e cde 74de 155e 6d5e 3dde 45de 3e5e 465e 16de 6ede f5e 775e 27de 5fde 2066 5866 8e6 70e6 1166 6966 39e6 41e6 3a66 4266 12e6 6ae6 b66 7366 23e6 5be6 3c6e 446e 14ee 6cee d6e 756e 25ee 5dee 266e 5e6e eee 76ee 176e 6f6e 3fee 47ee c76 7476 24f6 5cf6 3d76 4576 15f6 6df6 1676 6e76 3ef6 46f6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 217e 597e 9fe 71fe a7e 727e 22fe 5afe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 3d07 4507 1587 6d87 1607 6e07 3e87 4687 2707 5f07 f87 7787 100f 680f 388f 408f 210f 590f 98f 718f a0f 720f 228f 5a8f 3b0f 430f 138f 6b8f 2017 5817 897 7097 1117 6917 3997 4197 3a17 4217 1297 6a97 b17 7317 2397 5b97 3c1f 441f 149f 6c9f d1f 751f 259f 5d9f 261f 5e1f e9f 769f 171f 6f1f 3f9f 479f 3827 4027 10a7 68a7 927 7127 21a7 59a7 2227 5a27 aa7 72a7 1327 6b27 3ba7 43a7 242f 5c2f caf 74af 152f 6d2f 3daf 45af 3e2f 462f 16af 6eaf f2f 772f 27af 5faf 1437 6c37 3cb7 44b7 2537 5d37 db7 75b7 e37 7637 26b7 5eb7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 393f 413f 11bf 69bf 123f 6a3f 3abf 42bf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
686 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5488 6c88 5d08 6508 588 3d88 4608 7e08 1e88 2688 1708 2f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 4098 7898 4918 7118 1198 2998 5218 6a18 a98 3298 318 3b18 5b98 6398 1c20 2420 44a0 7ca0 4d20 7520 15a0 2da0 5620 6e20 ea0 36a0 720 3f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 50b0 68b0 5930 6130 1b0 39b0 4230 7a30 1ab0 22b0 1330 2b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 1540 2d40 4dc0 75c0 e40 3640 56c0 6ec0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 1948 2148 41c8 79c8 248 3a48 5ac8 62c8 5348 6b48 bc8 33c8 5850 6050 d0 38d0 950 3150 51d0 69d0 1250 2a50 4ad0 72d0 4350 7b50 1bd0 23d0 5458 6c58 cd8 34d8 558 3d58 5dd8 65d8 1e58 2658 46d8 7ed8 4f58 7758 17d8 2fd8 5060 6860 8e0 30e0 160 3960 59e0 61e0 1a60 2260 42e0 7ae0 4b60 7360 13e0 2be0 5c68 6468 4e8 3ce8 d68 3568 55e8 6de8 1668 2e68 4ee8 76e8 4768 7f68 1fe8 27e8 4c70 7470 14f0 2cf0 1d70 2570 45f0 7df0 670 3e70 5ef0 66f0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 1178 2978 49f8 71f8 a78 3278 52f8 6af8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 1d01 2501 4581 7d81 601 3e01 5e81 6681 5701 6f01 f81 3781 4009 7809 1889 2089 1109 2909 4989 7189 a09 3209 5289 6a89 5b09 6309 389 3b89 5011 6811 891 3091 111 3911 5991 6191 1a11 2211 4291 7a91 4b11 7311 1391 2b91 5c19 6419 499 3c99 d19 3519 5599 6d99 1619 2e19 4e99 7699 4719 7f19 1f99 2799 5821 6021 a1 38a1 921 3121 51a1 69a1 1221 2a21 4aa1 72a1 4321 7b21 1ba1 23a1 5429 6c29 ca9 34a9 529 3d29 5da9 65a9 1e29 2629 46a9 7ea9 4f29 7729 17a9 2fa9 4431 7c31 1cb1 24b1 1531 2d31 4db1 75b1 e31 3631 56b1 6eb1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 1939 2139 41b9 79b9 239 3a39 5ab9 62b9 5339 6b39 bb9 33b9 841 3041 50c1 68c1 5941 6141 1c1 39c1 4241 7a41 1ac1 22c1 1341 2b41 4bc1 73c1 1449 2c49 5cc9 64c9 4549 7d49 dc9 35c9 4e49 7649 6c9 3ec9 1f49 2749 57c9 6fc9 1c51 2451 44d1 7cd1 4d51 7551 15d1 2dd1 5651 6e51 ed1 36d1 751 3f51 5fd1 67d1 59 3859 48d9 70d9 5159 6959 19d9 21d9 5a59 6259 12d9 2ad9 b59 3359 43d9 7bd9 461 3c61 4ce1 74e1 5561 6d61 1de1 25e1 5e61 6661 16e1 2ee1 f61 3761 47e1 7fe1 1869 2069 40e9 78e9 4969 7169 11e9 29e9 5269 6a69 ae9 32e9 369 3b69 5be9 63e9 1071 2871 58f1 60f1 4171 7971 9f1 31f1 4a71 7271 2f1 3af1 1b71 2371 53f1 6bf1 c79 3479 54f9 6cf9 5d79 6579 5f9 3df9 4679 7e79 1ef9 26f9 1779 2f79 4ff9 77f9 5c02 6402 482 3c82 d02 3502 5582 6d82 1602 2e02 4e82 7682 4702 7f02 1f82 2782 500a 680a 88a 308a 10a 390a 598a 618a 1a0a 220a 428a 7a8a 4b0a 730a 138a 2b8a 4012 7812 1892 2092 1112 2912 4992 7192 a12 3212 5292 6a92 5b12 6312 392 3b92 4c1a 741a 149a 2c9a 1d1a 251a 459a 7d9a 61a 3e1a 5e9a 669a 571a 6f1a f9a 379a 4822 7022 10a2 28a2 1922 2122 41a2 79a2 222 3a22 5aa2 62a2 5322 6b22 ba2 33a2 442a 7c2a 1caa 24aa 152a 2d2a 4daa 75aa e2a 362a 56aa 6eaa 5f2a 672a 7aa 3faa 5432 6c32 cb2 34b2 532 3d32 5db2 65b2 1e32 2632 46b2 7eb2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 93a 313a 51ba 69ba 123a 2a3a 4aba 72ba 433a 7b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 44ca 7cca 4d4a 754a 15ca 2dca 564a 6e4a eca 36ca 74a 3f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 50da 68da 595a 615a 1da 39da 425a 7a5a 1ada 22da 135a 2b5a 4bda 73da c62 3462 54e2 6ce2 5d62 6562 5e2 3de2 4662 7e62 1ee2 26e2 1762 2f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 40f2 78f2 4972 7172 11f2 29f2 5272 6a72 af2 32f2 372 3b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 4083 7883 4903 7103 1183 2983 5203 6a03 a83 3283 303 3b03 5b83 6383 40b 3c0b 4c8b 748b 550b 6d0b 1d8b 258b 5e0b 660b 168b 2e8b f0b 370b 478b 7f8b c13 3413 5493 6c93 5d13 6513 593 3d93 4613 7e13 1e93 2693 1713 2f13 4f93 7793 101b 281b 589b 609b 411b 791b 99b 319b 4a1b 721b 29b 3a9b 1b1b 231b 539b 6b9b 1423 2c23 5ca3 64a3 4523 7d23 da3 35a3 4e23 7623 6a3 3ea3 1f23 2723 57a3 6fa3 82b 302b 50ab 68ab 592b 612b 1ab 39ab 422b 7a2b 1aab 22ab 132b 2b2b 4bab 73ab 33 3833 48b3 70b3 5133 6933 19b3 21b3 5a33 6233 12b3 2ab3 b33 3333 43b3 7bb3 1c3b 243b 44bb 7cbb 4d3b 753b 15bb 2dbb 563b 6e3b ebb 36bb 73b 3f3b 5fbb 67bb 5443 6c43 cc3 34c3 543 3d43 5dc3 65c3 1e43 2643 46c3 7ec3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 94b 314b 51cb 69cb 124b 2a4b 4acb 72cb 434b 7b4b 1bcb 23cb 4853 7053 10d3 28d3 1953 2153 41d3 79d3 253 3a53 5ad3 62d3 5353 6b53 bd3 33d3 445b 7c5b 1cdb 24db 155b 2d5b 4ddb 75db e5b 365b 56db 6edb 5f5b 675b 7db 3fdb 4063 7863 18e3 20e3 1163 2963 49e3 71e3 a63 3263 52e3 6ae3 5b63 6363 3e3 3be3 4c6b 746b 14eb 2ceb 1d6b 256b 45eb 7deb 66b 3e6b 5eeb 66eb 576b 6f6b feb 37eb 5c73 6473 4f3 3cf3 d73 3573 55f3 6df3 1673 2e73 4ef3 76f3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 17b 397b 59fb 61fb 1a7b 227b 42fb 7afb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 504 3d04 5d84 6584 1e04 2604 4684 7e84 4f04 7704 1784 2f84 580c 600c 8c 388c 90c 310c 518c 698c 120c 2a0c 4a8c 728c 430c 7b0c 1b8c 238c 4814 7014 1094 2894 1914 2114 4194 7994 214 3a14 5a94 6294 5314 6b14 b94 3394 441c 7c1c 1c9c 249c 151c 2d1c 4d9c 759c e1c 361c 569c 6e9c 5f1c 671c 79c 3f9c 4024 7824 18a4 20a4 1124 2924 49a4 71a4 a24 3224 52a4 6aa4 5b24 6324 3a4 3ba4 4c2c 742c 14ac 2cac 1d2c 252c 45ac 7dac 62c 3e2c 5eac 66ac 572c 6f2c fac 37ac 5c34 6434 4b4 3cb4 d34 3534 55b4 6db4 1634 2e34 4eb4 76b4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 13c 393c 59bc 61bc 1a3c 223c 42bc 7abc 4b3c 733c 13bc 2bbc 1844 2044 40c4 78c4 4944 7144 11c4 29c4 5244 6a44 ac4 32c4 344 3b44 5bc4 63c4 44c 3c4c 4ccc 74cc 554c 6d4c 1dcc 25cc 5e4c 664c 16cc 2ecc f4c 374c 47cc 7fcc c54 3454 54d4 6cd4 5d54 6554 5d4 3dd4 4654 7e54 1ed4 26d4 1754 2f54 4fd4 77d4 105c 285c 58dc 60dc 415c 795c 9dc 31dc 4a5c 725c 2dc 3adc 1b5c 235c 53dc 6bdc 1464 2c64 5ce4 64e4 4564 7d64 de4 35e4 4e64 7664 6e4 3ee4 1f64 2764 57e4 6fe4 86c 306c 50ec 68ec 596c 616c 1ec 39ec 426c 7a6c 1aec 22ec 136c 2b6c 4bec 73ec 74 3874 48f4 70f4 5174 6974 19f4 21f4 5a74 6274 12f4 2af4 b74 3374 43f4 7bf4 1c7c 247c 44fc 7cfc 4d7c 757c 15fc 2dfc 567c 6e7c efc 36fc 77c 3f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 448d 7c8d 4d0d 750d 158d 2d8d 560d 6e0d e8d 368d 70d 3f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 509d 689d 591d 611d 19d 399d 421d 7a1d 1a9d 229d 131d 2b1d 4b9d 739d c25 3425 54a5 6ca5 5d25 6525 5a5 3da5 4625 7e25 1ea5 26a5 1725 2f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 40b5 78b5 4935 7135 11b5 29b5 5235 6a35 ab5 32b5 335 3b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 4c5 3cc5 d45 3545 55c5 6dc5 1645 2e45 4ec5 76c5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 14d 394d 59cd 61cd 1a4d 224d 42cd 7acd 4b4d 734d 13cd 2bcd 4055 7855 18d5 20d5 1155 2955 49d5 71d5 a55 3255 52d5 6ad5 5b55 6355 3d5 3bd5 4c5d 745d 14dd 2cdd 1d5d 255d 45dd 7ddd 65d 3e5d 5edd 66dd 575d 6f5d fdd 37dd 4865 7065 10e5 28e5 1965 2165 41e5 79e5 265 3a65 5ae5 62e5 5365 6b65 be5 33e5 446d 7c6d 1ced 24ed 156d 2d6d 4ded 75ed e6d 366d 56ed 6eed 5f6d 676d 7ed 3fed 5475 6c75 cf5 34f5 575 3d75 5df5 65f5 1e75 2675 46f5 7ef5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 97d 317d 51fd 69fd 127d 2a7d 4afd 72fd 437d 7b7d 1bfd 23fd 806 3006 5086 6886 5906 6106 186 3986 4206 7a06 1a86 2286 1306 2b06 4b86 7386 140e 2c0e 5c8e 648e 450e 7d0e d8e 358e 4e0e 760e 68e 3e8e 1f0e 270e 578e 6f8e 1c16 2416 4496 7c96 4d16 7516 1596 2d96 5616 6e16 e96 3696 716 3f16 5f96 6796 1e 381e 489e 709e 511e 691e 199e 219e 5a1e 621e 129e 2a9e b1e 331e 439e 7b9e 426 3c26 4ca6 74a6 5526 6d26 1da6 25a6 5e26 6626 16a6 2ea6 f26 3726 47a6 7fa6 182e 202e 40ae 78ae 492e 712e 11ae 29ae 522e 6a2e aae 32ae 32e 3b2e 5bae 63ae 1036 2836 58b6 60b6 4136 7936 9b6 31b6 4a36 7236 2b6 3ab6 1b36 2336 53b6 6bb6 c3e 343e 54be 6cbe 5d3e 653e 5be 3dbe 463e 7e3e 1ebe 26be 173e 2f3e 4fbe 77be 4c46 7446 14c6 2cc6 1d46 2546 45c6 7dc6 646 3e46 5ec6 66c6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 114e 294e 49ce 71ce a4e 324e 52ce 6ace 5b4e 634e 3ce 3bce 5056 6856 8d6 30d6 156 3956 59d6 61d6 1a56 2256 42d6 7ad6 4b56 7356 13d6 2bd6 5c5e 645e 4de 3cde d5e 355e 55de 6dde 165e 2e5e 4ede 76de 475e 7f5e 1fde 27de 5866 6066 e6 38e6 966 3166 51e6 69e6 1266 2a66 4ae6 72e6 4366 7b66 1be6 23e6 546e 6c6e cee 34ee 56e 3d6e 5dee 65ee 1e6e 266e 46ee 7eee 4f6e 776e 17ee 2fee 4476 7c76 1cf6 24f6 1576 2d76 4df6 75f6 e76 3676 56f6 6ef6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 197e 217e 41fe 79fe 27e 3a7e 5afe 62fe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 1507 2d07 4d87 7587 e07 3607 5687 6e87 5f07 6707 787 3f87 480f 700f 108f 288f 190f 210f 418f 798f 20f 3a0f 5a8f 628f 530f 6b0f b8f 338f 5817 6017 97 3897 917 3117 5197 6997 1217 2a17 4a97 7297 4317 7b17 1b97 2397 541f 6c1f c9f 349f 51f 3d1f 5d9f 659f 1e1f 261f 469f 7e9f 4f1f 771f 179f 2f9f 5027 6827 8a7 30a7 127 3927 59a7 61a7 1a27 2227 42a7 7aa7 4b27 7327 13a7 2ba7 5c2f 642f 4af 3caf d2f 352f 55af 6daf 162f 2e2f 4eaf 76af 472f 7f2f 1faf 27af 4c37 7437 14b7 2cb7 1d37 2537 45b7 7db7 637 3e37 5eb7 66b7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 113f 293f 49bf 71bf a3f 323f 52bf 6abf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 54cf 6ccf 5d4f 654f 5cf 3dcf 464f 7e4f 1ecf 26cf 174f 2f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 40df 78df 495f 715f 11df 29df 525f 6a5f adf 32df 35f 3b5f 5bdf 63df 1c67 2467 44e7 7ce7 4d67 7567 15e7 2de7 5667 6e67 ee7 36e7 767 3f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 50f7 68f7 5977 6177 1f7 39f7 4277 7a77 1af7 22f7 1377 2b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
689 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 4c19 7419 499 3c99 1d19 2519 5599 6d99 1619 2e19 5e99 6699 4719 7f19 f99 3799 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 5839 6039 10b9 28b9 939 3139 41b9 79b9 239 3a39 4ab9 72b9 5339 6b39 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 5c1a 641a 149a 2c9a d1a 351a 459a 7d9a 61a 3e1a 4e9a 769a 571a 6f1a 1f9a 279a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 193a 213a 51ba 69ba 123a 2a3a 5aba 62ba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1d45 2545 55c5 6dc5 1645 2e45 5ec5 66c5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 5865 6065 10e5 28e5 965 3165 41e5 79e5 265 3a65 4ae5 72e5 5365 6b65 1be5 23e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 14c6 2cc6 d46 3546 45c6 7dc6 646 3e46 4ec6 76c6 5746 6f46 1fc6 27c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 4866 7066 e6 38e6 1966 2166 51e6 69e6 1266 2a66 5ae6 62e6 4366 7b66 be6 33e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
690 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 5048 6848 8c8 30c8 1948 2148 41c8 79c8 248 3a48 5ac8 62c8 4b48 7348 13c8 2bc8 5850 6050 d0 38d0 1150 2950 49d0 71d0 a50 3250 52d0 6ad0 4350 7b50 1bd0 23d0 4c58 7458 14d8 2cd8 558 3d58 5dd8 65d8 1e58 2658 46d8 7ed8 5758 6f58 fd8 37d8 4860 7060 10e0 28e0 160 3960 59e0 61e0 1a60 2260 42e0 7ae0 5360 6b60 be0 33e0 5c68 6468 4e8 3ce8 1568 2d68 4de8 75e8 e68 3668 56e8 6ee8 4768 7f68 1fe8 27e8 5470 6c70 cf0 34f0 1d70 2570 45f0 7df0 670 3e70 5ef0 66f0 4f70 7770 17f0 2ff0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 5401 6c01 c81 3481 1d01 2501 4581 7d81 601 3e01 5e81 6681 4f01 7701 1781 2f81 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 4811 7011 1091 2891 111 3911 5991 6191 1a11 2211 4291 7a91 5311 6b11 b91 3391 5c19 6419 499 3c99 1519 2d19 4d99 7599 e19 3619 5699 6e99 4719 7f19 1f99 2799 5821 6021 a1 38a1 1121 2921 49a1 71a1 a21 3221 52a1 6aa1 4321 7b21 1ba1 23a1 4c29 7429 14a9 2ca9 529 3d29 5da9 65a9 1e29 2629 46a9 7ea9 5729 6f29 fa9 37a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 5039 6839 8b9 30b9 1939 2139 41b9 79b9 239 3a39 5ab9 62b9 4b39 7339 13b9 2bb9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 480a 700a 108a 288a 10a 390a 598a 618a 1a0a 220a 428a 7a8a 530a 6b0a b8a 338a 4012 7812 1892 2092 912 3112 5192 6992 1212 2a12 4a92 7292 5b12 6312 392 3b92 541a 6c1a c9a 349a 1d1a 251a 459a 7d9a 61a 3e1a 5e9a 669a 4f1a 771a 179a 2f9a 5022 6822 8a2 30a2 1922 2122 41a2 79a2 222 3a22 5aa2 62a2 4b22 7322 13a2 2ba2 442a 7c2a 1caa 24aa d2a 352a 55aa 6daa 162a 2e2a 4eaa 76aa 5f2a 672a 7aa 3faa 4c32 7432 14b2 2cb2 532 3d32 5db2 65b2 1e32 2632 46b2 7eb2 5732 6f32 fb2 37b2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 4c43 7443 14c3 2cc3 543 3d43 5dc3 65c3 1e43 2643 46c3 7ec3 5743 6f43 fc3 37c3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 5053 6853 8d3 30d3 1953 2153 41d3 79d3 253 3a53 5ad3 62d3 4b53 7353 13d3 2bd3 445b 7c5b 1cdb 24db d5b 355b 55db 6ddb 165b 2e5b 4edb 76db 5f5b 675b 7db 3fdb 4063 7863 18e3 20e3 963 3163 51e3 69e3 1263 2a63 4ae3 72e3 5b63 6363 3e3 3be3 546b 6c6b ceb 34eb 1d6b 256b 45eb 7deb 66b 3e6b 5eeb 66eb 4f6b 776b 17eb 2feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 487b 707b 10fb 28fb 17b 397b 59fb 61fb 1a7b 227b 42fb 7afb 537b 6b7b bfb 33fb 4c04 7404 1484 2c84 504 3d04 5d84 6584 1e04 2604 4684 7e84 5704 6f04 f84 3784 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 5014 6814 894 3094 1914 2114 4194 7994 214 3a14 5a94 6294 4b14 7314 1394 2b94 441c 7c1c 1c9c 249c d1c 351c 559c 6d9c 161c 2e1c 4e9c 769c 5f1c 671c 79c 3f9c 4024 7824 18a4 20a4 924 3124 51a4 69a4 1224 2a24 4aa4 72a4 5b24 6324 3a4 3ba4 542c 6c2c cac 34ac 1d2c 252c 45ac 7dac 62c 3e2c 5eac 66ac 4f2c 772c 17ac 2fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 483c 703c 10bc 28bc 13c 393c 59bc 61bc 1a3c 223c 42bc 7abc 533c 6b3c bbc 33bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 484d 704d 10cd 28cd 14d 394d 59cd 61cd 1a4d 224d 42cd 7acd 534d 6b4d bcd 33cd 4055 7855 18d5 20d5 955 3155 51d5 69d5 1255 2a55 4ad5 72d5 5b55 6355 3d5 3bd5 545d 6c5d cdd 34dd 1d5d 255d 45dd 7ddd 65d 3e5d 5edd 66dd 4f5d 775d 17dd 2fdd 5065 6865 8e5 30e5 1965 2165 41e5 79e5 265 3a65 5ae5 62e5 4b65 7365 13e5 2be5 446d 7c6d 1ced 24ed d6d 356d 55ed 6ded 166d 2e6d 4eed 76ed 5f6d 676d 7ed 3fed 4c75 7475 14f5 2cf5 575 3d75 5df5 65f5 1e75 2675 46f5 7ef5 5775 6f75 ff5 37f5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5446 6c46 cc6 34c6 1d46 2546 45c6 7dc6 646 3e46 5ec6 66c6 4f46 7746 17c6 2fc6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 4856 7056 10d6 28d6 156 3956 59d6 61d6 1a56 2256 42d6 7ad6 5356 6b56 bd6 33d6 5c5e 645e 4de 3cde 155e 2d5e 4dde 75de e5e 365e 56de 6ede 475e 7f5e 1fde 27de 5866 6066 e6 38e6 1166 2966 49e6 71e6 a66 3266 52e6 6ae6 4366 7b66 1be6 23e6 4c6e 746e 14ee 2cee 56e 3d6e 5dee 65ee 1e6e 266e 46ee 7eee 576e 6f6e fee 37ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 507e 687e 8fe 30fe 197e 217e 41fe 79fe 27e 3a7e 5afe 62fe 4b7e 737e 13fe 2bfe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 500f 680f 88f 308f 190f 210f 418f 798f 20f 3a0f 5a8f 628f 4b0f 730f 138f 2b8f 5817 6017 97 3897 1117 2917 4997 7197 a17 3217 5297 6a97 4317 7b17 1b97 2397 4c1f 741f 149f 2c9f 51f 3d1f 5d9f 659f 1e1f 261f 469f 7e9f 571f 6f1f f9f 379f 4827 7027 10a7 28a7 127 3927 59a7 61a7 1a27 2227 42a7 7aa7 5327 6b27 ba7 33a7 5c2f 642f 4af 3caf 152f 2d2f 4daf 75af e2f 362f 56af 6eaf 472f 7f2f 1faf 27af 5437 6c37 cb7 34b7 1d37 2537 45b7 7db7 637 3e37 5eb7 66b7 4f37 7737 17b7 2fb7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
691 8 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 3940 4140 1240 6a40 23c0 5bc0 2440 5c40 15c0 6dc0 3ec0 46c0 f40 7740 20c8 58c8 1148 6948 3a48 4248 bc8 73c8 c48 7448 3dc8 45c8 16c8 6ec8 2748 5f48 38d0 40d0 950 7150 2250 5a50 13d0 6bd0 1450 6c50 25d0 5dd0 ed0 76d0 3f50 4750 10d8 68d8 2158 5958 a58 7258 3bd8 43d8 3c58 4458 dd8 75d8 26d8 5ed8 1758 6f58 10e0 68e0 2160 5960 a60 7260 3be0 43e0 3c60 4460 de0 75e0 26e0 5ee0 1760 6f60 38e8 40e8 968 7168 2268 5a68 13e8 6be8 1468 6c68 25e8 5de8 ee8 76e8 3f68 4768 20f0 58f0 1170 6970 3a70 4270 bf0 73f0 c70 7470 3df0 45f0 16f0 6ef0 2770 5f70 8f8 70f8 3978 4178 1278 6a78 23f8 5bf8 2478 5c78 15f8 6df8 3ef8 46f8 f78 7778 2081 5881 1101 6901 3a01 4201 b81 7381 c01 7401 3d81 4581 1681 6e81 2701 5f01 889 7089 3909 4109 1209 6a09 2389 5b89 2409 5c09 1589 6d89 3e89 4689 f09 7709 1091 6891 2111 5911 a11 7211 3b91 4391 3c11 4411 d91 7591 2691 5e91 1711 6f11 3899 4099 919 7119 2219 5a19 1399 6b99 1419 6c19 2599 5d99 e99 7699 3f19 4719 38a1 40a1 921 7121 2221 5a21 13a1 6ba1 1421 6c21 25a1 5da1 ea1 76a1 3f21 4721 10a9 68a9 2129 5929 a29 7229 3ba9 43a9 3c29 4429 da9 75a9 26a9 5ea9 1729 6f29 8b1 70b1 3931 4131 1231 6a31 23b1 5bb1 2431 5c31 15b1 6db1 3eb1 46b1 f31 7731 20b9 58b9 1139 6939 3a39 4239 bb9 73b9 c39 7439 3db9 45b9 16b9 6eb9 2739 5f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 3069 4869 29e9 51e9 1ae9 62e9 369 7b69 4e9 7ce9 1d69 6569 2e69 5669 37e9 4fe9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 3882 4082 902 7102 2202 5a02 1382 6b82 1402 6c02 2582 5d82 e82 7682 3f02 4702 108a 688a 210a 590a a0a 720a 3b8a 438a 3c0a 440a d8a 758a 268a 5e8a 170a 6f0a 892 7092 3912 4112 1212 6a12 2392 5b92 2412 5c12 1592 6d92 3e92 4692 f12 7712 209a 589a 111a 691a 3a1a 421a b9a 739a c1a 741a 3d9a 459a 169a 6e9a 271a 5f1a 20a2 58a2 1122 6922 3a22 4222 ba2 73a2 c22 7422 3da2 45a2 16a2 6ea2 2722 5f22 8aa 70aa 392a 412a 122a 6a2a 23aa 5baa 242a 5c2a 15aa 6daa 3eaa 46aa f2a 772a 10b2 68b2 2132 5932 a32 7232 3bb2 43b2 3c32 4432 db2 75b2 26b2 5eb2 1732 6f32 38ba 40ba 93a 713a 223a 5a3a 13ba 6bba 143a 6c3a 25ba 5dba eba 76ba 3f3a 473a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 29ca 51ca 1aca 62ca 34a 7b4a 4ca 7cca 1d4a 654a 2e4a 564a 37ca 4fca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 6a 786a 19ea 61ea 2aea 52ea 336a 4b6a 34ea 4cea 2d6a 556a 1e6a 666a 7ea 7fea 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 10c3 68c3 2143 5943 a43 7243 3bc3 43c3 3c43 4443 dc3 75c3 26c3 5ec3 1743 6f43 38cb 40cb 94b 714b 224b 5a4b 13cb 6bcb 144b 6c4b 25cb 5dcb ecb 76cb 3f4b 474b 20d3 58d3 1153 6953 3a53 4253 bd3 73d3 c53 7453 3dd3 45d3 16d3 6ed3 2753 5f53 8db 70db 395b 415b 125b 6a5b 23db 5bdb 245b 5c5b 15db 6ddb 3edb 46db f5b 775b 8e3 70e3 3963 4163 1263 6a63 23e3 5be3 2463 5c63 15e3 6de3 3ee3 46e3 f63 7763 20eb 58eb 116b 696b 3a6b 426b beb 73eb c6b 746b 3deb 45eb 16eb 6eeb 276b 5f6b 38f3 40f3 973 7173 2273 5a73 13f3 6bf3 1473 6c73 25f3 5df3 ef3 76f3 3f73 4773 10fb 68fb 217b 597b a7b 727b 3bfb 43fb 3c7b 447b dfb 75fb 26fb 5efb 177b 6f7b 1084 6884 2104 5904 a04 7204 3b84 4384 3c04 4404 d84 7584 2684 5e84 1704 6f04 388c 408c 90c 710c 220c 5a0c 138c 6b8c 140c 6c0c 258c 5d8c e8c 768c 3f0c 470c 2094 5894 1114 6914 3a14 4214 b94 7394 c14 7414 3d94 4594 1694 6e94 2714 5f14 89c 709c 391c 411c 121c 6a1c 239c 5b9c 241c 5c1c 159c 6d9c 3e9c 469c f1c 771c 8a4 70a4 3924 4124 1224 6a24 23a4 5ba4 2424 5c24 15a4 6da4 3ea4 46a4 f24 7724 20ac 58ac 112c 692c 3a2c 422c bac 73ac c2c 742c 3dac 45ac 16ac 6eac 272c 5f2c 38b4 40b4 934 7134 2234 5a34 13b4 6bb4 1434 6c34 25b4 5db4 eb4 76b4 3f34 4734 10bc 68bc 213c 593c a3c 723c 3bbc 43bc 3c3c 443c dbc 75bc 26bc 5ebc 173c 6f3c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 15 7815 1995 6195 2a95 5295 3315 4b15 3495 4c95 2d15 5515 1e15 6615 795 7f95 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 3035 4835 29b5 51b5 1ab5 62b5 335 7b35 4b5 7cb5 1d35 6535 2e35 5635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 38c5 40c5 945 7145 2245 5a45 13c5 6bc5 1445 6c45 25c5 5dc5 ec5 76c5 3f45 4745 10cd 68cd 214d 594d a4d 724d 3bcd 43cd 3c4d 444d dcd 75cd 26cd 5ecd 174d 6f4d 8d5 70d5 3955 4155 1255 6a55 23d5 5bd5 2455 5c55 15d5 6dd5 3ed5 46d5 f55 7755 20dd 58dd 115d 695d 3a5d 425d bdd 73dd c5d 745d 3ddd 45dd 16dd 6edd 275d 5f5d 20e5 58e5 1165 6965 3a65 4265 be5 73e5 c65 7465 3de5 45e5 16e5 6ee5 2765 5f65 8ed 70ed 396d 416d 126d 6a6d 23ed 5bed 246d 5c6d 15ed 6ded 3eed 46ed f6d 776d 10f5 68f5 2175 5975 a75 7275 3bf5 43f5 3c75 4475 df5 75f5 26f5 5ef5 1775 6f75 38fd 40fd 97d 717d 227d 5a7d 13fd 6bfd 147d 6c7d 25fd 5dfd efd 76fd 3f7d 477d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3016 4816 2996 5196 1a96 6296 316 7b16 496 7c96 1d16 6516 2e16 5616 3796 4f96 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 20c6 58c6 1146 6946 3a46 4246 bc6 73c6 c46 7446 3dc6 45c6 16c6 6ec6 2746 5f46 8ce 70ce 394e 414e 124e 6a4e 23ce 5bce 244e 5c4e 15ce 6dce 3ece 46ce f4e 774e 10d6 68d6 2156 5956 a56 7256 3bd6 43d6 3c56 4456 dd6 75d6 26d6 5ed6 1756 6f56 38de 40de 95e 715e 225e 5a5e 13de 6bde 145e 6c5e 25de 5dde ede 76de 3f5e 475e 38e6 40e6 966 7166 2266 5a66 13e6 6be6 1466 6c66 25e6 5de6 ee6 76e6 3f66 4766 10ee 68ee 216e 596e a6e 726e 3bee 43ee 3c6e 446e dee 75ee 26ee 5eee 176e 6f6e 8f6 70f6 3976 4176 1276 6a76 23f6 5bf6 2476 5c76 15f6 6df6 3ef6 46f6 f76 7776 20fe 58fe 117e 697e 3a7e 427e bfe 73fe c7e 747e 3dfe 45fe 16fe 6efe 277e 5f7e 887 7087 3907 4107 1207 6a07 2387 5b87 2407 5c07 1587 6d87 3e87 4687 f07 7707 208f 588f 110f 690f 3a0f 420f b8f 738f c0f 740f 3d8f 458f 168f 6e8f 270f 5f0f 3897 4097 917 7117 2217 5a17 1397 6b97 1417 6c17 2597 5d97 e97 7697 3f17 4717 109f 689f 211f 591f a1f 721f 3b9f 439f 3c1f 441f d9f 759f 269f 5e9f 171f 6f1f 10a7 68a7 2127 5927 a27 7227 3ba7 43a7 3c27 4427 da7 75a7 26a7 5ea7 1727 6f27 38af 40af 92f 712f 222f 5a2f 13af 6baf 142f 6c2f 25af 5daf eaf 76af 3f2f 472f 20b7 58b7 1137 6937 3a37 4237 bb7 73b7 c37 7437 3db7 45b7 16b7 6eb7 2737 5f37 8bf 70bf 393f 413f 123f 6a3f 23bf 5bbf 243f 5c3f 15bf 6dbf 3ebf 46bf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
692 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 5408 2488 7c88 3d08 6508 1588 4d88 3608 6e08 1e88 4688 708 5f08 2f88 7788 1410 4c10 3c90 6490 2510 7d10 d90 5590 2e10 7610 690 5e90 1f10 4710 3790 6f90 2018 7818 898 5098 1118 4918 3998 6198 1a18 4218 3298 6a98 2b18 7318 398 5b98 2420 7c20 ca0 54a0 1520 4d20 3da0 65a0 1e20 4620 36a0 6ea0 2f20 7720 7a0 5fa0 1028 4828 38a8 60a8 2128 7928 9a8 51a8 2a28 7228 2a8 5aa8 1b28 4328 33a8 6ba8 830 5030 20b0 78b0 3930 6130 11b0 49b0 3230 6a30 1ab0 42b0 330 5b30 2bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 1c40 4440 34c0 6cc0 2d40 7540 5c0 5dc0 2640 7e40 ec0 56c0 1740 4f40 3fc0 67c0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 2850 7050 d0 58d0 1950 4150 31d0 69d0 1250 4a50 3ad0 62d0 2350 7b50 bd0 53d0 3458 6c58 1cd8 44d8 558 5d58 2dd8 75d8 e58 5658 26d8 7ed8 3f58 6758 17d8 4fd8 3060 6860 18e0 40e0 160 5960 29e0 71e0 a60 5260 22e0 7ae0 3b60 6360 13e0 4be0 2c68 7468 4e8 5ce8 1d68 4568 35e8 6de8 1668 4e68 3ee8 66e8 2768 7f68 fe8 57e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 1878 4078 30f8 68f8 2978 7178 1f8 59f8 2278 7a78 af8 52f8 1378 4b78 3bf8 63f8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 1809 4009 3089 6889 2909 7109 189 5989 2209 7a09 a89 5289 1309 4b09 3b89 6389 3011 6811 1891 4091 111 5911 2991 7191 a11 5211 2291 7a91 3b11 6311 1391 4b91 2c19 7419 499 5c99 1d19 4519 3599 6d99 1619 4e19 3e99 6699 2719 7f19 f99 5799 2821 7021 a1 58a1 1921 4121 31a1 69a1 1221 4a21 3aa1 62a1 2321 7b21 ba1 53a1 3429 6c29 1ca9 44a9 529 5d29 2da9 75a9 e29 5629 26a9 7ea9 3f29 6729 17a9 4fa9 1c31 4431 34b1 6cb1 2d31 7531 5b1 5db1 2631 7e31 eb1 56b1 1731 4f31 3fb1 67b1 5839 6039 10b9 28b9 939 3139 41b9 79b9 239 3a39 4ab9 72b9 5339 6b39 1bb9 23b9 841 5041 20c1 78c1 3941 6141 11c1 49c1 3241 6a41 1ac1 42c1 341 5b41 2bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 2451 7c51 cd1 54d1 1551 4d51 3dd1 65d1 1e51 4651 36d1 6ed1 2f51 7751 7d1 5fd1 1059 4859 38d9 60d9 2159 7959 9d9 51d9 2a59 7259 2d9 5ad9 1b59 4359 33d9 6bd9 1461 4c61 3ce1 64e1 2561 7d61 de1 55e1 2e61 7661 6e1 5ee1 1f61 4761 37e1 6fe1 2069 7869 8e9 50e9 1169 4969 39e9 61e9 1a69 4269 32e9 6ae9 2b69 7369 3e9 5be9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 5479 24f9 7cf9 3d79 6579 15f9 4df9 3679 6e79 1ef9 46f9 779 5f79 2ff9 77f9 2c02 7402 482 5c82 1d02 4502 3582 6d82 1602 4e02 3e82 6682 2702 7f02 f82 5782 300a 680a 188a 408a 10a 590a 298a 718a a0a 520a 228a 7a8a 3b0a 630a 138a 4b8a 1812 4012 3092 6892 2912 7112 192 5992 2212 7a12 a92 5292 1312 4b12 3b92 6392 5c1a 641a 149a 2c9a d1a 351a 459a 7d9a 61a 3e1a 4e9a 769a 571a 6f1a 1f9a 279a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 1c2a 442a 34aa 6caa 2d2a 752a 5aa 5daa 262a 7e2a eaa 56aa 172a 4f2a 3faa 67aa 3432 6c32 1cb2 44b2 532 5d32 2db2 75b2 e32 5632 26b2 7eb2 3f32 6732 17b2 4fb2 283a 703a ba 58ba 193a 413a 31ba 69ba 123a 4a3a 3aba 62ba 233a 7b3a bba 53ba 1042 4842 38c2 60c2 2142 7942 9c2 51c2 2a42 7242 2c2 5ac2 1b42 4342 33c2 6bc2 244a 7c4a cca 54ca 154a 4d4a 3dca 65ca 1e4a 464a 36ca 6eca 2f4a 774a 7ca 5fca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 505a 20da 78da 395a 615a 11da 49da 325a 6a5a 1ada 42da 35a 5b5a 2bda 73da c62 5462 24e2 7ce2 3d62 6562 15e2 4de2 3662 6e62 1ee2 46e2 762 5f62 2fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 2072 7872 8f2 50f2 1172 4972 39f2 61f2 1a72 4272 32f2 6af2 2b72 7372 3f2 5bf2 147a 4c7a 3cfa 64fa 257a 7d7a dfa 55fa 2e7a 767a 6fa 5efa 1f7a 477a 37fa 6ffa 2003 7803 883 5083 1103 4903 3983 6183 1a03 4203 3283 6a83 2b03 7303 383 5b83 140b 4c0b 3c8b 648b 250b 7d0b d8b 558b 2e0b 760b 68b 5e8b 1f0b 470b 378b 6f8b c13 5413 2493 7c93 3d13 6513 1593 4d93 3613 6e13 1e93 4693 713 5f13 2f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 502b 20ab 78ab 392b 612b 11ab 49ab 322b 6a2b 1aab 42ab 32b 5b2b 2bab 73ab 1033 4833 38b3 60b3 2133 7933 9b3 51b3 2a33 7233 2b3 5ab3 1b33 4333 33b3 6bb3 243b 7c3b cbb 54bb 153b 4d3b 3dbb 65bb 1e3b 463b 36bb 6ebb 2f3b 773b 7bb 5fbb 3443 6c43 1cc3 44c3 543 5d43 2dc3 75c3 e43 5643 26c3 7ec3 3f43 6743 17c3 4fc3 284b 704b cb 58cb 194b 414b 31cb 69cb 124b 4a4b 3acb 62cb 234b 7b4b bcb 53cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 1c5b 445b 34db 6cdb 2d5b 755b 5db 5ddb 265b 7e5b edb 56db 175b 4f5b 3fdb 67db 1863 4063 30e3 68e3 2963 7163 1e3 59e3 2263 7a63 ae3 52e3 1363 4b63 3be3 63e3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 2c73 7473 4f3 5cf3 1d73 4573 35f3 6df3 1673 4e73 3ef3 66f3 2773 7f73 ff3 57f3 307b 687b 18fb 40fb 17b 597b 29fb 71fb a7b 527b 22fb 7afb 3b7b 637b 13fb 4bfb 3404 6c04 1c84 4484 504 5d04 2d84 7584 e04 5604 2684 7e84 3f04 6704 1784 4f84 280c 700c 8c 588c 190c 410c 318c 698c 120c 4a0c 3a8c 628c 230c 7b0c b8c 538c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 1c1c 441c 349c 6c9c 2d1c 751c 59c 5d9c 261c 7e1c e9c 569c 171c 4f1c 3f9c 679c 1824 4024 30a4 68a4 2924 7124 1a4 59a4 2224 7a24 aa4 52a4 1324 4b24 3ba4 63a4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 2c34 7434 4b4 5cb4 1d34 4534 35b4 6db4 1634 4e34 3eb4 66b4 2734 7f34 fb4 57b4 303c 683c 18bc 40bc 13c 593c 29bc 71bc a3c 523c 22bc 7abc 3b3c 633c 13bc 4bbc 2044 7844 8c4 50c4 1144 4944 39c4 61c4 1a44 4244 32c4 6ac4 2b44 7344 3c4 5bc4 144c 4c4c 3ccc 64cc 254c 7d4c dcc 55cc 2e4c 764c 6cc 5ecc 1f4c 474c 37cc 6fcc c54 5454 24d4 7cd4 3d54 6554 15d4 4dd4 3654 6e54 1ed4 46d4 754 5f54 2fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 506c 20ec 78ec 396c 616c 11ec 49ec 326c 6a6c 1aec 42ec 36c 5b6c 2bec 73ec 1074 4874 38f4 60f4 2174 7974 9f4 51f4 2a74 7274 2f4 5af4 1b74 4374 33f4 6bf4 247c 7c7c cfc 54fc 157c 4d7c 3dfc 65fc 1e7c 467c 36fc 6efc 2f7c 777c 7fc 5ffc 1005 4805 3885 6085 2105 7905 985 5185 2a05 7205 285 5a85 1b05 4305 3385 6b85 240d 7c0d c8d 548d 150d 4d0d 3d8d 658d 1e0d 460d 368d 6e8d 2f0d 770d 78d 5f8d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 501d 209d 789d 391d 611d 119d 499d 321d 6a1d 1a9d 429d 31d 5b1d 2b9d 739d c25 5425 24a5 7ca5 3d25 6525 15a5 4da5 3625 6e25 1ea5 46a5 725 5f25 2fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 2035 7835 8b5 50b5 1135 4935 39b5 61b5 1a35 4235 32b5 6ab5 2b35 7335 3b5 5bb5 143d 4c3d 3cbd 64bd 253d 7d3d dbd 55bd 2e3d 763d 6bd 5ebd 1f3d 473d 37bd 6fbd 2c45 7445 4c5 5cc5 1d45 4545 35c5 6dc5 1645 4e45 3ec5 66c5 2745 7f45 fc5 57c5 304d 684d 18cd 40cd 14d 594d 29cd 71cd a4d 524d 22cd 7acd 3b4d 634d 13cd 4bcd 1855 4055 30d5 68d5 2955 7155 1d5 59d5 2255 7a55 ad5 52d5 1355 4b55 3bd5 63d5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 5865 6065 10e5 28e5 965 3165 41e5 79e5 265 3a65 4ae5 72e5 5365 6b65 1be5 23e5 1c6d 446d 34ed 6ced 2d6d 756d 5ed 5ded 266d 7e6d eed 56ed 176d 4f6d 3fed 67ed 3475 6c75 1cf5 44f5 575 5d75 2df5 75f5 e75 5675 26f5 7ef5 3f75 6775 17f5 4ff5 287d 707d fd 58fd 197d 417d 31fd 69fd 127d 4a7d 3afd 62fd 237d 7b7d bfd 53fd 806 5006 2086 7886 3906 6106 1186 4986 3206 6a06 1a86 4286 306 5b06 2b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 2416 7c16 c96 5496 1516 4d16 3d96 6596 1e16 4616 3696 6e96 2f16 7716 796 5f96 101e 481e 389e 609e 211e 791e 99e 519e 2a1e 721e 29e 5a9e 1b1e 431e 339e 6b9e 1426 4c26 3ca6 64a6 2526 7d26 da6 55a6 2e26 7626 6a6 5ea6 1f26 4726 37a6 6fa6 202e 782e 8ae 50ae 112e 492e 39ae 61ae 1a2e 422e 32ae 6aae 2b2e 732e 3ae 5bae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 543e 24be 7cbe 3d3e 653e 15be 4dbe 363e 6e3e 1ebe 46be 73e 5f3e 2fbe 77be 5c46 6446 14c6 2cc6 d46 3546 45c6 7dc6 646 3e46 4ec6 76c6 5746 6f46 1fc6 27c6 184e 404e 30ce 68ce 294e 714e 1ce 59ce 224e 7a4e ace 52ce 134e 4b4e 3bce 63ce 3056 6856 18d6 40d6 156 5956 29d6 71d6 a56 5256 22d6 7ad6 3b56 6356 13d6 4bd6 2c5e 745e 4de 5cde 1d5e 455e 35de 6dde 165e 4e5e 3ede 66de 275e 7f5e fde 57de 2866 7066 e6 58e6 1966 4166 31e6 69e6 1266 4a66 3ae6 62e6 2366 7b66 be6 53e6 346e 6c6e 1cee 44ee 56e 5d6e 2dee 75ee e6e 566e 26ee 7eee 3f6e 676e 17ee 4fee 1c76 4476 34f6 6cf6 2d76 7576 5f6 5df6 2676 7e76 ef6 56f6 1776 4f76 3ff6 67f6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 1c07 4407 3487 6c87 2d07 7507 587 5d87 2607 7e07 e87 5687 1707 4f07 3f87 6787 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 2817 7017 97 5897 1917 4117 3197 6997 1217 4a17 3a97 6297 2317 7b17 b97 5397 341f 6c1f 1c9f 449f 51f 5d1f 2d9f 759f e1f 561f 269f 7e9f 3f1f 671f 179f 4f9f 3027 6827 18a7 40a7 127 5927 29a7 71a7 a27 5227 22a7 7aa7 3b27 6327 13a7 4ba7 2c2f 742f 4af 5caf 1d2f 452f 35af 6daf 162f 4e2f 3eaf 66af 272f 7f2f faf 57af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 183f 403f 30bf 68bf 293f 713f 1bf 59bf 223f 7a3f abf 52bf 133f 4b3f 3bbf 63bf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 544f 24cf 7ccf 3d4f 654f 15cf 4dcf 364f 6e4f 1ecf 46cf 74f 5f4f 2fcf 77cf 1457 4c57 3cd7 64d7 2557 7d57 dd7 55d7 2e57 7657 6d7 5ed7 1f57 4757 37d7 6fd7 205f 785f 8df 50df 115f 495f 39df 61df 1a5f 425f 32df 6adf 2b5f 735f 3df 5bdf 2467 7c67 ce7 54e7 1567 4d67 3de7 65e7 1e67 4667 36e7 6ee7 2f67 7767 7e7 5fe7 106f 486f 38ef 60ef 216f 796f 9ef 51ef 2a6f 726f 2ef 5aef 1b6f 436f 33ef 6bef 877 5077 20f7 78f7 3977 6177 11f7 49f7 3277 6a77 1af7 42f7 377 5b77 2bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
693 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 2088 4108 7988 7208 4a88 2b08 1388 6c08 5488 3508 d88 608 3e88 5f08 6788 2810 1090 7110 4990 4210 7a90 1b10 2390 5c10 6490 510 3d90 3610 e90 6f10 5790 4818 7098 1118 2998 2218 1a98 7b18 4398 3c18 498 6518 5d98 5618 6e98 f18 3798 4820 70a0 1120 29a0 2220 1aa0 7b20 43a0 3c20 4a0 6520 5da0 5620 6ea0 f20 37a0 2828 10a8 7128 49a8 4228 7aa8 1b28 23a8 5c28 64a8 528 3da8 3628 ea8 6f28 57a8 1830 20b0 4130 79b0 7230 4ab0 2b30 13b0 6c30 54b0 3530 db0 630 3eb0 5f30 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 3040 8c0 6940 51c0 5a40 62c0 340 3bc0 4440 7cc0 1d40 25c0 2e40 16c0 7740 4fc0 38c8 40c8 2148 5948 1248 6a48 bc8 73c8 c48 7448 15c8 6dc8 26c8 5ec8 3f48 4748 5050 68d0 950 31d0 3a50 2d0 6350 5bd0 2450 1cd0 7d50 45d0 4e50 76d0 1750 2fd0 6058 58d8 3958 1d8 a58 32d8 5358 6bd8 1458 2cd8 4d58 75d8 7e58 46d8 2758 1fd8 6060 58e0 3960 1e0 a60 32e0 5360 6be0 1460 2ce0 4d60 75e0 7e60 46e0 2760 1fe0 5068 68e8 968 31e8 3a68 2e8 6368 5be8 2468 1ce8 7d68 45e8 4e68 76e8 1768 2fe8 38f0 40f0 2170 5970 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 26f0 5ef0 3f70 4770 3078 8f8 6978 51f8 5a78 62f8 378 3bf8 4478 7cf8 1d78 25f8 2e78 16f8 7778 4ff8 3881 4081 2101 5901 1201 6a01 b81 7381 c01 7401 1581 6d81 2681 5e81 3f01 4701 3009 889 6909 5189 5a09 6289 309 3b89 4409 7c89 1d09 2589 2e09 1689 7709 4f89 6011 5891 3911 191 a11 3291 5311 6b91 1411 2c91 4d11 7591 7e11 4691 2711 1f91 5019 6899 919 3199 3a19 299 6319 5b99 2419 1c99 7d19 4599 4e19 7699 1719 2f99 5021 68a1 921 31a1 3a21 2a1 6321 5ba1 2421 1ca1 7d21 45a1 4e21 76a1 1721 2fa1 6029 58a9 3929 1a9 a29 32a9 5329 6ba9 1429 2ca9 4d29 75a9 7e29 46a9 2729 1fa9 3031 8b1 6931 51b1 5a31 62b1 331 3bb1 4431 7cb1 1d31 25b1 2e31 16b1 7731 4fb1 38b9 40b9 2139 5939 1239 6a39 bb9 73b9 c39 7439 15b9 6db9 26b9 5eb9 3f39 4739 1841 20c1 4141 79c1 7241 4ac1 2b41 13c1 6c41 54c1 3541 dc1 641 3ec1 5f41 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 4851 70d1 1151 29d1 2251 1ad1 7b51 43d1 3c51 4d1 6551 5dd1 5651 6ed1 f51 37d1 2859 10d9 7159 49d9 4259 7ad9 1b59 23d9 5c59 64d9 559 3dd9 3659 ed9 6f59 57d9 2861 10e1 7161 49e1 4261 7ae1 1b61 23e1 5c61 64e1 561 3de1 3661 ee1 6f61 57e1 4869 70e9 1169 29e9 2269 1ae9 7b69 43e9 3c69 4e9 6569 5de9 5669 6ee9 f69 37e9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 20f9 4179 79f9 7279 4af9 2b79 13f9 6c79 54f9 3579 df9 679 3ef9 5f79 67f9 5002 6882 902 3182 3a02 282 6302 5b82 2402 1c82 7d02 4582 4e02 7682 1702 2f82 600a 588a 390a 18a a0a 328a 530a 6b8a 140a 2c8a 4d0a 758a 7e0a 468a 270a 1f8a 3012 892 6912 5192 5a12 6292 312 3b92 4412 7c92 1d12 2592 2e12 1692 7712 4f92 389a 409a 211a 591a 121a 6a1a b9a 739a c1a 741a 159a 6d9a 269a 5e9a 3f1a 471a 38a2 40a2 2122 5922 1222 6a22 ba2 73a2 c22 7422 15a2 6da2 26a2 5ea2 3f22 4722 302a 8aa 692a 51aa 5a2a 62aa 32a 3baa 442a 7caa 1d2a 25aa 2e2a 16aa 772a 4faa 6032 58b2 3932 1b2 a32 32b2 5332 6bb2 1432 2cb2 4d32 75b2 7e32 46b2 2732 1fb2 503a 68ba 93a 31ba 3a3a 2ba 633a 5bba 243a 1cba 7d3a 45ba 4e3a 76ba 173a 2fba 2842 10c2 7142 49c2 4242 7ac2 1b42 23c2 5c42 64c2 542 3dc2 3642 ec2 6f42 57c2 484a 70ca 114a 29ca 224a 1aca 7b4a 43ca 3c4a 4ca 654a 5dca 564a 6eca f4a 37ca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 20da 415a 79da 725a 4ada 2b5a 13da 6c5a 54da 355a dda 65a 3eda 5f5a 67da 1862 20e2 4162 79e2 7262 4ae2 2b62 13e2 6c62 54e2 3562 de2 662 3ee2 5f62 67e2 6a 786a 19ea 61ea 2aea 52ea 336a 4b6a 34ea 4cea 2d6a 556a 1e6a 666a 7ea 7fea 4872 70f2 1172 29f2 2272 1af2 7b72 43f2 3c72 4f2 6572 5df2 5672 6ef2 f72 37f2 287a 10fa 717a 49fa 427a 7afa 1b7a 23fa 5c7a 64fa 57a 3dfa 367a efa 6f7a 57fa 4803 7083 1103 2983 2203 1a83 7b03 4383 3c03 483 6503 5d83 5603 6e83 f03 3783 280b 108b 710b 498b 420b 7a8b 1b0b 238b 5c0b 648b 50b 3d8b 360b e8b 6f0b 578b 1813 2093 4113 7993 7213 4a93 2b13 1393 6c13 5493 3513 d93 613 3e93 5f13 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 20ab 412b 79ab 722b 4aab 2b2b 13ab 6c2b 54ab 352b dab 62b 3eab 5f2b 67ab 2833 10b3 7133 49b3 4233 7ab3 1b33 23b3 5c33 64b3 533 3db3 3633 eb3 6f33 57b3 483b 70bb 113b 29bb 223b 1abb 7b3b 43bb 3c3b 4bb 653b 5dbb 563b 6ebb f3b 37bb 6043 58c3 3943 1c3 a43 32c3 5343 6bc3 1443 2cc3 4d43 75c3 7e43 46c3 2743 1fc3 504b 68cb 94b 31cb 3a4b 2cb 634b 5bcb 244b 1ccb 7d4b 45cb 4e4b 76cb 174b 2fcb 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 305b 8db 695b 51db 5a5b 62db 35b 3bdb 445b 7cdb 1d5b 25db 2e5b 16db 775b 4fdb 3063 8e3 6963 51e3 5a63 62e3 363 3be3 4463 7ce3 1d63 25e3 2e63 16e3 7763 4fe3 38eb 40eb 216b 596b 126b 6a6b beb 73eb c6b 746b 15eb 6deb 26eb 5eeb 3f6b 476b 5073 68f3 973 31f3 3a73 2f3 6373 5bf3 2473 1cf3 7d73 45f3 4e73 76f3 1773 2ff3 607b 58fb 397b 1fb a7b 32fb 537b 6bfb 147b 2cfb 4d7b 75fb 7e7b 46fb 277b 1ffb 6004 5884 3904 184 a04 3284 5304 6b84 1404 2c84 4d04 7584 7e04 4684 2704 1f84 500c 688c 90c 318c 3a0c 28c 630c 5b8c 240c 1c8c 7d0c 458c 4e0c 768c 170c 2f8c 3894 4094 2114 5914 1214 6a14 b94 7394 c14 7414 1594 6d94 2694 5e94 3f14 4714 301c 89c 691c 519c 5a1c 629c 31c 3b9c 441c 7c9c 1d1c 259c 2e1c 169c 771c 4f9c 3024 8a4 6924 51a4 5a24 62a4 324 3ba4 4424 7ca4 1d24 25a4 2e24 16a4 7724 4fa4 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 5034 68b4 934 31b4 3a34 2b4 6334 5bb4 2434 1cb4 7d34 45b4 4e34 76b4 1734 2fb4 603c 58bc 393c 1bc a3c 32bc 533c 6bbc 143c 2cbc 4d3c 75bc 7e3c 46bc 273c 1fbc 4844 70c4 1144 29c4 2244 1ac4 7b44 43c4 3c44 4c4 6544 5dc4 5644 6ec4 f44 37c4 284c 10cc 714c 49cc 424c 7acc 1b4c 23cc 5c4c 64cc 54c 3dcc 364c ecc 6f4c 57cc 1854 20d4 4154 79d4 7254 4ad4 2b54 13d4 6c54 54d4 3554 dd4 654 3ed4 5f54 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 20ec 416c 79ec 726c 4aec 2b6c 13ec 6c6c 54ec 356c dec 66c 3eec 5f6c 67ec 2874 10f4 7174 49f4 4274 7af4 1b74 23f4 5c74 64f4 574 3df4 3674 ef4 6f74 57f4 487c 70fc 117c 29fc 227c 1afc 7b7c 43fc 3c7c 4fc 657c 5dfc 567c 6efc f7c 37fc 2805 1085 7105 4985 4205 7a85 1b05 2385 5c05 6485 505 3d85 3605 e85 6f05 5785 480d 708d 110d 298d 220d 1a8d 7b0d 438d 3c0d 48d 650d 5d8d 560d 6e8d f0d 378d 15 7815 1995 6195 2a95 5295 3315 4b15 3495 4c95 2d15 5515 1e15 6615 795 7f95 181d 209d 411d 799d 721d 4a9d 2b1d 139d 6c1d 549d 351d d9d 61d 3e9d 5f1d 679d 1825 20a5 4125 79a5 7225 4aa5 2b25 13a5 6c25 54a5 3525 da5 625 3ea5 5f25 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 4835 70b5 1135 29b5 2235 1ab5 7b35 43b5 3c35 4b5 6535 5db5 5635 6eb5 f35 37b5 283d 10bd 713d 49bd 423d 7abd 1b3d 23bd 5c3d 64bd 53d 3dbd 363d ebd 6f3d 57bd 5045 68c5 945 31c5 3a45 2c5 6345 5bc5 2445 1cc5 7d45 45c5 4e45 76c5 1745 2fc5 604d 58cd 394d 1cd a4d 32cd 534d 6bcd 144d 2ccd 4d4d 75cd 7e4d 46cd 274d 1fcd 3055 8d5 6955 51d5 5a55 62d5 355 3bd5 4455 7cd5 1d55 25d5 2e55 16d5 7755 4fd5 38dd 40dd 215d 595d 125d 6a5d bdd 73dd c5d 745d 15dd 6ddd 26dd 5edd 3f5d 475d 38e5 40e5 2165 5965 1265 6a65 be5 73e5 c65 7465 15e5 6de5 26e5 5ee5 3f65 4765 306d 8ed 696d 51ed 5a6d 62ed 36d 3bed 446d 7ced 1d6d 25ed 2e6d 16ed 776d 4fed 6075 58f5 3975 1f5 a75 32f5 5375 6bf5 1475 2cf5 4d75 75f5 7e75 46f5 2775 1ff5 507d 68fd 97d 31fd 3a7d 2fd 637d 5bfd 247d 1cfd 7d7d 45fd 4e7d 76fd 177d 2ffd 1806 2086 4106 7986 7206 4a86 2b06 1386 6c06 5486 3506 d86 606 3e86 5f06 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 4816 7096 1116 2996 2216 1a96 7b16 4396 3c16 496 6516 5d96 5616 6e96 f16 3796 281e 109e 711e 499e 421e 7a9e 1b1e 239e 5c1e 649e 51e 3d9e 361e e9e 6f1e 579e 2826 10a6 7126 49a6 4226 7aa6 1b26 23a6 5c26 64a6 526 3da6 3626 ea6 6f26 57a6 482e 70ae 112e 29ae 222e 1aae 7b2e 43ae 3c2e 4ae 652e 5dae 562e 6eae f2e 37ae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 20be 413e 79be 723e 4abe 2b3e 13be 6c3e 54be 353e dbe 63e 3ebe 5f3e 67be 38c6 40c6 2146 5946 1246 6a46 bc6 73c6 c46 7446 15c6 6dc6 26c6 5ec6 3f46 4746 304e 8ce 694e 51ce 5a4e 62ce 34e 3bce 444e 7cce 1d4e 25ce 2e4e 16ce 774e 4fce 6056 58d6 3956 1d6 a56 32d6 5356 6bd6 1456 2cd6 4d56 75d6 7e56 46d6 2756 1fd6 505e 68de 95e 31de 3a5e 2de 635e 5bde 245e 1cde 7d5e 45de 4e5e 76de 175e 2fde 5066 68e6 966 31e6 3a66 2e6 6366 5be6 2466 1ce6 7d66 45e6 4e66 76e6 1766 2fe6 606e 58ee 396e 1ee a6e 32ee 536e 6bee 146e 2cee 4d6e 75ee 7e6e 46ee 276e 1fee 3076 8f6 6976 51f6 5a76 62f6 376 3bf6 4476 7cf6 1d76 25f6 2e76 16f6 7776 4ff6 38fe 40fe 217e 597e 127e 6a7e bfe 73fe c7e 747e 15fe 6dfe 26fe 5efe 3f7e 477e 3007 887 6907 5187 5a07 6287 307 3b87 4407 7c87 1d07 2587 2e07 1687 7707 4f87 388f 408f 210f 590f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 268f 5e8f 3f0f 470f 5017 6897 917 3197 3a17 297 6317 5b97 2417 1c97 7d17 4597 4e17 7697 1717 2f97 601f 589f 391f 19f a1f 329f 531f 6b9f 141f 2c9f 4d1f 759f 7e1f 469f 271f 1f9f 6027 58a7 3927 1a7 a27 32a7 5327 6ba7 1427 2ca7 4d27 75a7 7e27 46a7 2727 1fa7 502f 68af 92f 31af 3a2f 2af 632f 5baf 242f 1caf 7d2f 45af 4e2f 76af 172f 2faf 38b7 40b7 2137 5937 1237 6a37 bb7 73b7 c37 7437 15b7 6db7 26b7 5eb7 3f37 4737 303f 8bf 693f 51bf 5a3f 62bf 33f 3bbf 443f 7cbf 1d3f 25bf 2e3f 16bf 773f 4fbf 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 20cf 414f 79cf 724f 4acf 2b4f 13cf 6c4f 54cf 354f dcf 64f 3ecf 5f4f 67cf 2857 10d7 7157 49d7 4257 7ad7 1b57 23d7 5c57 64d7 557 3dd7 3657 ed7 6f57 57d7 485f 70df 115f 29df 225f 1adf 7b5f 43df 3c5f 4df 655f 5ddf 565f 6edf f5f 37df 4867 70e7 1167 29e7 2267 1ae7 7b67 43e7 3c67 4e7 6567 5de7 5667 6ee7 f67 37e7 286f 10ef 716f 49ef 426f 7aef 1b6f 23ef 5c6f 64ef 56f 3def 366f eef 6f6f 57ef 1877 20f7 4177 79f7 7277 4af7 2b77 13f7 6c77 54f7 3577 df7 677 3ef7 5f77 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
694 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
695 8 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 1969 6169 1e9 79e9 269 7a69 1ae9 62e9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 2d15 5515 3595 4d95 3615 4e15 2e95 5695 1f15 6715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 1d16 6516 596 7d96 616 7e16 1e96 6696 2f16 5716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
696 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4551 7d51 dd1 35d1 4e51 7651 6d1 3ed1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4169 7969 9e9 31e9 4a69 7269 2e9 3ae9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5d52 6552 15d2 2dd2 5652 6e52 1ed2 26d2 f52 3752 47d2 7fd2 85a 305a 40da 78da 515a 695a 19da 21da 5a5a 625a 12da 2ada 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5562 6d62 1de2 25e2 5e62 6662 16e2 2ee2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 596a 616a 11ea 29ea 526a 6a6a 1aea 22ea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5513 6d13 1d93 2593 5e13 6613 1693 2e93 713 3f13 4f93 7793 1b 381b 489b 709b 591b 611b 119b 299b 521b 6a1b 1a9b 229b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5d23 6523 15a3 2da3 5623 6e23 1ea3 26a3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 512b 692b 19ab 21ab 5a2b 622b 12ab 2aab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5554 6d54 1dd4 25d4 5e54 6654 16d4 2ed4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 595c 615c 11dc 29dc 525c 6a5c 1adc 22dc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5d64 6564 15e4 2de4 5664 6e64 1ee4 26e4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 516c 696c 19ec 21ec 5a6c 626c 12ec 2aec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5d15 6515 1595 2d95 5615 6e15 1e95 2695 f15 3715 4795 7f95 81d 301d 409d 789d 511d 691d 199d 219d 5a1d 621d 129d 2a9d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5525 6d25 1da5 25a5 5e25 6625 16a5 2ea5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 592d 612d 11ad 29ad 522d 6a2d 1aad 22ad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4516 7d16 d96 3596 4e16 7616 696 3e96 1716 2f16 5f96 6796 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 412e 792e 9ae 31ae 4a2e 722e 2ae 3aae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
697 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 1d10 6510 590 7d90 610 7e10 1e90 6690 3710 4f10 2f90 5790 3018 4818 2898 5098 118 7918 1998 6198 1a18 6218 298 7a98 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 520 7d20 1da0 65a0 1e20 6620 6a0 7ea0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 1928 6128 1a8 79a8 228 7a28 1aa8 62a8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 551 7d51 1dd1 65d1 1e51 6651 6d1 7ed1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 1959 6159 1d9 79d9 259 7a59 1ad9 62d9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 1d61 6561 5e1 7de1 661 7e61 1ee1 66e1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 169 7969 19e9 61e9 1a69 6269 2e9 7ae9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 3552 4d52 2dd2 55d2 2e52 5652 36d2 4ed2 1f52 6752 7d2 7fd2 185a 605a da 78da 295a 515a 31da 49da 325a 4a5a 2ada 52da 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 2d62 5562 35e2 4de2 3662 4e62 2ee2 56e2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 316a 496a 29ea 51ea 2a6a 526a 32ea 4aea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 2d13 5513 3593 4d93 3613 4e13 2e93 5693 713 7f13 1f93 6793 1b 781b 189b 609b 311b 491b 299b 519b 2a1b 521b 329b 4a9b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 3523 4d23 2da3 55a3 2e23 5623 36a3 4ea3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 292b 512b 31ab 49ab 322b 4a2b 2aab 52ab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 2d54 5554 35d4 4dd4 3654 4e54 2ed4 56d4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 315c 495c 29dc 51dc 2a5c 525c 32dc 4adc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 3564 4d64 2de4 55e4 2e64 5664 36e4 4ee4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 296c 516c 31ec 49ec 326c 4a6c 2aec 52ec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 3515 4d15 2d95 5595 2e15 5615 3695 4e95 1f15 6715 795 7f95 181d 601d 9d 789d 291d 511d 319d 499d 321d 4a1d 2a9d 529d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 2d25 5525 35a5 4da5 3625 4e25 2ea5 56a5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 312d 492d 29ad 51ad 2a2d 522d 32ad 4aad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 516 7d16 1d96 6596 1e16 6616 696 7e96 2f16 5716 3796 4f96 281e 501e 309e 489e 191e 611e 19e 799e 21e 7a1e 1a9e 629e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 1d26 6526 5a6 7da6 626 7e26 1ea6 66a6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 12e 792e 19ae 61ae 1a2e 622e 2ae 7aae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 1d57 6557 5d7 7dd7 657 7e57 1ed7 66d7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 15f 795f 19df 61df 1a5f 625f 2df 7adf 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 567 7d67 1de7 65e7 1e67 6667 6e7 7ee7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 196f 616f 1ef 79ef 26f 7a6f 1aef 62ef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
698 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 1a90 6290 310 7b10 490 7c90 1d10 6510 3610 4e10 2f90 5790 3018 4818 2998 5198 298 7a98 1b18 6318 1c98 6498 518 7d18 2e18 5618 3798 4f98 3020 4820 29a0 51a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 2140 5940 1240 6a40 3bc0 43c0 3c40 4440 15c0 6dc0 26c0 5ec0 f40 7740 10c8 68c8 3948 4148 a48 7248 23c8 5bc8 2448 5c48 dc8 75c8 3ec8 46c8 1748 6f48 38d0 40d0 1150 6950 2250 5a50 bd0 73d0 c50 7450 25d0 5dd0 16d0 6ed0 3f50 4750 20d8 58d8 958 7158 3a58 4258 13d8 6bd8 1458 6c58 3dd8 45d8 ed8 76d8 2758 5f58 20e0 58e0 960 7160 3a60 4260 13e0 6be0 1460 6c60 3de0 45e0 ee0 76e0 2760 5f60 38e8 40e8 1168 6968 2268 5a68 be8 73e8 c68 7468 25e8 5de8 16e8 6ee8 3f68 4768 10f0 68f0 3970 4170 a70 7270 23f0 5bf0 2470 5c70 df0 75f0 3ef0 46f0 1770 6f70 8f8 70f8 2178 5978 1278 6a78 3bf8 43f8 3c78 4478 15f8 6df8 26f8 5ef8 f78 7778 1081 6881 3901 4101 a01 7201 2381 5b81 2401 5c01 d81 7581 3e81 4681 1701 6f01 889 7089 2109 5909 1209 6a09 3b89 4389 3c09 4409 1589 6d89 2689 5e89 f09 7709 2091 5891 911 7111 3a11 4211 1391 6b91 1411 6c11 3d91 4591 e91 7691 2711 5f11 3899 4099 1119 6919 2219 5a19 b99 7399 c19 7419 2599 5d99 1699 6e99 3f19 4719 38a1 40a1 1121 6921 2221 5a21 ba1 73a1 c21 7421 25a1 5da1 16a1 6ea1 3f21 4721 20a9 58a9 929 7129 3a29 4229 13a9 6ba9 1429 6c29 3da9 45a9 ea9 76a9 2729 5f29 8b1 70b1 2131 5931 1231 6a31 3bb1 43b1 3c31 4431 15b1 6db1 26b1 5eb1 f31 7731 10b9 68b9 3939 4139 a39 7239 23b9 5bb9 2439 5c39 db9 75b9 3eb9 46b9 1739 6f39 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 3051 4851 29d1 51d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 2e51 5651 37d1 4fd1 2859 5059 31d9 49d9 1ad9 62d9 359 7b59 4d9 7cd9 1d59 6559 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 1ae1 62e1 361 7b61 4e1 7ce1 1d61 6561 3661 4e61 2fe1 57e1 3069 4869 29e9 51e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 2e69 5669 37e9 4fe9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 2082 5882 902 7102 3a02 4202 1382 6b82 1402 6c02 3d82 4582 e82 7682 2702 5f02 388a 408a 110a 690a 220a 5a0a b8a 738a c0a 740a 258a 5d8a 168a 6e8a 3f0a 470a 1092 6892 3912 4112 a12 7212 2392 5b92 2412 5c12 d92 7592 3e92 4692 1712 6f12 89a 709a 211a 591a 121a 6a1a 3b9a 439a 3c1a 441a 159a 6d9a 269a 5e9a f1a 771a 8a2 70a2 2122 5922 1222 6a22 3ba2 43a2 3c22 4422 15a2 6da2 26a2 5ea2 f22 7722 10aa 68aa 392a 412a a2a 722a 23aa 5baa 242a 5c2a daa 75aa 3eaa 46aa 172a 6f2a 38b2 40b2 1132 6932 2232 5a32 bb2 73b2 c32 7432 25b2 5db2 16b2 6eb2 3f32 4732 20ba 58ba 93a 713a 3a3a 423a 13ba 6bba 143a 6c3a 3dba 45ba eba 76ba 273a 5f3a 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 304a 484a 29ca 51ca 1aca 62ca 34a 7b4a 4ca 7cca 1d4a 654a 2e4a 564a 37ca 4fca 52 7852 19d2 61d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 1e52 6652 7d2 7fd2 185a 605a 1da 79da 2ada 52da 335a 4b5a 34da 4cda 2d5a 555a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 2ae2 52e2 3362 4b62 34e2 4ce2 2d62 5562 662 7e62 1fe2 67e2 6a 786a 19ea 61ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 1e6a 666a 7ea 7fea 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 2a93 5293 3313 4b13 3493 4c93 2d13 5513 613 7e13 1f93 6793 1b 781b 199b 619b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 38c3 40c3 1143 6943 2243 5a43 bc3 73c3 c43 7443 25c3 5dc3 16c3 6ec3 3f43 4743 20cb 58cb 94b 714b 3a4b 424b 13cb 6bcb 144b 6c4b 3dcb 45cb ecb 76cb 274b 5f4b 8d3 70d3 2153 5953 1253 6a53 3bd3 43d3 3c53 4453 15d3 6dd3 26d3 5ed3 f53 7753 10db 68db 395b 415b a5b 725b 23db 5bdb 245b 5c5b ddb 75db 3edb 46db 175b 6f5b 10e3 68e3 3963 4163 a63 7263 23e3 5be3 2463 5c63 de3 75e3 3ee3 46e3 1763 6f63 8eb 70eb 216b 596b 126b 6a6b 3beb 43eb 3c6b 446b 15eb 6deb 26eb 5eeb f6b 776b 20f3 58f3 973 7173 3a73 4273 13f3 6bf3 1473 6c73 3df3 45f3 ef3 76f3 2773 5f73 38fb 40fb 117b 697b 227b 5a7b bfb 73fb c7b 747b 25fb 5dfb 16fb 6efb 3f7b 477b 3884 4084 1104 6904 2204 5a04 b84 7384 c04 7404 2584 5d84 1684 6e84 3f04 4704 208c 588c 90c 710c 3a0c 420c 138c 6b8c 140c 6c0c 3d8c 458c e8c 768c 270c 5f0c 894 7094 2114 5914 1214 6a14 3b94 4394 3c14 4414 1594 6d94 2694 5e94 f14 7714 109c 689c 391c 411c a1c 721c 239c 5b9c 241c 5c1c d9c 759c 3e9c 469c 171c 6f1c 10a4 68a4 3924 4124 a24 7224 23a4 5ba4 2424 5c24 da4 75a4 3ea4 46a4 1724 6f24 8ac 70ac 212c 592c 122c 6a2c 3bac 43ac 3c2c 442c 15ac 6dac 26ac 5eac f2c 772c 20b4 58b4 934 7134 3a34 4234 13b4 6bb4 1434 6c34 3db4 45b4 eb4 76b4 2734 5f34 38bc 40bc 113c 693c 223c 5a3c bbc 73bc c3c 743c 25bc 5dbc 16bc 6ebc 3f3c 473c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 1e64 6664 7e4 7fe4 186c 606c 1ec 79ec 2aec 52ec 336c 4b6c 34ec 4cec 2d6c 556c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 15 7815 1995 6195 3295 4a95 2b15 5315 2c95 5495 3515 4d15 1e15 6615 795 7f95 181d 601d 19d 799d 2a9d 529d 331d 4b1d 349d 4c9d 2d1d 551d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 2aa5 52a5 3325 4b25 34a5 4ca5 2d25 5525 625 7e25 1fa5 67a5 2d 782d 19ad 61ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 1e2d 662d 7ad 7fad 3035 4835 29b5 51b5 1ab5 62b5 335 7b35 4b5 7cb5 1d35 6535 2e35 5635 37b5 4fb5 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 20c5 58c5 945 7145 3a45 4245 13c5 6bc5 1445 6c45 3dc5 45c5 ec5 76c5 2745 5f45 38cd 40cd 114d 694d 224d 5a4d bcd 73cd c4d 744d 25cd 5dcd 16cd 6ecd 3f4d 474d 10d5 68d5 3955 4155 a55 7255 23d5 5bd5 2455 5c55 dd5 75d5 3ed5 46d5 1755 6f55 8dd 70dd 215d 595d 125d 6a5d 3bdd 43dd 3c5d 445d 15dd 6ddd 26dd 5edd f5d 775d 8e5 70e5 2165 5965 1265 6a65 3be5 43e5 3c65 4465 15e5 6de5 26e5 5ee5 f65 7765 10ed 68ed 396d 416d a6d 726d 23ed 5bed 246d 5c6d ded 75ed 3eed 46ed 176d 6f6d 38f5 40f5 1175 6975 2275 5a75 bf5 73f5 c75 7475 25f5 5df5 16f5 6ef5 3f75 4775 20fd 58fd 97d 717d 3a7d 427d 13fd 6bfd 147d 6c7d 3dfd 45fd efd 76fd 277d 5f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3016 4816 2996 5196 296 7a96 1b16 6316 1c96 6496 516 7d16 2e16 5616 3796 4f96 281e 501e 319e 499e 1a9e 629e 31e 7b1e 49e 7c9e 1d1e 651e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 1aa6 62a6 326 7b26 4a6 7ca6 1d26 6526 3626 4e26 2fa6 57a6 302e 482e 29ae 51ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 2e2e 562e 37ae 4fae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 10c6 68c6 3946 4146 a46 7246 23c6 5bc6 2446 5c46 dc6 75c6 3ec6 46c6 1746 6f46 8ce 70ce 214e 594e 124e 6a4e 3bce 43ce 3c4e 444e 15ce 6dce 26ce 5ece f4e 774e 20d6 58d6 956 7156 3a56 4256 13d6 6bd6 1456 6c56 3dd6 45d6 ed6 76d6 2756 5f56 38de 40de 115e 695e 225e 5a5e bde 73de c5e 745e 25de 5dde 16de 6ede 3f5e 475e 38e6 40e6 1166 6966 2266 5a66 be6 73e6 c66 7466 25e6 5de6 16e6 6ee6 3f66 4766 20ee 58ee 96e 716e 3a6e 426e 13ee 6bee 146e 6c6e 3dee 45ee eee 76ee 276e 5f6e 8f6 70f6 2176 5976 1276 6a76 3bf6 43f6 3c76 4476 15f6 6df6 26f6 5ef6 f76 7776 10fe 68fe 397e 417e a7e 727e 23fe 5bfe 247e 5c7e dfe 75fe 3efe 46fe 177e 6f7e 887 7087 2107 5907 1207 6a07 3b87 4387 3c07 4407 1587 6d87 2687 5e87 f07 7707 108f 688f 390f 410f a0f 720f 238f 5b8f 240f 5c0f d8f 758f 3e8f 468f 170f 6f0f 3897 4097 1117 6917 2217 5a17 b97 7397 c17 7417 2597 5d97 1697 6e97 3f17 4717 209f 589f 91f 711f 3a1f 421f 139f 6b9f 141f 6c1f 3d9f 459f e9f 769f 271f 5f1f 20a7 58a7 927 7127 3a27 4227 13a7 6ba7 1427 6c27 3da7 45a7 ea7 76a7 2727 5f27 38af 40af 112f 692f 222f 5a2f baf 73af c2f 742f 25af 5daf 16af 6eaf 3f2f 472f 10b7 68b7 3937 4137 a37 7237 23b7 5bb7 2437 5c37 db7 75b7 3eb7 46b7 1737 6f37 8bf 70bf 213f 593f 123f 6a3f 3bbf 43bf 3c3f 443f 15bf 6dbf 26bf 5ebf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 3657 4e57 2fd7 57d7 305f 485f 29df 51df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 2e67 5667 37e7 4fe7 286f 506f 31ef 49ef 1aef 62ef 36f 7b6f 4ef 7cef 1d6f 656f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
701 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4551 7d51 dd1 35d1 4e51 7651 6d1 3ed1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4169 7969 9e9 31e9 4a69 7269 2e9 3ae9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca c52 3452 44d2 7cd2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 752 3f52 4fd2 77d2 5a 385a 48da 70da 595a 615a 11da 29da 525a 6a5a 1ada 22da b5a 335a 43da 7bda 462 3c62 4ce2 74e2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 f62 3762 47e2 7fe2 86a 306a 40ea 78ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea 36a 3b6a 4bea 73ea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b 413 3c13 4c93 7493 5d13 6513 1593 2d93 5613 6e13 1e93 2693 f13 3713 4793 7f93 81b 301b 409b 789b 511b 691b 199b 219b 5a1b 621b 129b 2a9b 31b 3b1b 4b9b 739b c23 3423 44a3 7ca3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 723 3f23 4fa3 77a3 2b 382b 48ab 70ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab b2b 332b 43ab 7bab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc 454 3c54 4cd4 74d4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 f54 3754 47d4 7fd4 85c 305c 40dc 78dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc 35c 3b5c 4bdc 73dc c64 3464 44e4 7ce4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 764 3f64 4fe4 77e4 6c 386c 48ec 70ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec b6c 336c 43ec 7bec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d c15 3415 4495 7c95 5515 6d15 1d95 2595 5e15 6615 1695 2e95 715 3f15 4f95 7795 1d 381d 489d 709d 591d 611d 119d 299d 521d 6a1d 1a9d 229d b1d 331d 439d 7b9d 425 3c25 4ca5 74a5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 f25 3725 47a5 7fa5 82d 302d 40ad 78ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad 32d 3b2d 4bad 73ad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4516 7d16 d96 3596 4e16 7616 696 3e96 1716 2f16 5f96 6796 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 412e 792e 9ae 31ae 4a2e 722e 2ae 3aae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
702 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 1d10 6510 590 7d90 610 7e10 1e90 6690 3710 4f10 2f90 5790 3018 4818 2898 5098 118 7918 1998 6198 1a18 6218 298 7a98 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 520 7d20 1da0 65a0 1e20 6620 6a0 7ea0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 1928 6128 1a8 79a8 228 7a28 1aa8 62a8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 551 7d51 1dd1 65d1 1e51 6651 6d1 7ed1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 1959 6159 1d9 79d9 259 7a59 1ad9 62d9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 1d61 6561 5e1 7de1 661 7e61 1ee1 66e1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 169 7969 19e9 61e9 1a69 6269 2e9 7ae9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 1c52 6452 4d2 7cd2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 752 7f52 1fd2 67d2 5a 785a 18da 60da 315a 495a 29da 51da 2a5a 525a 32da 4ada 1b5a 635a 3da 7bda 462 7c62 1ce2 64e2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 1f62 6762 7e2 7fe2 186a 606a ea 78ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 36a 7b6a 1bea 63ea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 413 7c13 1c93 6493 3513 4d13 2d93 5593 2e13 5613 3693 4e93 1f13 6713 793 7f93 181b 601b 9b 789b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 31b 7b1b 1b9b 639b 1c23 6423 4a3 7ca3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 723 7f23 1fa3 67a3 2b 782b 18ab 60ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 1b2b 632b 3ab 7bab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 454 7c54 1cd4 64d4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 1f54 6754 7d4 7fd4 185c 605c dc 78dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 35c 7b5c 1bdc 63dc 1c64 6464 4e4 7ce4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 764 7f64 1fe4 67e4 6c 786c 18ec 60ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 1b6c 636c 3ec 7bec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 1c15 6415 495 7c95 2d15 5515 3595 4d95 3615 4e15 2e95 5695 715 7f15 1f95 6795 1d 781d 189d 609d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 1b1d 631d 39d 7b9d 425 7c25 1ca5 64a5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 1f25 6725 7a5 7fa5 182d 602d ad 78ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 32d 7b2d 1bad 63ad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 516 7d16 1d96 6596 1e16 6616 696 7e96 2f16 5716 3796 4f96 281e 501e 309e 489e 191e 611e 19e 799e 21e 7a1e 1a9e 629e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 1d26 6526 5a6 7da6 626 7e26 1ea6 66a6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 12e 792e 19ae 61ae 1a2e 622e 2ae 7aae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 1d57 6557 5d7 7dd7 657 7e57 1ed7 66d7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 15f 795f 19df 61df 1a5f 625f 2df 7adf 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 567 7d67 1de7 65e7 1e67 6667 6e7 7ee7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 196f 616f 1ef 79ef 26f 7a6f 1aef 62ef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
703 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1818 6018 198 7998 3298 4a98 2b18 5318 2c98 5498 3518 4d18 618 7e18 1f98 6798 2828 5028 31a8 49a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 3628 4e28 2fa8 57a8 3030 4830 29b0 51b0 2b0 7ab0 1b30 6330 1cb0 64b0 530 7d30 2e30 5630 37b0 4fb0 3048 4848 29c8 51c8 2c8 7ac8 1b48 6348 1cc8 64c8 548 7d48 2e48 5648 37c8 4fc8 2850 5050 31d0 49d0 1ad0 62d0 350 7b50 4d0 7cd0 1d50 6550 3650 4e50 2fd0 57d0 1860 6060 1e0 79e0 32e0 4ae0 2b60 5360 2ce0 54e0 3560 4d60 660 7e60 1fe0 67e0 78 7878 19f8 61f8 2af8 52f8 3378 4b78 34f8 4cf8 2d78 5578 1e78 6678 7f8 7ff8 888 7088 2108 5908 1208 6a08 3b88 4388 3c08 4408 1588 6d88 2688 5e88 f08 7708 1090 6890 3910 4110 a10 7210 2390 5b90 2410 5c10 d90 7590 3e90 4690 1710 6f10 38a0 40a0 1120 6920 2220 5a20 ba0 73a0 c20 7420 25a0 5da0 16a0 6ea0 3f20 4720 20b8 58b8 938 7138 3a38 4238 13b8 6bb8 1438 6c38 3db8 45b8 eb8 76b8 2738 5f38 20c0 58c0 940 7140 3a40 4240 13c0 6bc0 1440 6c40 3dc0 45c0 ec0 76c0 2740 5f40 38d8 40d8 1158 6958 2258 5a58 bd8 73d8 c58 7458 25d8 5dd8 16d8 6ed8 3f58 4758 10e8 68e8 3968 4168 a68 7268 23e8 5be8 2468 5c68 de8 75e8 3ee8 46e8 1768 6f68 8f0 70f0 2170 5970 1270 6a70 3bf0 43f0 3c70 4470 15f0 6df0 26f0 5ef0 f70 7770 1089 6889 3909 4109 a09 7209 2389 5b89 2409 5c09 d89 7589 3e89 4689 1709 6f09 891 7091 2111 5911 1211 6a11 3b91 4391 3c11 4411 1591 6d91 2691 5e91 f11 7711 20a1 58a1 921 7121 3a21 4221 13a1 6ba1 1421 6c21 3da1 45a1 ea1 76a1 2721 5f21 38b9 40b9 1139 6939 2239 5a39 bb9 73b9 c39 7439 25b9 5db9 16b9 6eb9 3f39 4739 38c1 40c1 1141 6941 2241 5a41 bc1 73c1 c41 7441 25c1 5dc1 16c1 6ec1 3f41 4741 20d9 58d9 959 7159 3a59 4259 13d9 6bd9 1459 6c59 3dd9 45d9 ed9 76d9 2759 5f59 8e9 70e9 2169 5969 1269 6a69 3be9 43e9 3c69 4469 15e9 6de9 26e9 5ee9 f69 7769 10f1 68f1 3971 4171 a71 7271 23f1 5bf1 2471 5c71 df1 75f1 3ef1 46f1 1771 6f71 1801 6001 181 7981 3281 4a81 2b01 5301 2c81 5481 3501 4d01 601 7e01 1f81 6781 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 3029 4829 29a9 51a9 2a9 7aa9 1b29 6329 1ca9 64a9 529 7d29 2e29 5629 37a9 4fa9 2831 5031 31b1 49b1 1ab1 62b1 331 7b31 4b1 7cb1 1d31 6531 3631 4e31 2fb1 57b1 2849 5049 31c9 49c9 1ac9 62c9 349 7b49 4c9 7cc9 1d49 6549 3649 4e49 2fc9 57c9 3051 4851 29d1 51d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 2e51 5651 37d1 4fd1 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 90a 710a 3a0a 420a 138a 6b8a 140a 6c0a 3d8a 458a e8a 768a 270a 5f0a 3892 4092 1112 6912 2212 5a12 b92 7392 c12 7412 2592 5d92 1692 6e92 3f12 4712 10a2 68a2 3922 4122 a22 7222 23a2 5ba2 2422 5c22 da2 75a2 3ea2 46a2 1722 6f22 8ba 70ba 213a 593a 123a 6a3a 3bba 43ba 3c3a 443a 15ba 6dba 26ba 5eba f3a 773a 8c2 70c2 2142 5942 1242 6a42 3bc2 43c2 3c42 4442 15c2 6dc2 26c2 5ec2 f42 7742 10da 68da 395a 415a a5a 725a 23da 5bda 245a 5c5a dda 75da 3eda 46da 175a 6f5a 38ea 40ea 116a 696a 226a 5a6a bea 73ea c6a 746a 25ea 5dea 16ea 6eea 3f6a 476a 20f2 58f2 972 7172 3a72 4272 13f2 6bf2 1472 6c72 3df2 45f2 ef2 76f2 2772 5f72 2802 5002 3182 4982 282 7a82 1b02 6302 1c82 6482 502 7d02 3602 4e02 2f82 5782 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 182a 602a 1aa 79aa 2aaa 52aa 332a 4b2a 34aa 4caa 2d2a 552a 62a 7e2a 1faa 67aa 32 7832 19b2 61b2 32b2 4ab2 2b32 5332 2cb2 54b2 3532 4d32 1e32 6632 7b2 7fb2 4a 784a 19ca 61ca 32ca 4aca 2b4a 534a 2cca 54ca 354a 4d4a 1e4a 664a 7ca 7fca 1852 6052 1d2 79d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 652 7e52 1fd2 67d2 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 281b 501b 319b 499b 29b 7a9b 1b1b 631b 1c9b 649b 51b 7d1b 361b 4e1b 2f9b 579b 2b 782b 19ab 61ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 1e2b 662b 7ab 7fab 1833 6033 1b3 79b3 2ab3 52b3 3333 4b33 34b3 4cb3 2d33 5533 633 7e33 1fb3 67b3 184b 604b 1cb 79cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 64b 7e4b 1fcb 67cb 53 7853 19d3 61d3 32d3 4ad3 2b53 5353 2cd3 54d3 3553 4d53 1e53 6653 7d3 7fd3 2863 5063 31e3 49e3 2e3 7ae3 1b63 6363 1ce3 64e3 563 7d63 3663 4e63 2fe3 57e3 307b 487b 29fb 51fb 1afb 62fb 37b 7b7b 4fb 7cfb 1d7b 657b 2e7b 567b 37fb 4ffb 388b 408b 110b 690b 220b 5a0b b8b 738b c0b 740b 258b 5d8b 168b 6e8b 3f0b 470b 2093 5893 913 7113 3a13 4213 1393 6b93 1413 6c13 3d93 4593 e93 7693 2713 5f13 8a3 70a3 2123 5923 1223 6a23 3ba3 43a3 3c23 4423 15a3 6da3 26a3 5ea3 f23 7723 10bb 68bb 393b 413b a3b 723b 23bb 5bbb 243b 5c3b dbb 75bb 3ebb 46bb 173b 6f3b 10c3 68c3 3943 4143 a43 7243 23c3 5bc3 2443 5c43 dc3 75c3 3ec3 46c3 1743 6f43 8db 70db 215b 595b 125b 6a5b 3bdb 43db 3c5b 445b 15db 6ddb 26db 5edb f5b 775b 20eb 58eb 96b 716b 3a6b 426b 13eb 6beb 146b 6c6b 3deb 45eb eeb 76eb 276b 5f6b 38f3 40f3 1173 6973 2273 5a73 bf3 73f3 c73 7473 25f3 5df3 16f3 6ef3 3f73 4773 388c 408c 110c 690c 220c 5a0c b8c 738c c0c 740c 258c 5d8c 168c 6e8c 3f0c 470c 2094 5894 914 7114 3a14 4214 1394 6b94 1414 6c14 3d94 4594 e94 7694 2714 5f14 8a4 70a4 2124 5924 1224 6a24 3ba4 43a4 3c24 4424 15a4 6da4 26a4 5ea4 f24 7724 10bc 68bc 393c 413c a3c 723c 23bc 5bbc 243c 5c3c dbc 75bc 3ebc 46bc 173c 6f3c 10c4 68c4 3944 4144 a44 7244 23c4 5bc4 2444 5c44 dc4 75c4 3ec4 46c4 1744 6f44 8dc 70dc 215c 595c 125c 6a5c 3bdc 43dc 3c5c 445c 15dc 6ddc 26dc 5edc f5c 775c 20ec 58ec 96c 716c 3a6c 426c 13ec 6bec 146c 6c6c 3dec 45ec eec 76ec 276c 5f6c 38f4 40f4 1174 6974 2274 5a74 bf4 73f4 c74 7474 25f4 5df4 16f4 6ef4 3f74 4774 3004 4804 2984 5184 1a84 6284 304 7b04 484 7c84 1d04 6504 2e04 5604 3784 4f84 281c 501c 319c 499c 29c 7a9c 1b1c 631c 1c9c 649c 51c 7d1c 361c 4e1c 2f9c 579c 2c 782c 19ac 61ac 32ac 4aac 2b2c 532c 2cac 54ac 352c 4d2c 1e2c 662c 7ac 7fac 1834 6034 1b4 79b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 634 7e34 1fb4 67b4 184c 604c 1cc 79cc 2acc 52cc 334c 4b4c 34cc 4ccc 2d4c 554c 64c 7e4c 1fcc 67cc 54 7854 19d4 61d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 1e54 6654 7d4 7fd4 2864 5064 31e4 49e4 2e4 7ae4 1b64 6364 1ce4 64e4 564 7d64 3664 4e64 2fe4 57e4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 182d 602d 1ad 79ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 62d 7e2d 1fad 67ad 35 7835 19b5 61b5 32b5 4ab5 2b35 5335 2cb5 54b5 3535 4d35 1e35 6635 7b5 7fb5 4d 784d 19cd 61cd 32cd 4acd 2b4d 534d 2ccd 54cd 354d 4d4d 1e4d 664d 7cd 7fcd 1855 6055 1d5 79d5 2ad5 52d5 3355 4b55 34d5 4cd5 2d55 5555 655 7e55 1fd5 67d5 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 287d 507d 31fd 49fd 2fd 7afd 1b7d 637d 1cfd 64fd 57d 7d7d 367d 4e7d 2ffd 57fd 208d 588d 90d 710d 3a0d 420d 138d 6b8d 140d 6c0d 3d8d 458d e8d 768d 270d 5f0d 3895 4095 1115 6915 2215 5a15 b95 7395 c15 7415 2595 5d95 1695 6e95 3f15 4715 10a5 68a5 3925 4125 a25 7225 23a5 5ba5 2425 5c25 da5 75a5 3ea5 46a5 1725 6f25 8bd 70bd 213d 593d 123d 6a3d 3bbd 43bd 3c3d 443d 15bd 6dbd 26bd 5ebd f3d 773d 8c5 70c5 2145 5945 1245 6a45 3bc5 43c5 3c45 4445 15c5 6dc5 26c5 5ec5 f45 7745 10dd 68dd 395d 415d a5d 725d 23dd 5bdd 245d 5c5d ddd 75dd 3edd 46dd 175d 6f5d 38ed 40ed 116d 696d 226d 5a6d bed 73ed c6d 746d 25ed 5ded 16ed 6eed 3f6d 476d 20f5 58f5 975 7175 3a75 4275 13f5 6bf5 1475 6c75 3df5 45f5 ef5 76f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 302e 482e 29ae 51ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 2e2e 562e 37ae 4fae 2836 5036 31b6 49b6 1ab6 62b6 336 7b36 4b6 7cb6 1d36 6536 3636 4e36 2fb6 57b6 284e 504e 31ce 49ce 1ace 62ce 34e 7b4e 4ce 7cce 1d4e 654e 364e 4e4e 2fce 57ce 3056 4856 29d6 51d6 2d6 7ad6 1b56 6356 1cd6 64d6 556 7d56 2e56 5656 37d6 4fd6 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 187e 607e 1fe 79fe 32fe 4afe 2b7e 537e 2cfe 54fe 357e 4d7e 67e 7e7e 1ffe 67fe 108e 688e 390e 410e a0e 720e 238e 5b8e 240e 5c0e d8e 758e 3e8e 468e 170e 6f0e 896 7096 2116 5916 1216 6a16 3b96 4396 3c16 4416 1596 6d96 2696 5e96 f16 7716 20a6 58a6 926 7126 3a26 4226 13a6 6ba6 1426 6c26 3da6 45a6 ea6 76a6 2726 5f26 38be 40be 113e 693e 223e 5a3e bbe 73be c3e 743e 25be 5dbe 16be 6ebe 3f3e 473e 38c6 40c6 1146 6946 2246 5a46 bc6 73c6 c46 7446 25c6 5dc6 16c6 6ec6 3f46 4746 20de 58de 95e 715e 3a5e 425e 13de 6bde 145e 6c5e 3dde 45de ede 76de 275e 5f5e 8ee 70ee 216e 596e 126e 6a6e 3bee 43ee 3c6e 446e 15ee 6dee 26ee 5eee f6e 776e 10f6 68f6 3976 4176 a76 7276 23f6 5bf6 2476 5c76 df6 75f6 3ef6 46f6 1776 6f76 88f 708f 210f 590f 120f 6a0f 3b8f 438f 3c0f 440f 158f 6d8f 268f 5e8f f0f 770f 1097 6897 3917 4117 a17 7217 2397 5b97 2417 5c17 d97 7597 3e97 4697 1717 6f17 38a7 40a7 1127 6927 2227 5a27 ba7 73a7 c27 7427 25a7 5da7 16a7 6ea7 3f27 4727 20bf 58bf 93f 713f 3a3f 423f 13bf 6bbf 143f 6c3f 3dbf 45bf ebf 76bf 273f 5f3f 20c7 58c7 947 7147 3a47 4247 13c7 6bc7 1447 6c47 3dc7 45c7 ec7 76c7 2747 5f47 38df 40df 115f 695f 225f 5a5f bdf 73df c5f 745f 25df 5ddf 16df 6edf 3f5f 475f 10ef 68ef 396f 416f a6f 726f 23ef 5bef 246f 5c6f def 75ef 3eef 46ef 176f 6f6f 8f7 70f7 2177 5977 1277 6a77 3bf7 43f7 3c77 4477 15f7 6df7 26f7 5ef7 f77 7777 7 7807 1987 6187 2a87 5287 3307 4b07 3487 4c87 2d07 5507 1e07 6607 787 7f87 181f 601f 19f 799f 329f 4a9f 2b1f 531f 2c9f 549f 351f 4d1f 61f 7e1f 1f9f 679f 282f 502f 31af 49af 1aaf 62af 32f 7b2f 4af 7caf 1d2f 652f 362f 4e2f 2faf 57af 3037 4837 29b7 51b7 2b7 7ab7 1b37 6337 1cb7 64b7 537 7d37 2e37 5637 37b7 4fb7 304f 484f 29cf 51cf 2cf 7acf 1b4f 634f 1ccf 64cf 54f 7d4f 2e4f 564f 37cf 4fcf 2857 5057 31d7 49d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 3657 4e57 2fd7 57d7 1867 6067 1e7 79e7 32e7 4ae7 2b67 5367 2ce7 54e7 3567 4d67 667 7e67 1fe7 67e7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
704 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4d10 7510 590 3d90 4610 7e10 e90 3690 1f10 2710 5790 6f90 1818 2018 5098 6898 4118 7918 998 3198 4a18 7218 298 3a98 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4520 7d20 da0 35a0 4e20 7620 6a0 3ea0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4928 7128 1a8 39a8 4228 7a28 aa8 32a8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 d40 3540 5dc0 65c0 1e40 2640 4ec0 76c0 5740 6f40 7c0 3fc0 4848 7048 18c8 20c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 5b48 6348 bc8 33c8 5850 6050 8d0 30d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 4b50 7350 1bd0 23d0 5458 6c58 4d8 3cd8 1d58 2558 4dd8 75d8 e58 3658 5ed8 66d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 1960 2160 49e0 71e0 a60 3260 5ae0 62e0 4360 7b60 13e0 2be0 5c68 6468 ce8 34e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 4f68 7768 1fe8 27e8 4c70 7470 1cf0 24f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 5f70 6770 ff0 37f0 4078 7878 10f8 28f8 978 3178 59f8 61f8 1a78 2278 4af8 72f8 5378 6b78 3f8 3bf8 4c01 7401 1c81 2481 501 3d01 5581 6d81 1601 2e01 4681 7e81 5f01 6701 f81 3781 4009 7809 1089 2889 909 3109 5989 6189 1a09 2209 4a89 7289 5309 6b09 389 3b89 5011 6811 91 3891 1911 2111 4991 7191 a11 3211 5a91 6291 4311 7b11 1391 2b91 5c19 6419 c99 3499 1519 2d19 4599 7d99 619 3e19 5699 6e99 4f19 7719 1f99 2799 5821 6021 8a1 30a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 4b21 7321 1ba1 23a1 5429 6c29 4a9 3ca9 1d29 2529 4da9 75a9 e29 3629 5ea9 66a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 d31 3531 5db1 65b1 1e31 2631 4eb1 76b1 5731 6f31 7b1 3fb1 4839 7039 18b9 20b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 5b39 6339 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4551 7d51 dd1 35d1 4e51 7651 6d1 3ed1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4959 7159 1d9 39d9 4259 7a59 ad9 32d9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4d61 7561 5e1 3de1 4661 7e61 ee1 36e1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4169 7969 9e9 31e9 4a69 7269 2e9 3ae9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 1d02 2502 4d82 7582 e02 3602 5e82 6682 4702 7f02 1782 2f82 580a 600a 88a 308a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 4b0a 730a 1b8a 238a 4812 7012 1892 2092 112 3912 5192 6992 1212 2a12 4292 7a92 5b12 6312 b92 3392 441a 7c1a 149a 2c9a d1a 351a 5d9a 659a 1e1a 261a 4e9a 769a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 922 3122 59a2 61a2 1a22 2222 4aa2 72a2 5322 6b22 3a2 3ba2 4c2a 742a 1caa 24aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 5f2a 672a faa 37aa 5c32 6432 cb2 34b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 4f32 7732 1fb2 27b2 503a 683a ba 38ba 193a 213a 49ba 71ba a3a 323a 5aba 62ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4942 7142 1c2 39c2 4242 7a42 ac2 32c2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 454a 7d4a dca 35ca 4e4a 764a 6ca 3eca 174a 2f4a 5fca 67ca c52 3452 44d2 7cd2 5d52 6552 15d2 2dd2 5652 6e52 1ed2 26d2 752 3f52 4fd2 77d2 5a 385a 48da 70da 515a 695a 19da 21da 5a5a 625a 12da 2ada b5a 335a 43da 7bda 462 3c62 4ce2 74e2 5562 6d62 1de2 25e2 5e62 6662 16e2 2ee2 f62 3762 47e2 7fe2 86a 306a 40ea 78ea 596a 616a 11ea 29ea 526a 6a6a 1aea 22ea 36a 3b6a 4bea 73ea 1872 2072 50f2 68f2 4172 7972 9f2 31f2 4a72 7272 2f2 3af2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 4d7a 757a 5fa 3dfa 467a 7e7a efa 36fa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4103 7903 983 3183 4a03 7203 283 3a83 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 4d0b 750b 58b 3d8b 460b 7e0b e8b 368b 1f0b 270b 578b 6f8b 413 3c13 4c93 7493 5513 6d13 1d93 2593 5e13 6613 1693 2e93 f13 3713 4793 7f93 81b 301b 409b 789b 591b 611b 119b 299b 521b 6a1b 1a9b 229b 31b 3b1b 4b9b 739b c23 3423 44a3 7ca3 5d23 6523 15a3 2da3 5623 6e23 1ea3 26a3 723 3f23 4fa3 77a3 2b 382b 48ab 70ab 512b 692b 19ab 21ab 5a2b 622b 12ab 2aab b2b 332b 43ab 7bab 1033 2833 58b3 60b3 4933 7133 1b3 39b3 4233 7a33 ab3 32b3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 453b 7d3b dbb 35bb 4e3b 763b 6bb 3ebb 173b 2f3b 5fbb 67bb 5c43 6443 cc3 34c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 4f43 7743 1fc3 27c3 504b 684b cb 38cb 194b 214b 49cb 71cb a4b 324b 5acb 62cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 953 3153 59d3 61d3 1a53 2253 4ad3 72d3 5353 6b53 3d3 3bd3 4c5b 745b 1cdb 24db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 5f5b 675b fdb 37db 4863 7063 18e3 20e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 5b63 6363 be3 33e3 446b 7c6b 14eb 2ceb d6b 356b 5deb 65eb 1e6b 266b 4eeb 76eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 1d73 2573 4df3 75f3 e73 3673 5ef3 66f3 4773 7f73 17f3 2ff3 587b 607b 8fb 30fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 4b7b 737b 1bfb 23fb 5c04 6404 c84 3484 1504 2d04 4584 7d84 604 3e04 5684 6e84 4f04 7704 1f84 2784 500c 680c 8c 388c 190c 210c 498c 718c a0c 320c 5a8c 628c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 914 3114 5994 6194 1a14 2214 4a94 7294 5314 6b14 394 3b94 4c1c 741c 1c9c 249c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 5f1c 671c f9c 379c 4824 7024 18a4 20a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 5b24 6324 ba4 33a4 442c 7c2c 14ac 2cac d2c 352c 5dac 65ac 1e2c 262c 4eac 76ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 1d34 2534 4db4 75b4 e34 3634 5eb4 66b4 4734 7f34 17b4 2fb4 583c 603c 8bc 30bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 4b3c 733c 1bbc 23bc 1844 2044 50c4 68c4 4144 7944 9c4 31c4 4a44 7244 2c4 3ac4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 4d4c 754c 5cc 3dcc 464c 7e4c ecc 36cc 1f4c 274c 57cc 6fcc 454 3c54 4cd4 74d4 5554 6d54 1dd4 25d4 5e54 6654 16d4 2ed4 f54 3754 47d4 7fd4 85c 305c 40dc 78dc 595c 615c 11dc 29dc 525c 6a5c 1adc 22dc 35c 3b5c 4bdc 73dc c64 3464 44e4 7ce4 5d64 6564 15e4 2de4 5664 6e64 1ee4 26e4 764 3f64 4fe4 77e4 6c 386c 48ec 70ec 516c 696c 19ec 21ec 5a6c 626c 12ec 2aec b6c 336c 43ec 7bec 1074 2874 58f4 60f4 4974 7174 1f4 39f4 4274 7a74 af4 32f4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 457c 7d7c dfc 35fc 4e7c 767c 6fc 3efc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4905 7105 185 3985 4205 7a05 a85 3285 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 450d 7d0d d8d 358d 4e0d 760d 68d 3e8d 170d 2f0d 5f8d 678d c15 3415 4495 7c95 5d15 6515 1595 2d95 5615 6e15 1e95 2695 715 3f15 4f95 7795 1d 381d 489d 709d 511d 691d 199d 219d 5a1d 621d 129d 2a9d b1d 331d 439d 7b9d 425 3c25 4ca5 74a5 5525 6d25 1da5 25a5 5e25 6625 16a5 2ea5 f25 3725 47a5 7fa5 82d 302d 40ad 78ad 592d 612d 11ad 29ad 522d 6a2d 1aad 22ad 32d 3b2d 4bad 73ad 1835 2035 50b5 68b5 4135 7935 9b5 31b5 4a35 7235 2b5 3ab5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 4d3d 753d 5bd 3dbd 463d 7e3d ebd 36bd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 1d45 2545 4dc5 75c5 e45 3645 5ec5 66c5 4745 7f45 17c5 2fc5 584d 604d 8cd 30cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 4b4d 734d 1bcd 23cd 4855 7055 18d5 20d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 5b55 6355 bd5 33d5 445d 7c5d 14dd 2cdd d5d 355d 5ddd 65dd 1e5d 265d 4edd 76dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 965 3165 59e5 61e5 1a65 2265 4ae5 72e5 5365 6b65 3e5 3be5 4c6d 746d 1ced 24ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 5f6d 676d fed 37ed 5c75 6475 cf5 34f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 4f75 7775 1ff5 27f5 507d 687d fd 38fd 197d 217d 49fd 71fd a7d 327d 5afd 62fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4516 7d16 d96 3596 4e16 7616 696 3e96 1716 2f16 5f96 6796 101e 281e 589e 609e 491e 711e 19e 399e 421e 7a1e a9e 329e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4d26 7526 5a6 3da6 4626 7e26 ea6 36a6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 412e 792e 9ae 31ae 4a2e 722e 2ae 3aae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 1cc6 24c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 5f46 6746 fc6 37c6 404e 784e 10ce 28ce 94e 314e 59ce 61ce 1a4e 224e 4ace 72ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 1956 2156 49d6 71d6 a56 3256 5ad6 62d6 4356 7b56 13d6 2bd6 5c5e 645e cde 34de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 4f5e 775e 1fde 27de 5866 6066 8e6 30e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 4b66 7366 1be6 23e6 546e 6c6e 4ee 3cee 1d6e 256e 4dee 75ee e6e 366e 5eee 66ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 d76 3576 5df6 65f6 1e76 2676 4ef6 76f6 5776 6f76 7f6 3ff6 487e 707e 18fe 20fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 5b7e 637e bfe 33fe 4407 7c07 1487 2c87 d07 3507 5d87 6587 1e07 2607 4e87 7687 5707 6f07 787 3f87 480f 700f 188f 208f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 5b0f 630f b8f 338f 5817 6017 897 3097 1117 2917 4197 7997 217 3a17 5297 6a97 4b17 7317 1b97 2397 541f 6c1f 49f 3c9f 1d1f 251f 4d9f 759f e1f 361f 5e9f 669f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 1927 2127 49a7 71a7 a27 3227 5aa7 62a7 4327 7b27 13a7 2ba7 5c2f 642f caf 34af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 4f2f 772f 1faf 27af 4c37 7437 1cb7 24b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 5f37 6737 fb7 37b7 403f 783f 10bf 28bf 93f 313f 59bf 61bf 1a3f 223f 4abf 72bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4d57 7557 5d7 3dd7 4657 7e57 ed7 36d7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 415f 795f 9df 31df 4a5f 725f 2df 3adf 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4567 7d67 de7 35e7 4e67 7667 6e7 3ee7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 496f 716f 1ef 39ef 426f 7a6f aef 32ef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
705 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 1d10 6510 590 7d90 610 7e10 1e90 6690 3710 4f10 2f90 5790 3018 4818 2898 5098 118 7918 1998 6198 1a18 6218 298 7a98 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 520 7d20 1da0 65a0 1e20 6620 6a0 7ea0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 1928 6128 1a8 79a8 228 7a28 1aa8 62a8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 24c0 5cc0 1540 6d40 3dc0 45c0 3e40 4640 16c0 6ec0 2740 5f40 fc0 77c0 1048 6848 38c8 40c8 948 7148 21c8 59c8 2248 5a48 ac8 72c8 3b48 4348 13c8 6bc8 3850 4050 10d0 68d0 2150 5950 9d0 71d0 a50 7250 22d0 5ad0 1350 6b50 3bd0 43d0 2458 5c58 cd8 74d8 3d58 4558 15d8 6dd8 1658 6e58 3ed8 46d8 f58 7758 27d8 5fd8 2060 5860 8e0 70e0 3960 4160 11e0 69e0 1260 6a60 3ae0 42e0 b60 7360 23e0 5be0 3c68 4468 14e8 6ce8 2568 5d68 de8 75e8 e68 7668 26e8 5ee8 1768 6f68 3fe8 47e8 1470 6c70 3cf0 44f0 d70 7570 25f0 5df0 2670 5e70 ef0 76f0 3f70 4770 17f0 6ff0 878 7078 20f8 58f8 1178 6978 39f8 41f8 3a78 4278 12f8 6af8 2378 5b78 bf8 73f8 1401 6c01 3c81 4481 d01 7501 2581 5d81 2601 5e01 e81 7681 3f01 4701 1781 6f81 809 7009 2089 5889 1109 6909 3989 4189 3a09 4209 1289 6a89 2309 5b09 b89 7389 2011 5811 891 7091 3911 4111 1191 6991 1211 6a11 3a91 4291 b11 7311 2391 5b91 3c19 4419 1499 6c99 2519 5d19 d99 7599 e19 7619 2699 5e99 1719 6f19 3f99 4799 3821 4021 10a1 68a1 2121 5921 9a1 71a1 a21 7221 22a1 5aa1 1321 6b21 3ba1 43a1 2429 5c29 ca9 74a9 3d29 4529 15a9 6da9 1629 6e29 3ea9 46a9 f29 7729 27a9 5fa9 c31 7431 24b1 5cb1 1531 6d31 3db1 45b1 3e31 4631 16b1 6eb1 2731 5f31 fb1 77b1 1039 6839 38b9 40b9 939 7139 21b9 59b9 2239 5a39 ab9 72b9 3b39 4339 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 551 7d51 1dd1 65d1 1e51 6651 6d1 7ed1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 1959 6159 1d9 79d9 259 7a59 1ad9 62d9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 1d61 6561 5e1 7de1 661 7e61 1ee1 66e1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 169 7969 19e9 61e9 1a69 6269 2e9 7ae9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 2402 5c02 c82 7482 3d02 4502 1582 6d82 1602 6e02 3e82 4682 f02 7702 2782 5f82 380a 400a 108a 688a 210a 590a 98a 718a a0a 720a 228a 5a8a 130a 6b0a 3b8a 438a 1012 6812 3892 4092 912 7112 2192 5992 2212 5a12 a92 7292 3b12 4312 1392 6b92 c1a 741a 249a 5c9a 151a 6d1a 3d9a 459a 3e1a 461a 169a 6e9a 271a 5f1a f9a 779a 822 7022 20a2 58a2 1122 6922 39a2 41a2 3a22 4222 12a2 6aa2 2322 5b22 ba2 73a2 142a 6c2a 3caa 44aa d2a 752a 25aa 5daa 262a 5e2a eaa 76aa 3f2a 472a 17aa 6faa 3c32 4432 14b2 6cb2 2532 5d32 db2 75b2 e32 7632 26b2 5eb2 1732 6f32 3fb2 47b2 203a 583a 8ba 70ba 393a 413a 11ba 69ba 123a 6a3a 3aba 42ba b3a 733a 23ba 5bba 2842 5042 30c2 48c2 1942 6142 1c2 79c2 242 7a42 1ac2 62c2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 54a 7d4a 1dca 65ca 1e4a 664a 6ca 7eca 2f4a 574a 37ca 4fca 1c52 6452 4d2 7cd2 3552 4d52 2dd2 55d2 2e52 5652 36d2 4ed2 752 7f52 1fd2 67d2 5a 785a 18da 60da 295a 515a 31da 49da 325a 4a5a 2ada 52da 1b5a 635a 3da 7bda 462 7c62 1ce2 64e2 2d62 5562 35e2 4de2 3662 4e62 2ee2 56e2 1f62 6762 7e2 7fe2 186a 606a ea 78ea 316a 496a 29ea 51ea 2a6a 526a 32ea 4aea 36a 7b6a 1bea 63ea 3072 4872 28f2 50f2 172 7972 19f2 61f2 1a72 6272 2f2 7af2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 1d7a 657a 5fa 7dfa 67a 7e7a 1efa 66fa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 103 7903 1983 6183 1a03 6203 283 7a83 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 1d0b 650b 58b 7d8b 60b 7e0b 1e8b 668b 370b 4f0b 2f8b 578b 413 7c13 1c93 6493 2d13 5513 3593 4d93 3613 4e13 2e93 5693 1f13 6713 793 7f93 181b 601b 9b 789b 311b 491b 299b 519b 2a1b 521b 329b 4a9b 31b 7b1b 1b9b 639b 1c23 6423 4a3 7ca3 3523 4d23 2da3 55a3 2e23 5623 36a3 4ea3 723 7f23 1fa3 67a3 2b 782b 18ab 60ab 292b 512b 31ab 49ab 322b 4a2b 2aab 52ab 1b2b 632b 3ab 7bab 2833 5033 30b3 48b3 1933 6133 1b3 79b3 233 7a33 1ab3 62b3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 53b 7d3b 1dbb 65bb 1e3b 663b 6bb 7ebb 2f3b 573b 37bb 4fbb 3c43 4443 14c3 6cc3 2543 5d43 dc3 75c3 e43 7643 26c3 5ec3 1743 6f43 3fc3 47c3 204b 584b 8cb 70cb 394b 414b 11cb 69cb 124b 6a4b 3acb 42cb b4b 734b 23cb 5bcb 853 7053 20d3 58d3 1153 6953 39d3 41d3 3a53 4253 12d3 6ad3 2353 5b53 bd3 73d3 145b 6c5b 3cdb 44db d5b 755b 25db 5ddb 265b 5e5b edb 76db 3f5b 475b 17db 6fdb 1063 6863 38e3 40e3 963 7163 21e3 59e3 2263 5a63 ae3 72e3 3b63 4363 13e3 6be3 c6b 746b 24eb 5ceb 156b 6d6b 3deb 45eb 3e6b 466b 16eb 6eeb 276b 5f6b feb 77eb 2473 5c73 cf3 74f3 3d73 4573 15f3 6df3 1673 6e73 3ef3 46f3 f73 7773 27f3 5ff3 387b 407b 10fb 68fb 217b 597b 9fb 71fb a7b 727b 22fb 5afb 137b 6b7b 3bfb 43fb 3c04 4404 1484 6c84 2504 5d04 d84 7584 e04 7604 2684 5e84 1704 6f04 3f84 4784 200c 580c 88c 708c 390c 410c 118c 698c 120c 6a0c 3a8c 428c b0c 730c 238c 5b8c 814 7014 2094 5894 1114 6914 3994 4194 3a14 4214 1294 6a94 2314 5b14 b94 7394 141c 6c1c 3c9c 449c d1c 751c 259c 5d9c 261c 5e1c e9c 769c 3f1c 471c 179c 6f9c 1024 6824 38a4 40a4 924 7124 21a4 59a4 2224 5a24 aa4 72a4 3b24 4324 13a4 6ba4 c2c 742c 24ac 5cac 152c 6d2c 3dac 45ac 3e2c 462c 16ac 6eac 272c 5f2c fac 77ac 2434 5c34 cb4 74b4 3d34 4534 15b4 6db4 1634 6e34 3eb4 46b4 f34 7734 27b4 5fb4 383c 403c 10bc 68bc 213c 593c 9bc 71bc a3c 723c 22bc 5abc 133c 6b3c 3bbc 43bc 3044 4844 28c4 50c4 144 7944 19c4 61c4 1a44 6244 2c4 7ac4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 1d4c 654c 5cc 7dcc 64c 7e4c 1ecc 66cc 374c 4f4c 2fcc 57cc 454 7c54 1cd4 64d4 2d54 5554 35d4 4dd4 3654 4e54 2ed4 56d4 1f54 6754 7d4 7fd4 185c 605c dc 78dc 315c 495c 29dc 51dc 2a5c 525c 32dc 4adc 35c 7b5c 1bdc 63dc 1c64 6464 4e4 7ce4 3564 4d64 2de4 55e4 2e64 5664 36e4 4ee4 764 7f64 1fe4 67e4 6c 786c 18ec 60ec 296c 516c 31ec 49ec 326c 4a6c 2aec 52ec 1b6c 636c 3ec 7bec 2874 5074 30f4 48f4 1974 6174 1f4 79f4 274 7a74 1af4 62f4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 57c 7d7c 1dfc 65fc 1e7c 667c 6fc 7efc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 1905 6105 185 7985 205 7a05 1a85 6285 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 50d 7d0d 1d8d 658d 1e0d 660d 68d 7e8d 2f0d 570d 378d 4f8d 1c15 6415 495 7c95 3515 4d15 2d95 5595 2e15 5615 3695 4e95 715 7f15 1f95 6795 1d 781d 189d 609d 291d 511d 319d 499d 321d 4a1d 2a9d 529d 1b1d 631d 39d 7b9d 425 7c25 1ca5 64a5 2d25 5525 35a5 4da5 3625 4e25 2ea5 56a5 1f25 6725 7a5 7fa5 182d 602d ad 78ad 312d 492d 29ad 51ad 2a2d 522d 32ad 4aad 32d 7b2d 1bad 63ad 3035 4835 28b5 50b5 135 7935 19b5 61b5 1a35 6235 2b5 7ab5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 1d3d 653d 5bd 7dbd 63d 7e3d 1ebd 66bd 373d 4f3d 2fbd 57bd 2445 5c45 cc5 74c5 3d45 4545 15c5 6dc5 1645 6e45 3ec5 46c5 f45 7745 27c5 5fc5 384d 404d 10cd 68cd 214d 594d 9cd 71cd a4d 724d 22cd 5acd 134d 6b4d 3bcd 43cd 1055 6855 38d5 40d5 955 7155 21d5 59d5 2255 5a55 ad5 72d5 3b55 4355 13d5 6bd5 c5d 745d 24dd 5cdd 155d 6d5d 3ddd 45dd 3e5d 465d 16dd 6edd 275d 5f5d fdd 77dd 865 7065 20e5 58e5 1165 6965 39e5 41e5 3a65 4265 12e5 6ae5 2365 5b65 be5 73e5 146d 6c6d 3ced 44ed d6d 756d 25ed 5ded 266d 5e6d eed 76ed 3f6d 476d 17ed 6fed 3c75 4475 14f5 6cf5 2575 5d75 df5 75f5 e75 7675 26f5 5ef5 1775 6f75 3ff5 47f5 207d 587d 8fd 70fd 397d 417d 11fd 69fd 127d 6a7d 3afd 42fd b7d 737d 23fd 5bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 516 7d16 1d96 6596 1e16 6616 696 7e96 2f16 5716 3796 4f96 281e 501e 309e 489e 191e 611e 19e 799e 21e 7a1e 1a9e 629e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 1d26 6526 5a6 7da6 626 7e26 1ea6 66a6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 12e 792e 19ae 61ae 1a2e 622e 2ae 7aae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 3cc6 44c6 d46 7546 25c6 5dc6 2646 5e46 ec6 76c6 3f46 4746 17c6 6fc6 84e 704e 20ce 58ce 114e 694e 39ce 41ce 3a4e 424e 12ce 6ace 234e 5b4e bce 73ce 2056 5856 8d6 70d6 3956 4156 11d6 69d6 1256 6a56 3ad6 42d6 b56 7356 23d6 5bd6 3c5e 445e 14de 6cde 255e 5d5e dde 75de e5e 765e 26de 5ede 175e 6f5e 3fde 47de 3866 4066 10e6 68e6 2166 5966 9e6 71e6 a66 7266 22e6 5ae6 1366 6b66 3be6 43e6 246e 5c6e cee 74ee 3d6e 456e 15ee 6dee 166e 6e6e 3eee 46ee f6e 776e 27ee 5fee c76 7476 24f6 5cf6 1576 6d76 3df6 45f6 3e76 4676 16f6 6ef6 2776 5f76 ff6 77f6 107e 687e 38fe 40fe 97e 717e 21fe 59fe 227e 5a7e afe 72fe 3b7e 437e 13fe 6bfe c07 7407 2487 5c87 1507 6d07 3d87 4587 3e07 4607 1687 6e87 2707 5f07 f87 7787 100f 680f 388f 408f 90f 710f 218f 598f 220f 5a0f a8f 728f 3b0f 430f 138f 6b8f 3817 4017 1097 6897 2117 5917 997 7197 a17 7217 2297 5a97 1317 6b17 3b97 4397 241f 5c1f c9f 749f 3d1f 451f 159f 6d9f 161f 6e1f 3e9f 469f f1f 771f 279f 5f9f 2027 5827 8a7 70a7 3927 4127 11a7 69a7 1227 6a27 3aa7 42a7 b27 7327 23a7 5ba7 3c2f 442f 14af 6caf 252f 5d2f daf 75af e2f 762f 26af 5eaf 172f 6f2f 3faf 47af 1437 6c37 3cb7 44b7 d37 7537 25b7 5db7 2637 5e37 eb7 76b7 3f37 4737 17b7 6fb7 83f 703f 20bf 58bf 113f 693f 39bf 41bf 3a3f 423f 12bf 6abf 233f 5b3f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 1d57 6557 5d7 7dd7 657 7e57 1ed7 66d7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 15f 795f 19df 61df 1a5f 625f 2df 7adf 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 567 7d67 1de7 65e7 1e67 6667 6e7 7ee7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 196f 616f 1ef 79ef 26f 7a6f 1aef 62ef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
722 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 148 3948 59c8 61c8 1a48 2248 42c8 7ac8 5348 6b48 bc8 33c8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4c70 7470 14f0 2cf0 570 3d70 5df0 65f0 1e70 2670 46f0 7ef0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 501 3d01 5d81 6581 1e01 2601 4681 7e81 5701 6f01 f81 3781 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 c99 3499 1d19 2519 4599 7d99 619 3e19 5e99 6699 4f19 7719 1799 2f99 5021 6821 8a1 30a1 1921 2121 41a1 79a1 221 3a21 5aa1 62a1 4b21 7321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 139 3939 59b9 61b9 1a39 2239 42b9 7ab9 5339 6b39 bb9 33b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 500a 680a 88a 308a 190a 210a 418a 798a 20a 3a0a 5a8a 628a 4b0a 730a 138a 2b8a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a 1c9a 249a d1a 351a 559a 6d9a 161a 2e1a 4e9a 769a 5f1a 671a 79a 3f9a 4022 7822 18a2 20a2 922 3122 51a2 69a2 1222 2a22 4aa2 72a2 5b22 6322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5432 6c32 cb2 34b2 1d32 2532 45b2 7db2 632 3e32 5eb2 66b2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 cc3 34c3 1d43 2543 45c3 7dc3 643 3e43 5ec3 66c3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 197b 217b 41fb 79fb 27b 3a7b 5afb 62fb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 1d04 2504 4584 7d84 604 3e04 5e84 6684 4f04 7704 1784 2f84 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 193c 213c 41bc 79bc 23c 3a3c 5abc 62bc 4b3c 733c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 194d 214d 41cd 79cd 24d 3a4d 5acd 62cd 4b4d 734d 13cd 2bcd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d 1cdd 24dd d5d 355d 55dd 6ddd 165d 2e5d 4edd 76dd 5f5d 675d 7dd 3fdd 4065 7865 18e5 20e5 965 3165 51e5 69e5 1265 2a65 4ae5 72e5 5b65 6365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5475 6c75 cf5 34f5 1d75 2575 45f5 7df5 675 3e75 5ef5 66f5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 4c46 7446 14c6 2cc6 546 3d46 5dc6 65c6 1e46 2646 46c6 7ec6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e cde 34de 1d5e 255e 45de 7dde 65e 3e5e 5ede 66de 4f5e 775e 17de 2fde 5066 6866 8e6 30e6 1966 2166 41e6 79e6 266 3a66 5ae6 62e6 4b66 7366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 17e 397e 59fe 61fe 1a7e 227e 42fe 7afe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 480f 700f 108f 288f 10f 390f 598f 618f 1a0f 220f 428f 7a8f 530f 6b0f b8f 338f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4c37 7437 14b7 2cb7 537 3d37 5db7 65b7 1e37 2637 46b7 7eb7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
723 8 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 3cc0 44c0 1540 6d40 25c0 5dc0 2640 5e40 16c0 6ec0 3f40 4740 fc0 77c0 1048 6848 20c8 58c8 948 7148 39c8 41c8 3a48 4248 ac8 72c8 2348 5b48 13c8 6bc8 2050 5850 10d0 68d0 3950 4150 9d0 71d0 a50 7250 3ad0 42d0 1350 6b50 23d0 5bd0 3c58 4458 cd8 74d8 2558 5d58 15d8 6dd8 1658 6e58 26d8 5ed8 f58 7758 3fd8 47d8 3860 4060 8e0 70e0 2160 5960 11e0 69e0 1260 6a60 22e0 5ae0 b60 7360 3be0 43e0 2468 5c68 14e8 6ce8 3d68 4568 de8 75e8 e68 7668 3ee8 46e8 1768 6f68 27e8 5fe8 1470 6c70 24f0 5cf0 d70 7570 3df0 45f0 3e70 4670 ef0 76f0 2770 5f70 17f0 6ff0 878 7078 38f8 40f8 1178 6978 21f8 59f8 2278 5a78 12f8 6af8 3b78 4378 bf8 73f8 1401 6c01 2481 5c81 d01 7501 3d81 4581 3e01 4601 e81 7681 2701 5f01 1781 6f81 809 7009 3889 4089 1109 6909 2189 5989 2209 5a09 1289 6a89 3b09 4309 b89 7389 3811 4011 891 7091 2111 5911 1191 6991 1211 6a11 2291 5a91 b11 7311 3b91 4391 2419 5c19 1499 6c99 3d19 4519 d99 7599 e19 7619 3e99 4699 1719 6f19 2799 5f99 2021 5821 10a1 68a1 3921 4121 9a1 71a1 a21 7221 3aa1 42a1 1321 6b21 23a1 5ba1 3c29 4429 ca9 74a9 2529 5d29 15a9 6da9 1629 6e29 26a9 5ea9 f29 7729 3fa9 47a9 c31 7431 3cb1 44b1 1531 6d31 25b1 5db1 2631 5e31 16b1 6eb1 3f31 4731 fb1 77b1 1039 6839 20b9 58b9 939 7139 39b9 41b9 3a39 4239 ab9 72b9 2339 5b39 13b9 6bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 449 7c49 1cc9 64c9 2d49 5549 35c9 4dc9 3649 4e49 2ec9 56c9 1f49 6749 7c9 7fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 3069 4869 28e9 50e9 1969 6169 1e9 79e9 269 7a69 1ae9 62e9 2b69 5369 33e9 4be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 3c02 4402 c82 7482 2502 5d02 1582 6d82 1602 6e02 2682 5e82 f02 7702 3f82 4782 200a 580a 108a 688a 390a 410a 98a 718a a0a 720a 3a8a 428a 130a 6b0a 238a 5b8a 1012 6812 2092 5892 912 7112 3992 4192 3a12 4212 a92 7292 2312 5b12 1392 6b92 c1a 741a 3c9a 449a 151a 6d1a 259a 5d9a 261a 5e1a 169a 6e9a 3f1a 471a f9a 779a 822 7022 38a2 40a2 1122 6922 21a2 59a2 2222 5a22 12a2 6aa2 3b22 4322 ba2 73a2 142a 6c2a 24aa 5caa d2a 752a 3daa 45aa 3e2a 462a eaa 76aa 272a 5f2a 17aa 6faa 2432 5c32 14b2 6cb2 3d32 4532 db2 75b2 e32 7632 3eb2 46b2 1732 6f32 27b2 5fb2 383a 403a 8ba 70ba 213a 593a 11ba 69ba 123a 6a3a 22ba 5aba b3a 733a 3bba 43ba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 344a 4c4a 2cca 54ca 1d4a 654a 5ca 7dca 64a 7e4a 1eca 66ca 2f4a 574a 37ca 4fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 6a 786a 18ea 60ea 296a 516a 31ea 49ea 326a 4a6a 2aea 52ea 1b6a 636a 3ea 7bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 2443 5c43 14c3 6cc3 3d43 4543 dc3 75c3 e43 7643 3ec3 46c3 1743 6f43 27c3 5fc3 384b 404b 8cb 70cb 214b 594b 11cb 69cb 124b 6a4b 22cb 5acb b4b 734b 3bcb 43cb 853 7053 38d3 40d3 1153 6953 21d3 59d3 2253 5a53 12d3 6ad3 3b53 4353 bd3 73d3 145b 6c5b 24db 5cdb d5b 755b 3ddb 45db 3e5b 465b edb 76db 275b 5f5b 17db 6fdb 1063 6863 20e3 58e3 963 7163 39e3 41e3 3a63 4263 ae3 72e3 2363 5b63 13e3 6be3 c6b 746b 3ceb 44eb 156b 6d6b 25eb 5deb 266b 5e6b 16eb 6eeb 3f6b 476b feb 77eb 3c73 4473 cf3 74f3 2573 5d73 15f3 6df3 1673 6e73 26f3 5ef3 f73 7773 3ff3 47f3 207b 587b 10fb 68fb 397b 417b 9fb 71fb a7b 727b 3afb 42fb 137b 6b7b 23fb 5bfb 2404 5c04 1484 6c84 3d04 4504 d84 7584 e04 7604 3e84 4684 1704 6f04 2784 5f84 380c 400c 88c 708c 210c 590c 118c 698c 120c 6a0c 228c 5a8c b0c 730c 3b8c 438c 814 7014 3894 4094 1114 6914 2194 5994 2214 5a14 1294 6a94 3b14 4314 b94 7394 141c 6c1c 249c 5c9c d1c 751c 3d9c 459c 3e1c 461c e9c 769c 271c 5f1c 179c 6f9c 1024 6824 20a4 58a4 924 7124 39a4 41a4 3a24 4224 aa4 72a4 2324 5b24 13a4 6ba4 c2c 742c 3cac 44ac 152c 6d2c 25ac 5dac 262c 5e2c 16ac 6eac 3f2c 472c fac 77ac 3c34 4434 cb4 74b4 2534 5d34 15b4 6db4 1634 6e34 26b4 5eb4 f34 7734 3fb4 47b4 203c 583c 10bc 68bc 393c 413c 9bc 71bc a3c 723c 3abc 42bc 133c 6b3c 23bc 5bbc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 415 7c15 1c95 6495 2d15 5515 3595 4d95 3615 4e15 2e95 5695 1f15 6715 795 7f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 3035 4835 28b5 50b5 1935 6135 1b5 79b5 235 7a35 1ab5 62b5 2b35 5335 33b5 4bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 3c45 4445 cc5 74c5 2545 5d45 15c5 6dc5 1645 6e45 26c5 5ec5 f45 7745 3fc5 47c5 204d 584d 10cd 68cd 394d 414d 9cd 71cd a4d 724d 3acd 42cd 134d 6b4d 23cd 5bcd 1055 6855 20d5 58d5 955 7155 39d5 41d5 3a55 4255 ad5 72d5 2355 5b55 13d5 6bd5 c5d 745d 3cdd 44dd 155d 6d5d 25dd 5ddd 265d 5e5d 16dd 6edd 3f5d 475d fdd 77dd 865 7065 38e5 40e5 1165 6965 21e5 59e5 2265 5a65 12e5 6ae5 3b65 4365 be5 73e5 146d 6c6d 24ed 5ced d6d 756d 3ded 45ed 3e6d 466d eed 76ed 276d 5f6d 17ed 6fed 2475 5c75 14f5 6cf5 3d75 4575 df5 75f5 e75 7675 3ef5 46f5 1775 6f75 27f5 5ff5 387d 407d 8fd 70fd 217d 597d 11fd 69fd 127d 6a7d 22fd 5afd b7d 737d 3bfd 43fd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 3416 4c16 2c96 5496 1d16 6516 596 7d96 616 7e16 1e96 6696 2f16 5716 3796 4f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 36 7836 18b6 60b6 2936 5136 31b6 49b6 3236 4a36 2ab6 52b6 1b36 6336 3b6 7bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 1446 6c46 24c6 5cc6 d46 7546 3dc6 45c6 3e46 4646 ec6 76c6 2746 5f46 17c6 6fc6 84e 704e 38ce 40ce 114e 694e 21ce 59ce 224e 5a4e 12ce 6ace 3b4e 434e bce 73ce 3856 4056 8d6 70d6 2156 5956 11d6 69d6 1256 6a56 22d6 5ad6 b56 7356 3bd6 43d6 245e 5c5e 14de 6cde 3d5e 455e dde 75de e5e 765e 3ede 46de 175e 6f5e 27de 5fde 2066 5866 10e6 68e6 3966 4166 9e6 71e6 a66 7266 3ae6 42e6 1366 6b66 23e6 5be6 3c6e 446e cee 74ee 256e 5d6e 15ee 6dee 166e 6e6e 26ee 5eee f6e 776e 3fee 47ee c76 7476 3cf6 44f6 1576 6d76 25f6 5df6 2676 5e76 16f6 6ef6 3f76 4776 ff6 77f6 107e 687e 20fe 58fe 97e 717e 39fe 41fe 3a7e 427e afe 72fe 237e 5b7e 13fe 6bfe c07 7407 3c87 4487 1507 6d07 2587 5d87 2607 5e07 1687 6e87 3f07 4707 f87 7787 100f 680f 208f 588f 90f 710f 398f 418f 3a0f 420f a8f 728f 230f 5b0f 138f 6b8f 2017 5817 1097 6897 3917 4117 997 7197 a17 7217 3a97 4297 1317 6b17 2397 5b97 3c1f 441f c9f 749f 251f 5d1f 159f 6d9f 161f 6e1f 269f 5e9f f1f 771f 3f9f 479f 3827 4027 8a7 70a7 2127 5927 11a7 69a7 1227 6a27 22a7 5aa7 b27 7327 3ba7 43a7 242f 5c2f 14af 6caf 3d2f 452f daf 75af e2f 762f 3eaf 46af 172f 6f2f 27af 5faf 1437 6c37 24b7 5cb7 d37 7537 3db7 45b7 3e37 4637 eb7 76b7 2737 5f37 17b7 6fb7 83f 703f 38bf 40bf 113f 693f 21bf 59bf 223f 5a3f 12bf 6abf 3b3f 433f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
724 8 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1818 6018 198 7998 3298 4a98 2b18 5318 2c98 5498 3518 4d18 618 7e18 1f98 6798 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 3030 4830 29b0 51b0 1ab0 62b0 330 7b30 4b0 7cb0 1d30 6530 2e30 5630 37b0 4fb0 3048 4848 29c8 51c8 1ac8 62c8 348 7b48 4c8 7cc8 1d48 6548 2e48 5648 37c8 4fc8 2850 5050 31d0 49d0 2d0 7ad0 1b50 6350 1cd0 64d0 550 7d50 3650 4e50 2fd0 57d0 1860 6060 1e0 79e0 32e0 4ae0 2b60 5360 2ce0 54e0 3560 4d60 660 7e60 1fe0 67e0 78 7878 19f8 61f8 2af8 52f8 3378 4b78 34f8 4cf8 2d78 5578 1e78 6678 7f8 7ff8 888 7088 3908 4108 1208 6a08 2388 5b88 2408 5c08 1588 6d88 3e88 4688 f08 7708 1090 6890 2110 5910 a10 7210 3b90 4390 3c10 4410 d90 7590 2690 5e90 1710 6f10 20a0 58a0 1120 6920 3a20 4220 ba0 73a0 c20 7420 3da0 45a0 16a0 6ea0 2720 5f20 38b8 40b8 938 7138 2238 5a38 13b8 6bb8 1438 6c38 25b8 5db8 eb8 76b8 3f38 4738 38c0 40c0 940 7140 2240 5a40 13c0 6bc0 1440 6c40 25c0 5dc0 ec0 76c0 3f40 4740 20d8 58d8 1158 6958 3a58 4258 bd8 73d8 c58 7458 3dd8 45d8 16d8 6ed8 2758 5f58 10e8 68e8 2168 5968 a68 7268 3be8 43e8 3c68 4468 de8 75e8 26e8 5ee8 1768 6f68 8f0 70f0 3970 4170 1270 6a70 23f0 5bf0 2470 5c70 15f0 6df0 3ef0 46f0 f70 7770 1089 6889 2109 5909 a09 7209 3b89 4389 3c09 4409 d89 7589 2689 5e89 1709 6f09 891 7091 3911 4111 1211 6a11 2391 5b91 2411 5c11 1591 6d91 3e91 4691 f11 7711 38a1 40a1 921 7121 2221 5a21 13a1 6ba1 1421 6c21 25a1 5da1 ea1 76a1 3f21 4721 20b9 58b9 1139 6939 3a39 4239 bb9 73b9 c39 7439 3db9 45b9 16b9 6eb9 2739 5f39 20c1 58c1 1141 6941 3a41 4241 bc1 73c1 c41 7441 3dc1 45c1 16c1 6ec1 2741 5f41 38d9 40d9 959 7159 2259 5a59 13d9 6bd9 1459 6c59 25d9 5dd9 ed9 76d9 3f59 4759 8e9 70e9 3969 4169 1269 6a69 23e9 5be9 2469 5c69 15e9 6de9 3ee9 46e9 f69 7769 10f1 68f1 2171 5971 a71 7271 3bf1 43f1 3c71 4471 df1 75f1 26f1 5ef1 1771 6f71 1801 6001 181 7981 3281 4a81 2b01 5301 2c81 5481 3501 4d01 601 7e01 1f81 6781 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 3029 4829 29a9 51a9 1aa9 62a9 329 7b29 4a9 7ca9 1d29 6529 2e29 5629 37a9 4fa9 2831 5031 31b1 49b1 2b1 7ab1 1b31 6331 1cb1 64b1 531 7d31 3631 4e31 2fb1 57b1 2849 5049 31c9 49c9 2c9 7ac9 1b49 6349 1cc9 64c9 549 7d49 3649 4e49 2fc9 57c9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 388a 408a 90a 710a 220a 5a0a 138a 6b8a 140a 6c0a 258a 5d8a e8a 768a 3f0a 470a 2092 5892 1112 6912 3a12 4212 b92 7392 c12 7412 3d92 4592 1692 6e92 2712 5f12 10a2 68a2 2122 5922 a22 7222 3ba2 43a2 3c22 4422 da2 75a2 26a2 5ea2 1722 6f22 8ba 70ba 393a 413a 123a 6a3a 23ba 5bba 243a 5c3a 15ba 6dba 3eba 46ba f3a 773a 8c2 70c2 3942 4142 1242 6a42 23c2 5bc2 2442 5c42 15c2 6dc2 3ec2 46c2 f42 7742 10da 68da 215a 595a a5a 725a 3bda 43da 3c5a 445a dda 75da 26da 5eda 175a 6f5a 20ea 58ea 116a 696a 3a6a 426a bea 73ea c6a 746a 3dea 45ea 16ea 6eea 276a 5f6a 38f2 40f2 972 7172 2272 5a72 13f2 6bf2 1472 6c72 25f2 5df2 ef2 76f2 3f72 4772 2802 5002 3182 4982 282 7a82 1b02 6302 1c82 6482 502 7d02 3602 4e02 2f82 5782 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 2a 782a 19aa 61aa 2aaa 52aa 332a 4b2a 34aa 4caa 2d2a 552a 1e2a 662a 7aa 7faa 1832 6032 1b2 79b2 32b2 4ab2 2b32 5332 2cb2 54b2 3532 4d32 632 7e32 1fb2 67b2 184a 604a 1ca 79ca 32ca 4aca 2b4a 534a 2cca 54ca 354a 4d4a 64a 7e4a 1fca 67ca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 281b 501b 319b 499b 29b 7a9b 1b1b 631b 1c9b 649b 51b 7d1b 361b 4e1b 2f9b 579b 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 33 7833 19b3 61b3 2ab3 52b3 3333 4b33 34b3 4cb3 2d33 5533 1e33 6633 7b3 7fb3 4b 784b 19cb 61cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 1e4b 664b 7cb 7fcb 1853 6053 1d3 79d3 32d3 4ad3 2b53 5353 2cd3 54d3 3553 4d53 653 7e53 1fd3 67d3 2863 5063 31e3 49e3 2e3 7ae3 1b63 6363 1ce3 64e3 563 7d63 3663 4e63 2fe3 57e3 307b 487b 29fb 51fb 1afb 62fb 37b 7b7b 4fb 7cfb 1d7b 657b 2e7b 567b 37fb 4ffb 208b 588b 110b 690b 3a0b 420b b8b 738b c0b 740b 3d8b 458b 168b 6e8b 270b 5f0b 3893 4093 913 7113 2213 5a13 1393 6b93 1413 6c13 2593 5d93 e93 7693 3f13 4713 8a3 70a3 3923 4123 1223 6a23 23a3 5ba3 2423 5c23 15a3 6da3 3ea3 46a3 f23 7723 10bb 68bb 213b 593b a3b 723b 3bbb 43bb 3c3b 443b dbb 75bb 26bb 5ebb 173b 6f3b 10c3 68c3 2143 5943 a43 7243 3bc3 43c3 3c43 4443 dc3 75c3 26c3 5ec3 1743 6f43 8db 70db 395b 415b 125b 6a5b 23db 5bdb 245b 5c5b 15db 6ddb 3edb 46db f5b 775b 38eb 40eb 96b 716b 226b 5a6b 13eb 6beb 146b 6c6b 25eb 5deb eeb 76eb 3f6b 476b 20f3 58f3 1173 6973 3a73 4273 bf3 73f3 c73 7473 3df3 45f3 16f3 6ef3 2773 5f73 208c 588c 110c 690c 3a0c 420c b8c 738c c0c 740c 3d8c 458c 168c 6e8c 270c 5f0c 3894 4094 914 7114 2214 5a14 1394 6b94 1414 6c14 2594 5d94 e94 7694 3f14 4714 8a4 70a4 3924 4124 1224 6a24 23a4 5ba4 2424 5c24 15a4 6da4 3ea4 46a4 f24 7724 10bc 68bc 213c 593c a3c 723c 3bbc 43bc 3c3c 443c dbc 75bc 26bc 5ebc 173c 6f3c 10c4 68c4 2144 5944 a44 7244 3bc4 43c4 3c44 4444 dc4 75c4 26c4 5ec4 1744 6f44 8dc 70dc 395c 415c 125c 6a5c 23dc 5bdc 245c 5c5c 15dc 6ddc 3edc 46dc f5c 775c 38ec 40ec 96c 716c 226c 5a6c 13ec 6bec 146c 6c6c 25ec 5dec eec 76ec 3f6c 476c 20f4 58f4 1174 6974 3a74 4274 bf4 73f4 c74 7474 3df4 45f4 16f4 6ef4 2774 5f74 3004 4804 2984 5184 1a84 6284 304 7b04 484 7c84 1d04 6504 2e04 5604 3784 4f84 281c 501c 319c 499c 29c 7a9c 1b1c 631c 1c9c 649c 51c 7d1c 361c 4e1c 2f9c 579c 182c 602c 1ac 79ac 32ac 4aac 2b2c 532c 2cac 54ac 352c 4d2c 62c 7e2c 1fac 67ac 34 7834 19b4 61b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 1e34 6634 7b4 7fb4 4c 784c 19cc 61cc 2acc 52cc 334c 4b4c 34cc 4ccc 2d4c 554c 1e4c 664c 7cc 7fcc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 2864 5064 31e4 49e4 2e4 7ae4 1b64 6364 1ce4 64e4 564 7d64 3664 4e64 2fe4 57e4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 1835 6035 1b5 79b5 32b5 4ab5 2b35 5335 2cb5 54b5 3535 4d35 635 7e35 1fb5 67b5 184d 604d 1cd 79cd 32cd 4acd 2b4d 534d 2ccd 54cd 354d 4d4d 64d 7e4d 1fcd 67cd 55 7855 19d5 61d5 2ad5 52d5 3355 4b55 34d5 4cd5 2d55 5555 1e55 6655 7d5 7fd5 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 287d 507d 31fd 49fd 2fd 7afd 1b7d 637d 1cfd 64fd 57d 7d7d 367d 4e7d 2ffd 57fd 388d 408d 90d 710d 220d 5a0d 138d 6b8d 140d 6c0d 258d 5d8d e8d 768d 3f0d 470d 2095 5895 1115 6915 3a15 4215 b95 7395 c15 7415 3d95 4595 1695 6e95 2715 5f15 10a5 68a5 2125 5925 a25 7225 3ba5 43a5 3c25 4425 da5 75a5 26a5 5ea5 1725 6f25 8bd 70bd 393d 413d 123d 6a3d 23bd 5bbd 243d 5c3d 15bd 6dbd 3ebd 46bd f3d 773d 8c5 70c5 3945 4145 1245 6a45 23c5 5bc5 2445 5c45 15c5 6dc5 3ec5 46c5 f45 7745 10dd 68dd 215d 595d a5d 725d 3bdd 43dd 3c5d 445d ddd 75dd 26dd 5edd 175d 6f5d 20ed 58ed 116d 696d 3a6d 426d bed 73ed c6d 746d 3ded 45ed 16ed 6eed 276d 5f6d 38f5 40f5 975 7175 2275 5a75 13f5 6bf5 1475 6c75 25f5 5df5 ef5 76f5 3f75 4775 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 2836 5036 31b6 49b6 2b6 7ab6 1b36 6336 1cb6 64b6 536 7d36 3636 4e36 2fb6 57b6 284e 504e 31ce 49ce 2ce 7ace 1b4e 634e 1cce 64ce 54e 7d4e 364e 4e4e 2fce 57ce 3056 4856 29d6 51d6 1ad6 62d6 356 7b56 4d6 7cd6 1d56 6556 2e56 5656 37d6 4fd6 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 187e 607e 1fe 79fe 32fe 4afe 2b7e 537e 2cfe 54fe 357e 4d7e 67e 7e7e 1ffe 67fe 108e 688e 210e 590e a0e 720e 3b8e 438e 3c0e 440e d8e 758e 268e 5e8e 170e 6f0e 896 7096 3916 4116 1216 6a16 2396 5b96 2416 5c16 1596 6d96 3e96 4696 f16 7716 38a6 40a6 926 7126 2226 5a26 13a6 6ba6 1426 6c26 25a6 5da6 ea6 76a6 3f26 4726 20be 58be 113e 693e 3a3e 423e bbe 73be c3e 743e 3dbe 45be 16be 6ebe 273e 5f3e 20c6 58c6 1146 6946 3a46 4246 bc6 73c6 c46 7446 3dc6 45c6 16c6 6ec6 2746 5f46 38de 40de 95e 715e 225e 5a5e 13de 6bde 145e 6c5e 25de 5dde ede 76de 3f5e 475e 8ee 70ee 396e 416e 126e 6a6e 23ee 5bee 246e 5c6e 15ee 6dee 3eee 46ee f6e 776e 10f6 68f6 2176 5976 a76 7276 3bf6 43f6 3c76 4476 df6 75f6 26f6 5ef6 1776 6f76 88f 708f 390f 410f 120f 6a0f 238f 5b8f 240f 5c0f 158f 6d8f 3e8f 468f f0f 770f 1097 6897 2117 5917 a17 7217 3b97 4397 3c17 4417 d97 7597 2697 5e97 1717 6f17 20a7 58a7 1127 6927 3a27 4227 ba7 73a7 c27 7427 3da7 45a7 16a7 6ea7 2727 5f27 38bf 40bf 93f 713f 223f 5a3f 13bf 6bbf 143f 6c3f 25bf 5dbf ebf 76bf 3f3f 473f 38c7 40c7 947 7147 2247 5a47 13c7 6bc7 1447 6c47 25c7 5dc7 ec7 76c7 3f47 4747 20df 58df 115f 695f 3a5f 425f bdf 73df c5f 745f 3ddf 45df 16df 6edf 275f 5f5f 10ef 68ef 216f 596f a6f 726f 3bef 43ef 3c6f 446f def 75ef 26ef 5eef 176f 6f6f 8f7 70f7 3977 4177 1277 6a77 23f7 5bf7 2477 5c77 15f7 6df7 3ef7 46f7 f77 7777 7 7807 1987 6187 2a87 5287 3307 4b07 3487 4c87 2d07 5507 1e07 6607 787 7f87 181f 601f 19f 799f 329f 4a9f 2b1f 531f 2c9f 549f 351f 4d1f 61f 7e1f 1f9f 679f 282f 502f 31af 49af 2af 7aaf 1b2f 632f 1caf 64af 52f 7d2f 362f 4e2f 2faf 57af 3037 4837 29b7 51b7 1ab7 62b7 337 7b37 4b7 7cb7 1d37 6537 2e37 5637 37b7 4fb7 304f 484f 29cf 51cf 1acf 62cf 34f 7b4f 4cf 7ccf 1d4f 654f 2e4f 564f 37cf 4fcf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 1867 6067 1e7 79e7 32e7 4ae7 2b67 5367 2ce7 54e7 3567 4d67 667 7e67 1fe7 67e7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
730 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 148 3948 59c8 61c8 1a48 2248 42c8 7ac8 5348 6b48 bc8 33c8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4c70 7470 14f0 2cf0 570 3d70 5df0 65f0 1e70 2670 46f0 7ef0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 501 3d01 5d81 6581 1e01 2601 4681 7e81 5701 6f01 f81 3781 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 c99 3499 1d19 2519 4599 7d99 619 3e19 5e99 6699 4f19 7719 1799 2f99 5021 6821 8a1 30a1 1921 2121 41a1 79a1 221 3a21 5aa1 62a1 4b21 7321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 139 3939 59b9 61b9 1a39 2239 42b9 7ab9 5339 6b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 54c9 6cc9 4d49 7549 1dc9 25c9 5e49 6649 ec9 36c9 1749 2f49 47c9 7fc9 1c51 2451 4cd1 74d1 5551 6d51 5d1 3dd1 4651 7e51 16d1 2ed1 f51 3751 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 48e9 70e9 5169 6969 1e9 39e9 4269 7a69 12e9 2ae9 b69 3369 5be9 63e9 71 3871 50f1 68f1 4971 7171 19f1 21f1 5a71 6271 af1 32f1 1371 2b71 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 500a 680a 88a 308a 190a 210a 418a 798a 20a 3a0a 5a8a 628a 4b0a 730a 138a 2b8a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a 1c9a 249a d1a 351a 559a 6d9a 161a 2e1a 4e9a 769a 5f1a 671a 79a 3f9a 4022 7822 18a2 20a2 922 3122 51a2 69a2 1222 2a22 4aa2 72a2 5b22 6322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5432 6c32 cb2 34b2 1d32 2532 45b2 7db2 632 3e32 5eb2 66b2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 4cca 74ca 554a 6d4a 5ca 3dca 464a 7e4a 16ca 2eca f4a 374a 5fca 67ca 452 3c52 54d2 6cd2 4d52 7552 1dd2 25d2 5e52 6652 ed2 36d2 1752 2f52 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 50ea 68ea 496a 716a 19ea 21ea 5a6a 626a aea 32ea 136a 2b6a 43ea 7bea 1872 2072 48f2 70f2 5172 6972 1f2 39f2 4272 7a72 12f2 2af2 b72 3372 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 cc3 34c3 1d43 2543 45c3 7dc3 643 3e43 5ec3 66c3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 197b 217b 41fb 79fb 27b 3a7b 5afb 62fb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 1d04 2504 4584 7d84 604 3e04 5e84 6684 4f04 7704 1784 2f84 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 193c 213c 41bc 79bc 23c 3a3c 5abc 62bc 4b3c 733c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 4c8d 748d 550d 6d0d 58d 3d8d 460d 7e0d 168d 2e8d f0d 370d 5f8d 678d 415 3c15 5495 6c95 4d15 7515 1d95 2595 5e15 6615 e95 3695 1715 2f15 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 50ad 68ad 492d 712d 19ad 21ad 5a2d 622d aad 32ad 132d 2b2d 43ad 7bad 1835 2035 48b5 70b5 5135 6935 1b5 39b5 4235 7a35 12b5 2ab5 b35 3335 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 194d 214d 41cd 79cd 24d 3a4d 5acd 62cd 4b4d 734d 13cd 2bcd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d 1cdd 24dd d5d 355d 55dd 6ddd 165d 2e5d 4edd 76dd 5f5d 675d 7dd 3fdd 4065 7865 18e5 20e5 965 3165 51e5 69e5 1265 2a65 4ae5 72e5 5b65 6365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5475 6c75 cf5 34f5 1d75 2575 45f5 7df5 675 3e75 5ef5 66f5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 548e 6c8e 4d0e 750e 1d8e 258e 5e0e 660e e8e 368e 170e 2f0e 478e 7f8e 1c16 2416 4c96 7496 5516 6d16 596 3d96 4616 7e16 1696 2e96 f16 3716 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 48ae 70ae 512e 692e 1ae 39ae 422e 7a2e 12ae 2aae b2e 332e 5bae 63ae 36 3836 50b6 68b6 4936 7136 19b6 21b6 5a36 6236 ab6 32b6 1336 2b36 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 14c6 2cc6 546 3d46 5dc6 65c6 1e46 2646 46c6 7ec6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e cde 34de 1d5e 255e 45de 7dde 65e 3e5e 5ede 66de 4f5e 775e 17de 2fde 5066 6866 8e6 30e6 1966 2166 41e6 79e6 266 3a66 5ae6 62e6 4b66 7366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 17e 397e 59fe 61fe 1a7e 227e 42fe 7afe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 480f 700f 108f 288f 10f 390f 598f 618f 1a0f 220f 428f 7a8f 530f 6b0f b8f 338f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4c37 7437 14b7 2cb7 537 3d37 5db7 65b7 1e37 2637 46b7 7eb7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
731 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 3018 4818 2898 5098 1918 6118 198 7998 218 7a18 1a98 6298 2b18 5318 3398 4b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 438 7c38 1cb8 64b8 2d38 5538 35b8 4db8 3638 4e38 2eb8 56b8 1f38 6738 7b8 7fb8 c40 7440 3cc0 44c0 1540 6d40 25c0 5dc0 2640 5e40 16c0 6ec0 3f40 4740 fc0 77c0 1048 6848 20c8 58c8 948 7148 39c8 41c8 3a48 4248 ac8 72c8 2348 5b48 13c8 6bc8 2050 5850 10d0 68d0 3950 4150 9d0 71d0 a50 7250 3ad0 42d0 1350 6b50 23d0 5bd0 3c58 4458 cd8 74d8 2558 5d58 15d8 6dd8 1658 6e58 26d8 5ed8 f58 7758 3fd8 47d8 3860 4060 8e0 70e0 2160 5960 11e0 69e0 1260 6a60 22e0 5ae0 b60 7360 3be0 43e0 2468 5c68 14e8 6ce8 3d68 4568 de8 75e8 e68 7668 3ee8 46e8 1768 6f68 27e8 5fe8 1470 6c70 24f0 5cf0 d70 7570 3df0 45f0 3e70 4670 ef0 76f0 2770 5f70 17f0 6ff0 878 7078 38f8 40f8 1178 6978 21f8 59f8 2278 5a78 12f8 6af8 3b78 4378 bf8 73f8 1401 6c01 2481 5c81 d01 7501 3d81 4581 3e01 4601 e81 7681 2701 5f01 1781 6f81 809 7009 3889 4089 1109 6909 2189 5989 2209 5a09 1289 6a89 3b09 4309 b89 7389 3811 4011 891 7091 2111 5911 1191 6991 1211 6a11 2291 5a91 b11 7311 3b91 4391 2419 5c19 1499 6c99 3d19 4519 d99 7599 e19 7619 3e99 4699 1719 6f19 2799 5f99 2021 5821 10a1 68a1 3921 4121 9a1 71a1 a21 7221 3aa1 42a1 1321 6b21 23a1 5ba1 3c29 4429 ca9 74a9 2529 5d29 15a9 6da9 1629 6e29 26a9 5ea9 f29 7729 3fa9 47a9 c31 7431 3cb1 44b1 1531 6d31 25b1 5db1 2631 5e31 16b1 6eb1 3f31 4731 fb1 77b1 1039 6839 20b9 58b9 939 7139 39b9 41b9 3a39 4239 ab9 72b9 2339 5b39 13b9 6bb9 1841 6041 30c1 48c1 141 7941 29c1 51c1 2a41 5241 2c1 7ac1 3341 4b41 1bc1 63c1 449 7c49 2cc9 54c9 1d49 6549 35c9 4dc9 3649 4e49 1ec9 66c9 2f49 5749 7c9 7fc9 3451 4c51 1cd1 64d1 2d51 5551 5d1 7dd1 651 7e51 2ed1 56d1 1f51 6751 37d1 4fd1 2859 5059 d9 78d9 3159 4959 19d9 61d9 1a59 6259 32d9 4ad9 359 7b59 2bd9 53d9 2c61 5461 4e1 7ce1 3561 4d61 1de1 65e1 1e61 6661 36e1 4ee1 761 7f61 2fe1 57e1 3069 4869 18e9 60e9 2969 5169 1e9 79e9 269 7a69 2ae9 52e9 1b69 6369 33e9 4be9 71 7871 28f1 50f1 1971 6171 31f1 49f1 3271 4a71 1af1 62f1 2b71 5371 3f1 7bf1 1c79 6479 34f9 4cf9 579 7d79 2df9 55f9 2e79 5679 6f9 7ef9 3779 4f79 1ff9 67f9 3c02 4402 c82 7482 2502 5d02 1582 6d82 1602 6e02 2682 5e82 f02 7702 3f82 4782 200a 580a 108a 688a 390a 410a 98a 718a a0a 720a 3a8a 428a 130a 6b0a 238a 5b8a 1012 6812 2092 5892 912 7112 3992 4192 3a12 4212 a92 7292 2312 5b12 1392 6b92 c1a 741a 3c9a 449a 151a 6d1a 259a 5d9a 261a 5e1a 169a 6e9a 3f1a 471a f9a 779a 822 7022 38a2 40a2 1122 6922 21a2 59a2 2222 5a22 12a2 6aa2 3b22 4322 ba2 73a2 142a 6c2a 24aa 5caa d2a 752a 3daa 45aa 3e2a 462a eaa 76aa 272a 5f2a 17aa 6faa 2432 5c32 14b2 6cb2 3d32 4532 db2 75b2 e32 7632 3eb2 46b2 1732 6f32 27b2 5fb2 383a 403a 8ba 70ba 213a 593a 11ba 69ba 123a 6a3a 22ba 5aba b3a 733a 3bba 43ba 2842 5042 c2 78c2 3142 4942 19c2 61c2 1a42 6242 32c2 4ac2 342 7b42 2bc2 53c2 344a 4c4a 1cca 64ca 2d4a 554a 5ca 7dca 64a 7e4a 2eca 56ca 1f4a 674a 37ca 4fca 452 7c52 2cd2 54d2 1d52 6552 35d2 4dd2 3652 4e52 1ed2 66d2 2f52 5752 7d2 7fd2 185a 605a 30da 48da 15a 795a 29da 51da 2a5a 525a 2da 7ada 335a 4b5a 1bda 63da 1c62 6462 34e2 4ce2 562 7d62 2de2 55e2 2e62 5662 6e2 7ee2 3762 4f62 1fe2 67e2 6a 786a 28ea 50ea 196a 616a 31ea 49ea 326a 4a6a 1aea 62ea 2b6a 536a 3ea 7bea 3072 4872 18f2 60f2 2972 5172 1f2 79f2 272 7a72 2af2 52f2 1b72 6372 33f2 4bf2 2c7a 547a 4fa 7cfa 357a 4d7a 1dfa 65fa 1e7a 667a 36fa 4efa 77a 7f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 1b 781b 189b 609b 291b 511b 319b 499b 321b 4a1b 2a9b 529b 1b1b 631b 39b 7b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 343b 4c3b 2cbb 54bb 1d3b 653b 5bb 7dbb 63b 7e3b 1ebb 66bb 2f3b 573b 37bb 4fbb 2443 5c43 14c3 6cc3 3d43 4543 dc3 75c3 e43 7643 3ec3 46c3 1743 6f43 27c3 5fc3 384b 404b 8cb 70cb 214b 594b 11cb 69cb 124b 6a4b 22cb 5acb b4b 734b 3bcb 43cb 853 7053 38d3 40d3 1153 6953 21d3 59d3 2253 5a53 12d3 6ad3 3b53 4353 bd3 73d3 145b 6c5b 24db 5cdb d5b 755b 3ddb 45db 3e5b 465b edb 76db 275b 5f5b 17db 6fdb 1063 6863 20e3 58e3 963 7163 39e3 41e3 3a63 4263 ae3 72e3 2363 5b63 13e3 6be3 c6b 746b 3ceb 44eb 156b 6d6b 25eb 5deb 266b 5e6b 16eb 6eeb 3f6b 476b feb 77eb 3c73 4473 cf3 74f3 2573 5d73 15f3 6df3 1673 6e73 26f3 5ef3 f73 7773 3ff3 47f3 207b 587b 10fb 68fb 397b 417b 9fb 71fb a7b 727b 3afb 42fb 137b 6b7b 23fb 5bfb 2404 5c04 1484 6c84 3d04 4504 d84 7584 e04 7604 3e84 4684 1704 6f04 2784 5f84 380c 400c 88c 708c 210c 590c 118c 698c 120c 6a0c 228c 5a8c b0c 730c 3b8c 438c 814 7014 3894 4094 1114 6914 2194 5994 2214 5a14 1294 6a94 3b14 4314 b94 7394 141c 6c1c 249c 5c9c d1c 751c 3d9c 459c 3e1c 461c e9c 769c 271c 5f1c 179c 6f9c 1024 6824 20a4 58a4 924 7124 39a4 41a4 3a24 4224 aa4 72a4 2324 5b24 13a4 6ba4 c2c 742c 3cac 44ac 152c 6d2c 25ac 5dac 262c 5e2c 16ac 6eac 3f2c 472c fac 77ac 3c34 4434 cb4 74b4 2534 5d34 15b4 6db4 1634 6e34 26b4 5eb4 f34 7734 3fb4 47b4 203c 583c 10bc 68bc 393c 413c 9bc 71bc a3c 723c 3abc 42bc 133c 6b3c 23bc 5bbc 3044 4844 28c4 50c4 1944 6144 1c4 79c4 244 7a44 1ac4 62c4 2b44 5344 33c4 4bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 464 7c64 1ce4 64e4 2d64 5564 35e4 4de4 3664 4e64 2ee4 56e4 1f64 6764 7e4 7fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 85 7885 3105 4905 1985 6185 1a05 6205 3285 4a85 305 7b05 2b85 5385 340d 4c0d 1c8d 648d 2d0d 550d 58d 7d8d 60d 7e0d 2e8d 568d 1f0d 670d 378d 4f8d 415 7c15 2c95 5495 1d15 6515 3595 4d95 3615 4e15 1e95 6695 2f15 5715 795 7f95 181d 601d 309d 489d 11d 791d 299d 519d 2a1d 521d 29d 7a9d 331d 4b1d 1b9d 639d 1c25 6425 34a5 4ca5 525 7d25 2da5 55a5 2e25 5625 6a5 7ea5 3725 4f25 1fa5 67a5 2d 782d 28ad 50ad 192d 612d 31ad 49ad 322d 4a2d 1aad 62ad 2b2d 532d 3ad 7bad 3035 4835 18b5 60b5 2935 5135 1b5 79b5 235 7a35 2ab5 52b5 1b35 6335 33b5 4bb5 2c3d 543d 4bd 7cbd 353d 4d3d 1dbd 65bd 1e3d 663d 36bd 4ebd 73d 7f3d 2fbd 57bd 3c45 4445 cc5 74c5 2545 5d45 15c5 6dc5 1645 6e45 26c5 5ec5 f45 7745 3fc5 47c5 204d 584d 10cd 68cd 394d 414d 9cd 71cd a4d 724d 3acd 42cd 134d 6b4d 23cd 5bcd 1055 6855 20d5 58d5 955 7155 39d5 41d5 3a55 4255 ad5 72d5 2355 5b55 13d5 6bd5 c5d 745d 3cdd 44dd 155d 6d5d 25dd 5ddd 265d 5e5d 16dd 6edd 3f5d 475d fdd 77dd 865 7065 38e5 40e5 1165 6965 21e5 59e5 2265 5a65 12e5 6ae5 3b65 4365 be5 73e5 146d 6c6d 24ed 5ced d6d 756d 3ded 45ed 3e6d 466d eed 76ed 276d 5f6d 17ed 6fed 2475 5c75 14f5 6cf5 3d75 4575 df5 75f5 e75 7675 3ef5 46f5 1775 6f75 27f5 5ff5 387d 407d 8fd 70fd 217d 597d 11fd 69fd 127d 6a7d 22fd 5afd b7d 737d 3bfd 43fd 1806 6006 3086 4886 106 7906 2986 5186 2a06 5206 286 7a86 3306 4b06 1b86 6386 40e 7c0e 2c8e 548e 1d0e 650e 358e 4d8e 360e 4e0e 1e8e 668e 2f0e 570e 78e 7f8e 3416 4c16 1c96 6496 2d16 5516 596 7d96 616 7e16 2e96 5696 1f16 6716 3796 4f96 281e 501e 9e 789e 311e 491e 199e 619e 1a1e 621e 329e 4a9e 31e 7b1e 2b9e 539e 2c26 5426 4a6 7ca6 3526 4d26 1da6 65a6 1e26 6626 36a6 4ea6 726 7f26 2fa6 57a6 302e 482e 18ae 60ae 292e 512e 1ae 79ae 22e 7a2e 2aae 52ae 1b2e 632e 33ae 4bae 36 7836 28b6 50b6 1936 6136 31b6 49b6 3236 4a36 1ab6 62b6 2b36 5336 3b6 7bb6 1c3e 643e 34be 4cbe 53e 7d3e 2dbe 55be 2e3e 563e 6be 7ebe 373e 4f3e 1fbe 67be 1446 6c46 24c6 5cc6 d46 7546 3dc6 45c6 3e46 4646 ec6 76c6 2746 5f46 17c6 6fc6 84e 704e 38ce 40ce 114e 694e 21ce 59ce 224e 5a4e 12ce 6ace 3b4e 434e bce 73ce 3856 4056 8d6 70d6 2156 5956 11d6 69d6 1256 6a56 22d6 5ad6 b56 7356 3bd6 43d6 245e 5c5e 14de 6cde 3d5e 455e dde 75de e5e 765e 3ede 46de 175e 6f5e 27de 5fde 2066 5866 10e6 68e6 3966 4166 9e6 71e6 a66 7266 3ae6 42e6 1366 6b66 23e6 5be6 3c6e 446e cee 74ee 256e 5d6e 15ee 6dee 166e 6e6e 26ee 5eee f6e 776e 3fee 47ee c76 7476 3cf6 44f6 1576 6d76 25f6 5df6 2676 5e76 16f6 6ef6 3f76 4776 ff6 77f6 107e 687e 20fe 58fe 97e 717e 39fe 41fe 3a7e 427e afe 72fe 237e 5b7e 13fe 6bfe c07 7407 3c87 4487 1507 6d07 2587 5d87 2607 5e07 1687 6e87 3f07 4707 f87 7787 100f 680f 208f 588f 90f 710f 398f 418f 3a0f 420f a8f 728f 230f 5b0f 138f 6b8f 2017 5817 1097 6897 3917 4117 997 7197 a17 7217 3a97 4297 1317 6b17 2397 5b97 3c1f 441f c9f 749f 251f 5d1f 159f 6d9f 161f 6e1f 269f 5e9f f1f 771f 3f9f 479f 3827 4027 8a7 70a7 2127 5927 11a7 69a7 1227 6a27 22a7 5aa7 b27 7327 3ba7 43a7 242f 5c2f 14af 6caf 3d2f 452f daf 75af e2f 762f 3eaf 46af 172f 6f2f 27af 5faf 1437 6c37 24b7 5cb7 d37 7537 3db7 45b7 3e37 4637 eb7 76b7 2737 5f37 17b7 6fb7 83f 703f 38bf 40bf 113f 693f 21bf 59bf 223f 5a3f 12bf 6abf 3b3f 433f bbf 73bf 47 7847 18c7 60c7 2947 5147 31c7 49c7 3247 4a47 2ac7 52c7 1b47 6347 3c7 7bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 3467 4c67 2ce7 54e7 1d67 6567 5e7 7de7 667 7e67 1ee7 66e7 2f67 5767 37e7 4fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
747 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 5c88 6488 4508 7d08 1588 2d88 5608 6e08 688 3e88 1f08 2708 4f88 7788 1410 2c10 4490 7c90 5d10 6510 d90 3590 4e10 7610 1e90 2690 710 3f10 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 40a8 78a8 5928 6128 9a8 31a8 4a28 7228 1aa8 22a8 328 3b28 53a8 6ba8 830 3030 58b0 60b0 4130 7930 11b0 29b0 5230 6a30 2b0 3ab0 1b30 2330 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 1cc0 24c0 d40 3540 55c0 6dc0 1640 2e40 4ec0 76c0 5f40 6740 7c0 3fc0 4848 7048 10c8 28c8 148 3948 59c8 61c8 1a48 2248 42c8 7ac8 5348 6b48 bc8 33c8 5050 6850 8d0 30d0 1950 2150 41d0 79d0 250 3a50 5ad0 62d0 4b50 7350 13d0 2bd0 5c58 6458 4d8 3cd8 1558 2d58 4dd8 75d8 e58 3658 56d8 6ed8 4758 7f58 1fd8 27d8 5860 6060 e0 38e0 1160 2960 49e0 71e0 a60 3260 52e0 6ae0 4360 7b60 1be0 23e0 5468 6c68 ce8 34e8 1d68 2568 45e8 7de8 668 3e68 5ee8 66e8 4f68 7768 17e8 2fe8 4c70 7470 14f0 2cf0 570 3d70 5df0 65f0 1e70 2670 46f0 7ef0 5770 6f70 ff0 37f0 4078 7878 18f8 20f8 978 3178 51f8 69f8 1278 2a78 4af8 72f8 5b78 6378 3f8 3bf8 4c01 7401 1481 2c81 501 3d01 5d81 6581 1e01 2601 4681 7e81 5701 6f01 f81 3781 4009 7809 1889 2089 909 3109 5189 6989 1209 2a09 4a89 7289 5b09 6309 389 3b89 5811 6011 91 3891 1111 2911 4991 7191 a11 3211 5291 6a91 4311 7b11 1b91 2391 5419 6c19 c99 3499 1d19 2519 4599 7d99 619 3e19 5e99 6699 4f19 7719 1799 2f99 5021 6821 8a1 30a1 1921 2121 41a1 79a1 221 3a21 5aa1 62a1 4b21 7321 13a1 2ba1 5c29 6429 4a9 3ca9 1529 2d29 4da9 75a9 e29 3629 56a9 6ea9 4729 7f29 1fa9 27a9 4431 7c31 1cb1 24b1 d31 3531 55b1 6db1 1631 2e31 4eb1 76b1 5f31 6731 7b1 3fb1 4839 7039 10b9 28b9 139 3939 59b9 61b9 1a39 2239 42b9 7ab9 5339 6b39 bb9 33b9 841 3041 58c1 60c1 4141 7941 11c1 29c1 5241 6a41 2c1 3ac1 1b41 2341 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 40d9 78d9 5959 6159 9d9 31d9 4a59 7259 1ad9 22d9 359 3b59 53d9 6bd9 1461 2c61 44e1 7ce1 5d61 6561 de1 35e1 4e61 7661 1ee1 26e1 761 3f61 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 5cf9 64f9 4579 7d79 15f9 2df9 5679 6e79 6f9 3ef9 1f79 2779 4ff9 77f9 5c02 6402 482 3c82 1502 2d02 4d82 7582 e02 3602 5682 6e82 4702 7f02 1f82 2782 500a 680a 88a 308a 190a 210a 418a 798a 20a 3a0a 5a8a 628a 4b0a 730a 138a 2b8a 4812 7012 1092 2892 112 3912 5992 6192 1a12 2212 4292 7a92 5312 6b12 b92 3392 441a 7c1a 1c9a 249a d1a 351a 559a 6d9a 161a 2e1a 4e9a 769a 5f1a 671a 79a 3f9a 4022 7822 18a2 20a2 922 3122 51a2 69a2 1222 2a22 4aa2 72a2 5b22 6322 3a2 3ba2 4c2a 742a 14aa 2caa 52a 3d2a 5daa 65aa 1e2a 262a 46aa 7eaa 572a 6f2a faa 37aa 5432 6c32 cb2 34b2 1d32 2532 45b2 7db2 632 3e32 5eb2 66b2 4f32 7732 17b2 2fb2 583a 603a ba 38ba 113a 293a 49ba 71ba a3a 323a 52ba 6aba 433a 7b3a 1bba 23ba 1042 2842 40c2 78c2 5942 6142 9c2 31c2 4a42 7242 1ac2 22c2 342 3b42 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 58da 60da 415a 795a 11da 29da 525a 6a5a 2da 3ada 1b5a 235a 4bda 73da c62 3462 5ce2 64e2 4562 7d62 15e2 2de2 5662 6e62 6e2 3ee2 1f62 2762 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 44fa 7cfa 5d7a 657a dfa 35fa 4e7a 767a 1efa 26fa 77a 3f7a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 448b 7c8b 5d0b 650b d8b 358b 4e0b 760b 1e8b 268b 70b 3f0b 578b 6f8b c13 3413 5c93 6493 4513 7d13 1593 2d93 5613 6e13 693 3e93 1f13 2713 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 58ab 60ab 412b 792b 11ab 29ab 522b 6a2b 2ab 3aab 1b2b 232b 4bab 73ab 1033 2833 40b3 78b3 5933 6133 9b3 31b3 4a33 7233 1ab3 22b3 333 3b33 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 cc3 34c3 1d43 2543 45c3 7dc3 643 3e43 5ec3 66c3 4f43 7743 17c3 2fc3 584b 604b cb 38cb 114b 294b 49cb 71cb a4b 324b 52cb 6acb 434b 7b4b 1bcb 23cb 4053 7853 18d3 20d3 953 3153 51d3 69d3 1253 2a53 4ad3 72d3 5b53 6353 3d3 3bd3 4c5b 745b 14db 2cdb 55b 3d5b 5ddb 65db 1e5b 265b 46db 7edb 575b 6f5b fdb 37db 4863 7063 10e3 28e3 163 3963 59e3 61e3 1a63 2263 42e3 7ae3 5363 6b63 be3 33e3 446b 7c6b 1ceb 24eb d6b 356b 55eb 6deb 166b 2e6b 4eeb 76eb 5f6b 676b 7eb 3feb 5c73 6473 4f3 3cf3 1573 2d73 4df3 75f3 e73 3673 56f3 6ef3 4773 7f73 1ff3 27f3 507b 687b 8fb 30fb 197b 217b 41fb 79fb 27b 3a7b 5afb 62fb 4b7b 737b 13fb 2bfb 5404 6c04 c84 3484 1d04 2504 4584 7d84 604 3e04 5e84 6684 4f04 7704 1784 2f84 580c 600c 8c 388c 110c 290c 498c 718c a0c 320c 528c 6a8c 430c 7b0c 1b8c 238c 4014 7814 1894 2094 914 3114 5194 6994 1214 2a14 4a94 7294 5b14 6314 394 3b94 4c1c 741c 149c 2c9c 51c 3d1c 5d9c 659c 1e1c 261c 469c 7e9c 571c 6f1c f9c 379c 4824 7024 10a4 28a4 124 3924 59a4 61a4 1a24 2224 42a4 7aa4 5324 6b24 ba4 33a4 442c 7c2c 1cac 24ac d2c 352c 55ac 6dac 162c 2e2c 4eac 76ac 5f2c 672c 7ac 3fac 5c34 6434 4b4 3cb4 1534 2d34 4db4 75b4 e34 3634 56b4 6eb4 4734 7f34 1fb4 27b4 503c 683c 8bc 30bc 193c 213c 41bc 79bc 23c 3a3c 5abc 62bc 4b3c 733c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 44cc 7ccc 5d4c 654c dcc 35cc 4e4c 764c 1ecc 26cc 74c 3f4c 57cc 6fcc c54 3454 5cd4 64d4 4554 7d54 15d4 2dd4 5654 6e54 6d4 3ed4 1f54 2754 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 58ec 60ec 416c 796c 11ec 29ec 526c 6a6c 2ec 3aec 1b6c 236c 4bec 73ec 1074 2874 40f4 78f4 5974 6174 9f4 31f4 4a74 7274 1af4 22f4 374 3b74 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 4085 7885 5905 6105 985 3185 4a05 7205 1a85 2285 305 3b05 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 589d 609d 411d 791d 119d 299d 521d 6a1d 29d 3a9d 1b1d 231d 4b9d 739d c25 3425 5ca5 64a5 4525 7d25 15a5 2da5 5625 6e25 6a5 3ea5 1f25 2725 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 44bd 7cbd 5d3d 653d dbd 35bd 4e3d 763d 1ebd 26bd 73d 3f3d 57bd 6fbd 5c45 6445 4c5 3cc5 1545 2d45 4dc5 75c5 e45 3645 56c5 6ec5 4745 7f45 1fc5 27c5 504d 684d 8cd 30cd 194d 214d 41cd 79cd 24d 3a4d 5acd 62cd 4b4d 734d 13cd 2bcd 4855 7055 10d5 28d5 155 3955 59d5 61d5 1a55 2255 42d5 7ad5 5355 6b55 bd5 33d5 445d 7c5d 1cdd 24dd d5d 355d 55dd 6ddd 165d 2e5d 4edd 76dd 5f5d 675d 7dd 3fdd 4065 7865 18e5 20e5 965 3165 51e5 69e5 1265 2a65 4ae5 72e5 5b65 6365 3e5 3be5 4c6d 746d 14ed 2ced 56d 3d6d 5ded 65ed 1e6d 266d 46ed 7eed 576d 6f6d fed 37ed 5475 6c75 cf5 34f5 1d75 2575 45f5 7df5 675 3e75 5ef5 66f5 4f75 7775 17f5 2ff5 587d 607d fd 38fd 117d 297d 49fd 71fd a7d 327d 52fd 6afd 437d 7b7d 1bfd 23fd 806 3006 5886 6086 4106 7906 1186 2986 5206 6a06 286 3a86 1b06 2306 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 409e 789e 591e 611e 99e 319e 4a1e 721e 1a9e 229e 31e 3b1e 539e 6b9e 1426 2c26 44a6 7ca6 5d26 6526 da6 35a6 4e26 7626 1ea6 26a6 726 3f26 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 5cbe 64be 453e 7d3e 15be 2dbe 563e 6e3e 6be 3ebe 1f3e 273e 4fbe 77be 4c46 7446 14c6 2cc6 546 3d46 5dc6 65c6 1e46 2646 46c6 7ec6 5746 6f46 fc6 37c6 404e 784e 18ce 20ce 94e 314e 51ce 69ce 124e 2a4e 4ace 72ce 5b4e 634e 3ce 3bce 5856 6056 d6 38d6 1156 2956 49d6 71d6 a56 3256 52d6 6ad6 4356 7b56 1bd6 23d6 545e 6c5e cde 34de 1d5e 255e 45de 7dde 65e 3e5e 5ede 66de 4f5e 775e 17de 2fde 5066 6866 8e6 30e6 1966 2166 41e6 79e6 266 3a66 5ae6 62e6 4b66 7366 13e6 2be6 5c6e 646e 4ee 3cee 156e 2d6e 4dee 75ee e6e 366e 56ee 6eee 476e 7f6e 1fee 27ee 4476 7c76 1cf6 24f6 d76 3576 55f6 6df6 1676 2e76 4ef6 76f6 5f76 6776 7f6 3ff6 487e 707e 10fe 28fe 17e 397e 59fe 61fe 1a7e 227e 42fe 7afe 537e 6b7e bfe 33fe 4407 7c07 1c87 2487 d07 3507 5587 6d87 1607 2e07 4e87 7687 5f07 6707 787 3f87 480f 700f 108f 288f 10f 390f 598f 618f 1a0f 220f 428f 7a8f 530f 6b0f b8f 338f 5017 6817 897 3097 1917 2117 4197 7997 217 3a17 5a97 6297 4b17 7317 1397 2b97 5c1f 641f 49f 3c9f 151f 2d1f 4d9f 759f e1f 361f 569f 6e9f 471f 7f1f 1f9f 279f 5827 6027 a7 38a7 1127 2927 49a7 71a7 a27 3227 52a7 6aa7 4327 7b27 1ba7 23a7 542f 6c2f caf 34af 1d2f 252f 45af 7daf 62f 3e2f 5eaf 66af 4f2f 772f 17af 2faf 4c37 7437 14b7 2cb7 537 3d37 5db7 65b7 1e37 2637 46b7 7eb7 5737 6f37 fb7 37b7 403f 783f 18bf 20bf 93f 313f 51bf 69bf 123f 2a3f 4abf 72bf 5b3f 633f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 5ccf 64cf 454f 7d4f 15cf 2dcf 564f 6e4f 6cf 3ecf 1f4f 274f 4fcf 77cf 1457 2c57 44d7 7cd7 5d57 6557 dd7 35d7 4e57 7657 1ed7 26d7 757 3f57 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 40ef 78ef 596f 616f 9ef 31ef 4a6f 726f 1aef 22ef 36f 3b6f 53ef 6bef 877 3077 58f7 60f7 4177 7977 11f7 29f7 5277 6a77 2f7 3af7 1b77 2377 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
748 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 3188 4988 288 7a88 2b08 5308 2c88 5488 508 7d08 3608 4e08 1f88 6788 2810 5010 190 7990 3290 4a90 1b10 6310 1c90 6490 3510 4d10 610 7e10 2f90 5790 3018 4818 2998 5198 1a98 6298 318 7b18 498 7c98 1d18 6518 2e18 5618 3798 4f98 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 1a8 79a8 32a8 4aa8 1b28 6328 1ca8 64a8 3528 4d28 628 7e28 2fa8 57a8 1830 6030 31b0 49b0 2b0 7ab0 2b30 5330 2cb0 54b0 530 7d30 3630 4e30 1fb0 67b0 38 7838 19b8 61b8 2ab8 52b8 3338 4b38 34b8 4cb8 2d38 5538 1e38 6638 7b8 7fb8 8c0 70c0 3940 4140 1240 6a40 23c0 5bc0 2440 5c40 15c0 6dc0 3ec0 46c0 f40 7740 10c8 68c8 2148 5948 a48 7248 3bc8 43c8 3c48 4448 dc8 75c8 26c8 5ec8 1748 6f48 20d0 58d0 1150 6950 3a50 4250 bd0 73d0 c50 7450 3dd0 45d0 16d0 6ed0 2750 5f50 38d8 40d8 958 7158 2258 5a58 13d8 6bd8 1458 6c58 25d8 5dd8 ed8 76d8 3f58 4758 38e0 40e0 960 7160 2260 5a60 13e0 6be0 1460 6c60 25e0 5de0 ee0 76e0 3f60 4760 20e8 58e8 1168 6968 3a68 4268 be8 73e8 c68 7468 3de8 45e8 16e8 6ee8 2768 5f68 10f0 68f0 2170 5970 a70 7270 3bf0 43f0 3c70 4470 df0 75f0 26f0 5ef0 1770 6f70 8f8 70f8 3978 4178 1278 6a78 23f8 5bf8 2478 5c78 15f8 6df8 3ef8 46f8 f78 7778 1081 6881 2101 5901 a01 7201 3b81 4381 3c01 4401 d81 7581 2681 5e81 1701 6f01 889 7089 3909 4109 1209 6a09 2389 5b89 2409 5c09 1589 6d89 3e89 4689 f09 7709 3891 4091 911 7111 2211 5a11 1391 6b91 1411 6c11 2591 5d91 e91 7691 3f11 4711 2099 5899 1119 6919 3a19 4219 b99 7399 c19 7419 3d99 4599 1699 6e99 2719 5f19 20a1 58a1 1121 6921 3a21 4221 ba1 73a1 c21 7421 3da1 45a1 16a1 6ea1 2721 5f21 38a9 40a9 929 7129 2229 5a29 13a9 6ba9 1429 6c29 25a9 5da9 ea9 76a9 3f29 4729 8b1 70b1 3931 4131 1231 6a31 23b1 5bb1 2431 5c31 15b1 6db1 3eb1 46b1 f31 7731 10b9 68b9 2139 5939 a39 7239 3bb9 43b9 3c39 4439 db9 75b9 26b9 5eb9 1739 6f39 1841 6041 31c1 49c1 2c1 7ac1 2b41 5341 2cc1 54c1 541 7d41 3641 4e41 1fc1 67c1 49 7849 19c9 61c9 2ac9 52c9 3349 4b49 34c9 4cc9 2d49 5549 1e49 6649 7c9 7fc9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 2859 5059 1d9 79d9 32d9 4ad9 1b59 6359 1cd9 64d9 3559 4d59 659 7e59 2fd9 57d9 2861 5061 1e1 79e1 32e1 4ae1 1b61 6361 1ce1 64e1 3561 4d61 661 7e61 2fe1 57e1 3069 4869 29e9 51e9 1ae9 62e9 369 7b69 4e9 7ce9 1d69 6569 2e69 5669 37e9 4fe9 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 31f9 49f9 2f9 7af9 2b79 5379 2cf9 54f9 579 7d79 3679 4e79 1ff9 67f9 3882 4082 902 7102 2202 5a02 1382 6b82 1402 6c02 2582 5d82 e82 7682 3f02 4702 208a 588a 110a 690a 3a0a 420a b8a 738a c0a 740a 3d8a 458a 168a 6e8a 270a 5f0a 1092 6892 2112 5912 a12 7212 3b92 4392 3c12 4412 d92 7592 2692 5e92 1712 6f12 89a 709a 391a 411a 121a 6a1a 239a 5b9a 241a 5c1a 159a 6d9a 3e9a 469a f1a 771a 8a2 70a2 3922 4122 1222 6a22 23a2 5ba2 2422 5c22 15a2 6da2 3ea2 46a2 f22 7722 10aa 68aa 212a 592a a2a 722a 3baa 43aa 3c2a 442a daa 75aa 26aa 5eaa 172a 6f2a 20b2 58b2 1132 6932 3a32 4232 bb2 73b2 c32 7432 3db2 45b2 16b2 6eb2 2732 5f32 38ba 40ba 93a 713a 223a 5a3a 13ba 6bba 143a 6c3a 25ba 5dba eba 76ba 3f3a 473a 2842 5042 1c2 79c2 32c2 4ac2 1b42 6342 1cc2 64c2 3542 4d42 642 7e42 2fc2 57c2 304a 484a 29ca 51ca 1aca 62ca 34a 7b4a 4ca 7cca 1d4a 654a 2e4a 564a 37ca 4fca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 605a 31da 49da 2da 7ada 2b5a 535a 2cda 54da 55a 7d5a 365a 4e5a 1fda 67da 1862 6062 31e2 49e2 2e2 7ae2 2b62 5362 2ce2 54e2 562 7d62 3662 4e62 1fe2 67e2 6a 786a 19ea 61ea 2aea 52ea 336a 4b6a 34ea 4cea 2d6a 556a 1e6a 666a 7ea 7fea 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 1fa 79fa 32fa 4afa 1b7a 637a 1cfa 64fa 357a 4d7a 67a 7e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 18b 798b 328b 4a8b 1b0b 630b 1c8b 648b 350b 4d0b 60b 7e0b 2f8b 578b 1813 6013 3193 4993 293 7a93 2b13 5313 2c93 5493 513 7d13 3613 4e13 1f93 6793 1b 781b 199b 619b 2a9b 529b 331b 4b1b 349b 4c9b 2d1b 551b 1e1b 661b 79b 7f9b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 31ab 49ab 2ab 7aab 2b2b 532b 2cab 54ab 52b 7d2b 362b 4e2b 1fab 67ab 2833 5033 1b3 79b3 32b3 4ab3 1b33 6333 1cb3 64b3 3533 4d33 633 7e33 2fb3 57b3 303b 483b 29bb 51bb 1abb 62bb 33b 7b3b 4bb 7cbb 1d3b 653b 2e3b 563b 37bb 4fbb 20c3 58c3 1143 6943 3a43 4243 bc3 73c3 c43 7443 3dc3 45c3 16c3 6ec3 2743 5f43 38cb 40cb 94b 714b 224b 5a4b 13cb 6bcb 144b 6c4b 25cb 5dcb ecb 76cb 3f4b 474b 8d3 70d3 3953 4153 1253 6a53 23d3 5bd3 2453 5c53 15d3 6dd3 3ed3 46d3 f53 7753 10db 68db 215b 595b a5b 725b 3bdb 43db 3c5b 445b ddb 75db 26db 5edb 175b 6f5b 10e3 68e3 2163 5963 a63 7263 3be3 43e3 3c63 4463 de3 75e3 26e3 5ee3 1763 6f63 8eb 70eb 396b 416b 126b 6a6b 23eb 5beb 246b 5c6b 15eb 6deb 3eeb 46eb f6b 776b 38f3 40f3 973 7173 2273 5a73 13f3 6bf3 1473 6c73 25f3 5df3 ef3 76f3 3f73 4773 20fb 58fb 117b 697b 3a7b 427b bfb 73fb c7b 747b 3dfb 45fb 16fb 6efb 277b 5f7b 2084 5884 1104 6904 3a04 4204 b84 7384 c04 7404 3d84 4584 1684 6e84 2704 5f04 388c 408c 90c 710c 220c 5a0c 138c 6b8c 140c 6c0c 258c 5d8c e8c 768c 3f0c 470c 894 7094 3914 4114 1214 6a14 2394 5b94 2414 5c14 1594 6d94 3e94 4694 f14 7714 109c 689c 211c 591c a1c 721c 3b9c 439c 3c1c 441c d9c 759c 269c 5e9c 171c 6f1c 10a4 68a4 2124 5924 a24 7224 3ba4 43a4 3c24 4424 da4 75a4 26a4 5ea4 1724 6f24 8ac 70ac 392c 412c 122c 6a2c 23ac 5bac 242c 5c2c 15ac 6dac 3eac 46ac f2c 772c 38b4 40b4 934 7134 2234 5a34 13b4 6bb4 1434 6c34 25b4 5db4 eb4 76b4 3f34 4734 20bc 58bc 113c 693c 3a3c 423c bbc 73bc c3c 743c 3dbc 45bc 16bc 6ebc 273c 5f3c 3044 4844 29c4 51c4 1ac4 62c4 344 7b44 4c4 7cc4 1d44 6544 2e44 5644 37c4 4fc4 284c 504c 1cc 79cc 32cc 4acc 1b4c 634c 1ccc 64cc 354c 4d4c 64c 7e4c 2fcc 57cc 1854 6054 31d4 49d4 2d4 7ad4 2b54 5354 2cd4 54d4 554 7d54 3654 4e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 64 7864 19e4 61e4 2ae4 52e4 3364 4b64 34e4 4ce4 2d64 5564 1e64 6664 7e4 7fe4 186c 606c 31ec 49ec 2ec 7aec 2b6c 536c 2cec 54ec 56c 7d6c 366c 4e6c 1fec 67ec 2874 5074 1f4 79f4 32f4 4af4 1b74 6374 1cf4 64f4 3574 4d74 674 7e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 185 7985 3285 4a85 1b05 6305 1c85 6485 3505 4d05 605 7e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 15 7815 1995 6195 2a95 5295 3315 4b15 3495 4c95 2d15 5515 1e15 6615 795 7f95 181d 601d 319d 499d 29d 7a9d 2b1d 531d 2c9d 549d 51d 7d1d 361d 4e1d 1f9d 679d 1825 6025 31a5 49a5 2a5 7aa5 2b25 5325 2ca5 54a5 525 7d25 3625 4e25 1fa5 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 3035 4835 29b5 51b5 1ab5 62b5 335 7b35 4b5 7cb5 1d35 6535 2e35 5635 37b5 4fb5 283d 503d 1bd 79bd 32bd 4abd 1b3d 633d 1cbd 64bd 353d 4d3d 63d 7e3d 2fbd 57bd 38c5 40c5 945 7145 2245 5a45 13c5 6bc5 1445 6c45 25c5 5dc5 ec5 76c5 3f45 4745 20cd 58cd 114d 694d 3a4d 424d bcd 73cd c4d 744d 3dcd 45cd 16cd 6ecd 274d 5f4d 10d5 68d5 2155 5955 a55 7255 3bd5 43d5 3c55 4455 dd5 75d5 26d5 5ed5 1755 6f55 8dd 70dd 395d 415d 125d 6a5d 23dd 5bdd 245d 5c5d 15dd 6ddd 3edd 46dd f5d 775d 8e5 70e5 3965 4165 1265 6a65 23e5 5be5 2465 5c65 15e5 6de5 3ee5 46e5 f65 7765 10ed 68ed 216d 596d a6d 726d 3bed 43ed 3c6d 446d ded 75ed 26ed 5eed 176d 6f6d 20f5 58f5 1175 6975 3a75 4275 bf5 73f5 c75 7475 3df5 45f5 16f5 6ef5 2775 5f75 38fd 40fd 97d 717d 227d 5a7d 13fd 6bfd 147d 6c7d 25fd 5dfd efd 76fd 3f7d 477d 1806 6006 3186 4986 286 7a86 2b06 5306 2c86 5486 506 7d06 3606 4e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3016 4816 2996 5196 1a96 6296 316 7b16 496 7c96 1d16 6516 2e16 5616 3796 4f96 281e 501e 19e 799e 329e 4a9e 1b1e 631e 1c9e 649e 351e 4d1e 61e 7e1e 2f9e 579e 2826 5026 1a6 79a6 32a6 4aa6 1b26 6326 1ca6 64a6 3526 4d26 626 7e26 2fa6 57a6 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 36 7836 19b6 61b6 2ab6 52b6 3336 4b36 34b6 4cb6 2d36 5536 1e36 6636 7b6 7fb6 183e 603e 31be 49be 2be 7abe 2b3e 533e 2cbe 54be 53e 7d3e 363e 4e3e 1fbe 67be 10c6 68c6 2146 5946 a46 7246 3bc6 43c6 3c46 4446 dc6 75c6 26c6 5ec6 1746 6f46 8ce 70ce 394e 414e 124e 6a4e 23ce 5bce 244e 5c4e 15ce 6dce 3ece 46ce f4e 774e 38d6 40d6 956 7156 2256 5a56 13d6 6bd6 1456 6c56 25d6 5dd6 ed6 76d6 3f56 4756 20de 58de 115e 695e 3a5e 425e bde 73de c5e 745e 3dde 45de 16de 6ede 275e 5f5e 20e6 58e6 1166 6966 3a66 4266 be6 73e6 c66 7466 3de6 45e6 16e6 6ee6 2766 5f66 38ee 40ee 96e 716e 226e 5a6e 13ee 6bee 146e 6c6e 25ee 5dee eee 76ee 3f6e 476e 8f6 70f6 3976 4176 1276 6a76 23f6 5bf6 2476 5c76 15f6 6df6 3ef6 46f6 f76 7776 10fe 68fe 217e 597e a7e 727e 3bfe 43fe 3c7e 447e dfe 75fe 26fe 5efe 177e 6f7e 887 7087 3907 4107 1207 6a07 2387 5b87 2407 5c07 1587 6d87 3e87 4687 f07 7707 108f 688f 210f 590f a0f 720f 3b8f 438f 3c0f 440f d8f 758f 268f 5e8f 170f 6f0f 2097 5897 1117 6917 3a17 4217 b97 7397 c17 7417 3d97 4597 1697 6e97 2717 5f17 389f 409f 91f 711f 221f 5a1f 139f 6b9f 141f 6c1f 259f 5d9f e9f 769f 3f1f 471f 38a7 40a7 927 7127 2227 5a27 13a7 6ba7 1427 6c27 25a7 5da7 ea7 76a7 3f27 4727 20af 58af 112f 692f 3a2f 422f baf 73af c2f 742f 3daf 45af 16af 6eaf 272f 5f2f 10b7 68b7 2137 5937 a37 7237 3bb7 43b7 3c37 4437 db7 75b7 26b7 5eb7 1737 6f37 8bf 70bf 393f 413f 123f 6a3f 23bf 5bbf 243f 5c3f 15bf 6dbf 3ebf 46bf f3f 773f 47 7847 19c7 61c7 2ac7 52c7 3347 4b47 34c7 4cc7 2d47 5547 1e47 6647 7c7 7fc7 184f 604f 31cf 49cf 2cf 7acf 2b4f 534f 2ccf 54cf 54f 7d4f 364f 4e4f 1fcf 67cf 2857 5057 1d7 79d7 32d7 4ad7 1b57 6357 1cd7 64d7 3557 4d57 657 7e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 3067 4867 29e7 51e7 1ae7 62e7 367 7b67 4e7 7ce7 1d67 6567 2e67 5667 37e7 4fe7 286f 506f 1ef 79ef 32ef 4aef 1b6f 636f 1cef 64ef 356f 4d6f 66f 7e6f 2fef 57ef 1877 6077 31f7 49f7 2f7 7af7 2b77 5377 2cf7 54f7 577 7d77 3677 4e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
754 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 5848 6048 10c8 28c8 148 3948 49c8 71c8 a48 3248 42c8 7ac8 5348 6b48 1bc8 23c8 5050 6850 18d0 20d0 950 3150 41d0 79d0 250 3a50 4ad0 72d0 5b50 6350 13d0 2bd0 4c58 7458 4d8 3cd8 1558 2d58 5dd8 65d8 1e58 2658 56d8 6ed8 4758 7f58 fd8 37d8 4860 7060 e0 38e0 1160 2960 59e0 61e0 1a60 2260 52e0 6ae0 4360 7b60 be0 33e0 5468 6c68 1ce8 24e8 d68 3568 45e8 7de8 668 3e68 4ee8 76e8 5f68 6768 17e8 2fe8 5c70 6470 14f0 2cf0 570 3d70 4df0 75f0 e70 3670 46f0 7ef0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 5c01 6401 1481 2c81 501 3d01 4d81 7581 e01 3601 4681 7e81 5701 6f01 1f81 2781 4009 7809 889 3089 1909 2109 5189 6989 1209 2a09 5a89 6289 4b09 7309 389 3b89 4811 7011 91 3891 1111 2911 5991 6191 1a11 2211 5291 6a91 4311 7b11 b91 3391 5419 6c19 1c99 2499 d19 3519 4599 7d99 619 3e19 4e99 7699 5f19 6719 1799 2f99 5021 6821 18a1 20a1 921 3121 41a1 79a1 221 3a21 4aa1 72a1 5b21 6321 13a1 2ba1 4c29 7429 4a9 3ca9 1529 2d29 5da9 65a9 1e29 2629 56a9 6ea9 4729 7f29 fa9 37a9 4431 7c31 cb1 34b1 1d31 2531 55b1 6db1 1631 2e31 5eb1 66b1 4f31 7731 7b1 3fb1 5839 6039 10b9 28b9 139 3939 49b9 71b9 a39 3239 42b9 7ab9 5339 6b39 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1502 2d02 5d82 6582 1e02 2602 5682 6e82 4702 7f02 f82 3782 500a 680a 188a 208a 90a 310a 418a 798a 20a 3a0a 4a8a 728a 5b0a 630a 138a 2b8a 5812 6012 1092 2892 112 3912 4992 7192 a12 3212 4292 7a92 5312 6b12 1b92 2392 441a 7c1a c9a 349a 1d1a 251a 559a 6d9a 161a 2e1a 5e9a 669a 4f1a 771a 79a 3f9a 4022 7822 8a2 30a2 1922 2122 51a2 69a2 1222 2a22 5aa2 62a2 4b22 7322 3a2 3ba2 5c2a 642a 14aa 2caa 52a 3d2a 4daa 75aa e2a 362a 46aa 7eaa 572a 6f2a 1faa 27aa 5432 6c32 1cb2 24b2 d32 3532 45b2 7db2 632 3e32 4eb2 76b2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 113a 293a 59ba 61ba 1a3a 223a 52ba 6aba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 5443 6c43 1cc3 24c3 d43 3543 45c3 7dc3 643 3e43 4ec3 76c3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 114b 294b 59cb 61cb 1a4b 224b 52cb 6acb 434b 7b4b bcb 33cb 4053 7853 8d3 30d3 1953 2153 51d3 69d3 1253 2a53 5ad3 62d3 4b53 7353 3d3 3bd3 5c5b 645b 14db 2cdb 55b 3d5b 4ddb 75db e5b 365b 46db 7edb 575b 6f5b 1fdb 27db 5863 6063 10e3 28e3 163 3963 49e3 71e3 a63 3263 42e3 7ae3 5363 6b63 1be3 23e3 446b 7c6b ceb 34eb 1d6b 256b 55eb 6deb 166b 2e6b 5eeb 66eb 4f6b 776b 7eb 3feb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 97b 317b 41fb 79fb 27b 3a7b 4afb 72fb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 d04 3504 4584 7d84 604 3e04 4e84 7684 5f04 6704 1784 2f84 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 4014 7814 894 3094 1914 2114 5194 6994 1214 2a14 5a94 6294 4b14 7314 394 3b94 5c1c 641c 149c 2c9c 51c 3d1c 4d9c 759c e1c 361c 469c 7e9c 571c 6f1c 1f9c 279c 5824 6024 10a4 28a4 124 3924 49a4 71a4 a24 3224 42a4 7aa4 5324 6b24 1ba4 23a4 442c 7c2c cac 34ac 1d2c 252c 55ac 6dac 162c 2e2c 5eac 66ac 4f2c 772c 7ac 3fac 4c34 7434 4b4 3cb4 1534 2d34 5db4 65b4 1e34 2634 56b4 6eb4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 93c 313c 41bc 79bc 23c 3a3c 4abc 72bc 5b3c 633c 13bc 2bbc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1545 2d45 5dc5 65c5 1e45 2645 56c5 6ec5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 94d 314d 41cd 79cd 24d 3a4d 4acd 72cd 5b4d 634d 13cd 2bcd 5855 6055 10d5 28d5 155 3955 49d5 71d5 a55 3255 42d5 7ad5 5355 6b55 1bd5 23d5 445d 7c5d cdd 34dd 1d5d 255d 55dd 6ddd 165d 2e5d 5edd 66dd 4f5d 775d 7dd 3fdd 4065 7865 8e5 30e5 1965 2165 51e5 69e5 1265 2a65 5ae5 62e5 4b65 7365 3e5 3be5 5c6d 646d 14ed 2ced 56d 3d6d 4ded 75ed e6d 366d 46ed 7eed 576d 6f6d 1fed 27ed 5475 6c75 1cf5 24f5 d75 3575 45f5 7df5 675 3e75 4ef5 76f5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 117d 297d 59fd 61fd 1a7d 227d 52fd 6afd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 14c6 2cc6 546 3d46 4dc6 75c6 e46 3646 46c6 7ec6 5746 6f46 1fc6 27c6 404e 784e 8ce 30ce 194e 214e 51ce 69ce 124e 2a4e 5ace 62ce 4b4e 734e 3ce 3bce 4856 7056 d6 38d6 1156 2956 59d6 61d6 1a56 2256 52d6 6ad6 4356 7b56 bd6 33d6 545e 6c5e 1cde 24de d5e 355e 45de 7dde 65e 3e5e 4ede 76de 5f5e 675e 17de 2fde 5066 6866 18e6 20e6 966 3166 41e6 79e6 266 3a66 4ae6 72e6 5b66 6366 13e6 2be6 4c6e 746e 4ee 3cee 156e 2d6e 5dee 65ee 1e6e 266e 56ee 6eee 476e 7f6e fee 37ee 4476 7c76 cf6 34f6 1d76 2576 55f6 6df6 1676 2e76 5ef6 66f6 4f76 7776 7f6 3ff6 587e 607e 10fe 28fe 17e 397e 49fe 71fe a7e 327e 42fe 7afe 537e 6b7e 1bfe 23fe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 580f 600f 108f 288f 10f 390f 498f 718f a0f 320f 428f 7a8f 530f 6b0f 1b8f 238f 5017 6817 1897 2097 917 3117 4197 7997 217 3a17 4a97 7297 5b17 6317 1397 2b97 4c1f 741f 49f 3c9f 151f 2d1f 5d9f 659f 1e1f 261f 569f 6e9f 471f 7f1f f9f 379f 4827 7027 a7 38a7 1127 2927 59a7 61a7 1a27 2227 52a7 6aa7 4327 7b27 ba7 33a7 542f 6c2f 1caf 24af d2f 352f 45af 7daf 62f 3e2f 4eaf 76af 5f2f 672f 17af 2faf 5c37 6437 14b7 2cb7 537 3d37 4db7 75b7 e37 3637 46b7 7eb7 5737 6f37 1fb7 27b7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
770 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 2018 5098 6898 4918 7118 198 3998 4218 7a18 a98 3298 1318 2b18 5b98 6398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 14c0 2cc0 1d40 2540 4dc0 75c0 e40 3640 5ec0 66c0 5740 6f40 7c0 3fc0 5848 6048 8c8 30c8 148 3948 51c8 69c8 1248 2a48 42c8 7ac8 4b48 7348 1bc8 23c8 4850 7050 18d0 20d0 1150 2950 41d0 79d0 250 3a50 52d0 6ad0 5b50 6350 bd0 33d0 5458 6c58 4d8 3cd8 d58 3558 5dd8 65d8 1e58 2658 4ed8 76d8 4758 7f58 17d8 2fd8 5060 6860 e0 38e0 960 3160 59e0 61e0 1a60 2260 4ae0 72e0 4360 7b60 13e0 2be0 4c68 7468 1ce8 24e8 1568 2d68 45e8 7de8 668 3e68 56e8 6ee8 5f68 6768 fe8 37e8 5c70 6470 cf0 34f0 570 3d70 55f0 6df0 1670 2e70 46f0 7ef0 4f70 7770 1ff0 27f0 4078 7878 10f8 28f8 1978 2178 49f8 71f8 a78 3278 5af8 62f8 5378 6b78 3f8 3bf8 5c01 6401 c81 3481 501 3d01 5581 6d81 1601 2e01 4681 7e81 4f01 7701 1f81 2781 4009 7809 1089 2889 1909 2109 4989 7189 a09 3209 5a89 6289 5309 6b09 389 3b89 5011 6811 91 3891 911 3111 5991 6191 1a11 2211 4a91 7291 4311 7b11 1391 2b91 4c19 7419 1c99 2499 1519 2d19 4599 7d99 619 3e19 5699 6e99 5f19 6719 f99 3799 4821 7021 18a1 20a1 1121 2921 41a1 79a1 221 3a21 52a1 6aa1 5b21 6321 ba1 33a1 5429 6c29 4a9 3ca9 d29 3529 5da9 65a9 1e29 2629 4ea9 76a9 4729 7f29 17a9 2fa9 4431 7c31 14b1 2cb1 1d31 2531 4db1 75b1 e31 3631 5eb1 66b1 5731 6f31 7b1 3fb1 5839 6039 8b9 30b9 139 3939 51b9 69b9 1239 2a39 42b9 7ab9 4b39 7339 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 2069 50e9 68e9 4969 7169 1e9 39e9 4269 7a69 ae9 32e9 1369 2b69 5be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 5402 6c02 482 3c82 d02 3502 5d82 6582 1e02 2602 4e82 7682 4702 7f02 1782 2f82 480a 700a 188a 208a 110a 290a 418a 798a 20a 3a0a 528a 6a8a 5b0a 630a b8a 338a 5812 6012 892 3092 112 3912 5192 6992 1212 2a12 4292 7a92 4b12 7312 1b92 2392 441a 7c1a 149a 2c9a 1d1a 251a 4d9a 759a e1a 361a 5e9a 669a 571a 6f1a 79a 3f9a 4022 7822 10a2 28a2 1922 2122 49a2 71a2 a22 3222 5aa2 62a2 5322 6b22 3a2 3ba2 5c2a 642a caa 34aa 52a 3d2a 55aa 6daa 162a 2e2a 46aa 7eaa 4f2a 772a 1faa 27aa 4c32 7432 1cb2 24b2 1532 2d32 45b2 7db2 632 3e32 56b2 6eb2 5f32 6732 fb2 37b2 503a 683a ba 38ba 93a 313a 59ba 61ba 1a3a 223a 4aba 72ba 433a 7b3a 13ba 2bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 244a 54ca 6cca 4d4a 754a 5ca 3dca 464a 7e4a eca 36ca 174a 2f4a 5fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 243b 54bb 6cbb 4d3b 753b 5bb 3dbb 463b 7e3b ebb 36bb 173b 2f3b 5fbb 67bb 4c43 7443 1cc3 24c3 1543 2d43 45c3 7dc3 643 3e43 56c3 6ec3 5f43 6743 fc3 37c3 504b 684b cb 38cb 94b 314b 59cb 61cb 1a4b 224b 4acb 72cb 434b 7b4b 13cb 2bcb 4053 7853 10d3 28d3 1953 2153 49d3 71d3 a53 3253 5ad3 62d3 5353 6b53 3d3 3bd3 5c5b 645b cdb 34db 55b 3d5b 55db 6ddb 165b 2e5b 46db 7edb 4f5b 775b 1fdb 27db 5863 6063 8e3 30e3 163 3963 51e3 69e3 1263 2a63 42e3 7ae3 4b63 7363 1be3 23e3 446b 7c6b 14eb 2ceb 1d6b 256b 4deb 75eb e6b 366b 5eeb 66eb 576b 6f6b 7eb 3feb 5473 6c73 4f3 3cf3 d73 3573 5df3 65f3 1e73 2673 4ef3 76f3 4773 7f73 17f3 2ff3 487b 707b 18fb 20fb 117b 297b 41fb 79fb 27b 3a7b 52fb 6afb 5b7b 637b bfb 33fb 4c04 7404 1c84 2484 1504 2d04 4584 7d84 604 3e04 5684 6e84 5f04 6704 f84 3784 500c 680c 8c 388c 90c 310c 598c 618c 1a0c 220c 4a8c 728c 430c 7b0c 138c 2b8c 4014 7814 1094 2894 1914 2114 4994 7194 a14 3214 5a94 6294 5314 6b14 394 3b94 5c1c 641c c9c 349c 51c 3d1c 559c 6d9c 161c 2e1c 469c 7e9c 4f1c 771c 1f9c 279c 5824 6024 8a4 30a4 124 3924 51a4 69a4 1224 2a24 42a4 7aa4 4b24 7324 1ba4 23a4 442c 7c2c 14ac 2cac 1d2c 252c 4dac 75ac e2c 362c 5eac 66ac 572c 6f2c 7ac 3fac 5434 6c34 4b4 3cb4 d34 3534 5db4 65b4 1e34 2634 4eb4 76b4 4734 7f34 17b4 2fb4 483c 703c 18bc 20bc 113c 293c 41bc 79bc 23c 3a3c 52bc 6abc 5b3c 633c bbc 33bc 1844 2044 50c4 68c4 4944 7144 1c4 39c4 4244 7a44 ac4 32c4 1344 2b44 5bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 2035 50b5 68b5 4935 7135 1b5 39b5 4235 7a35 ab5 32b5 1335 2b35 5bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 5445 6c45 4c5 3cc5 d45 3545 5dc5 65c5 1e45 2645 4ec5 76c5 4745 7f45 17c5 2fc5 484d 704d 18cd 20cd 114d 294d 41cd 79cd 24d 3a4d 52cd 6acd 5b4d 634d bcd 33cd 5855 6055 8d5 30d5 155 3955 51d5 69d5 1255 2a55 42d5 7ad5 4b55 7355 1bd5 23d5 445d 7c5d 14dd 2cdd 1d5d 255d 4ddd 75dd e5d 365d 5edd 66dd 575d 6f5d 7dd 3fdd 4065 7865 10e5 28e5 1965 2165 49e5 71e5 a65 3265 5ae5 62e5 5365 6b65 3e5 3be5 5c6d 646d ced 34ed 56d 3d6d 55ed 6ded 166d 2e6d 46ed 7eed 4f6d 776d 1fed 27ed 4c75 7475 1cf5 24f5 1575 2d75 45f5 7df5 675 3e75 56f5 6ef5 5f75 6775 ff5 37f5 507d 687d fd 38fd 97d 317d 59fd 61fd 1a7d 227d 4afd 72fd 437d 7b7d 13fd 2bfd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 2416 5496 6c96 4d16 7516 596 3d96 4616 7e16 e96 3696 1716 2f16 5f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 cc6 34c6 546 3d46 55c6 6dc6 1646 2e46 46c6 7ec6 4f46 7746 1fc6 27c6 404e 784e 10ce 28ce 194e 214e 49ce 71ce a4e 324e 5ace 62ce 534e 6b4e 3ce 3bce 5056 6856 d6 38d6 956 3156 59d6 61d6 1a56 2256 4ad6 72d6 4356 7b56 13d6 2bd6 4c5e 745e 1cde 24de 155e 2d5e 45de 7dde 65e 3e5e 56de 6ede 5f5e 675e fde 37de 4866 7066 18e6 20e6 1166 2966 41e6 79e6 266 3a66 52e6 6ae6 5b66 6366 be6 33e6 546e 6c6e 4ee 3cee d6e 356e 5dee 65ee 1e6e 266e 4eee 76ee 476e 7f6e 17ee 2fee 4476 7c76 14f6 2cf6 1d76 2576 4df6 75f6 e76 3676 5ef6 66f6 5776 6f76 7f6 3ff6 587e 607e 8fe 30fe 17e 397e 51fe 69fe 127e 2a7e 42fe 7afe 4b7e 737e 1bfe 23fe 4407 7c07 1487 2c87 1d07 2507 4d87 7587 e07 3607 5e87 6687 5707 6f07 787 3f87 580f 600f 88f 308f 10f 390f 518f 698f 120f 2a0f 428f 7a8f 4b0f 730f 1b8f 238f 4817 7017 1897 2097 1117 2917 4197 7997 217 3a17 5297 6a97 5b17 6317 b97 3397 541f 6c1f 49f 3c9f d1f 351f 5d9f 659f 1e1f 261f 4e9f 769f 471f 7f1f 179f 2f9f 5027 6827 a7 38a7 927 3127 59a7 61a7 1a27 2227 4aa7 72a7 4327 7b27 13a7 2ba7 4c2f 742f 1caf 24af 152f 2d2f 45af 7daf 62f 3e2f 56af 6eaf 5f2f 672f faf 37af 5c37 6437 cb7 34b7 537 3d37 55b7 6db7 1637 2e37 46b7 7eb7 4f37 7737 1fb7 27b7 403f 783f 10bf 28bf 193f 213f 49bf 71bf a3f 323f 5abf 62bf 533f 6b3f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 1c67 2467 54e7 6ce7 4d67 7567 5e7 3de7 4667 7e67 ee7 36e7 1767 2f67 5fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
771 8 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1818 6018 198 7998 3298 4a98 2b18 5318 2c98 5498 3518 4d18 618 7e18 1f98 6798 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 3030 4830 29b0 51b0 1ab0 62b0 330 7b30 4b0 7cb0 1d30 6530 2e30 5630 37b0 4fb0 3048 4848 29c8 51c8 1ac8 62c8 348 7b48 4c8 7cc8 1d48 6548 2e48 5648 37c8 4fc8 2850 5050 31d0 49d0 2d0 7ad0 1b50 6350 1cd0 64d0 550 7d50 3650 4e50 2fd0 57d0 1860 6060 1e0 79e0 32e0 4ae0 2b60 5360 2ce0 54e0 3560 4d60 660 7e60 1fe0 67e0 78 7878 19f8 61f8 2af8 52f8 3378 4b78 34f8 4cf8 2d78 5578 1e78 6678 7f8 7ff8 888 7088 2108 5908 3a08 4208 1388 6b88 1408 6c08 3d88 4588 2688 5e88 f08 7708 3890 4090 1110 6910 a10 7210 2390 5b90 2410 5c10 d90 7590 1690 6e90 3f10 4710 10a0 68a0 3920 4120 2220 5a20 ba0 73a0 c20 7420 25a0 5da0 3ea0 46a0 1720 6f20 20b8 58b8 938 7138 1238 6a38 3bb8 43b8 3c38 4438 15b8 6db8 eb8 76b8 2738 5f38 20c0 58c0 940 7140 1240 6a40 3bc0 43c0 3c40 4440 15c0 6dc0 ec0 76c0 2740 5f40 10d8 68d8 3958 4158 2258 5a58 bd8 73d8 c58 7458 25d8 5dd8 3ed8 46d8 1758 6f58 38e8 40e8 1168 6968 a68 7268 23e8 5be8 2468 5c68 de8 75e8 16e8 6ee8 3f68 4768 8f0 70f0 2170 5970 3a70 4270 13f0 6bf0 1470 6c70 3df0 45f0 26f0 5ef0 f70 7770 3889 4089 1109 6909 a09 7209 2389 5b89 2409 5c09 d89 7589 1689 6e89 3f09 4709 891 7091 2111 5911 3a11 4211 1391 6b91 1411 6c11 3d91 4591 2691 5e91 f11 7711 20a1 58a1 921 7121 1221 6a21 3ba1 43a1 3c21 4421 15a1 6da1 ea1 76a1 2721 5f21 10b9 68b9 3939 4139 2239 5a39 bb9 73b9 c39 7439 25b9 5db9 3eb9 46b9 1739 6f39 10c1 68c1 3941 4141 2241 5a41 bc1 73c1 c41 7441 25c1 5dc1 3ec1 46c1 1741 6f41 20d9 58d9 959 7159 1259 6a59 3bd9 43d9 3c59 4459 15d9 6dd9 ed9 76d9 2759 5f59 8e9 70e9 2169 5969 3a69 4269 13e9 6be9 1469 6c69 3de9 45e9 26e9 5ee9 f69 7769 38f1 40f1 1171 6971 a71 7271 23f1 5bf1 2471 5c71 df1 75f1 16f1 6ef1 3f71 4771 1801 6001 181 7981 3281 4a81 2b01 5301 2c81 5481 3501 4d01 601 7e01 1f81 6781 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 3029 4829 29a9 51a9 1aa9 62a9 329 7b29 4a9 7ca9 1d29 6529 2e29 5629 37a9 4fa9 2831 5031 31b1 49b1 2b1 7ab1 1b31 6331 1cb1 64b1 531 7d31 3631 4e31 2fb1 57b1 2849 5049 31c9 49c9 2c9 7ac9 1b49 6349 1cc9 64c9 549 7d49 3649 4e49 2fc9 57c9 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 61 7861 19e1 61e1 2ae1 52e1 3361 4b61 34e1 4ce1 2d61 5561 1e61 6661 7e1 7fe1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 208a 588a 90a 710a 120a 6a0a 3b8a 438a 3c0a 440a 158a 6d8a e8a 768a 270a 5f0a 1092 6892 3912 4112 2212 5a12 b92 7392 c12 7412 2592 5d92 3e92 4692 1712 6f12 38a2 40a2 1122 6922 a22 7222 23a2 5ba2 2422 5c22 da2 75a2 16a2 6ea2 3f22 4722 8ba 70ba 213a 593a 3a3a 423a 13ba 6bba 143a 6c3a 3dba 45ba 26ba 5eba f3a 773a 8c2 70c2 2142 5942 3a42 4242 13c2 6bc2 1442 6c42 3dc2 45c2 26c2 5ec2 f42 7742 38da 40da 115a 695a a5a 725a 23da 5bda 245a 5c5a dda 75da 16da 6eda 3f5a 475a 10ea 68ea 396a 416a 226a 5a6a bea 73ea c6a 746a 25ea 5dea 3eea 46ea 176a 6f6a 20f2 58f2 972 7172 1272 6a72 3bf2 43f2 3c72 4472 15f2 6df2 ef2 76f2 2772 5f72 2802 5002 3182 4982 282 7a82 1b02 6302 1c82 6482 502 7d02 3602 4e02 2f82 5782 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 2a 782a 19aa 61aa 2aaa 52aa 332a 4b2a 34aa 4caa 2d2a 552a 1e2a 662a 7aa 7faa 1832 6032 1b2 79b2 32b2 4ab2 2b32 5332 2cb2 54b2 3532 4d32 632 7e32 1fb2 67b2 184a 604a 1ca 79ca 32ca 4aca 2b4a 534a 2cca 54ca 354a 4d4a 64a 7e4a 1fca 67ca 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 3062 4862 29e2 51e2 1ae2 62e2 362 7b62 4e2 7ce2 1d62 6562 2e62 5662 37e2 4fe2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 281b 501b 319b 499b 29b 7a9b 1b1b 631b 1c9b 649b 51b 7d1b 361b 4e1b 2f9b 579b 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 33 7833 19b3 61b3 2ab3 52b3 3333 4b33 34b3 4cb3 2d33 5533 1e33 6633 7b3 7fb3 4b 784b 19cb 61cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 1e4b 664b 7cb 7fcb 1853 6053 1d3 79d3 32d3 4ad3 2b53 5353 2cd3 54d3 3553 4d53 653 7e53 1fd3 67d3 2863 5063 31e3 49e3 2e3 7ae3 1b63 6363 1ce3 64e3 563 7d63 3663 4e63 2fe3 57e3 307b 487b 29fb 51fb 1afb 62fb 37b 7b7b 4fb 7cfb 1d7b 657b 2e7b 567b 37fb 4ffb 108b 688b 390b 410b 220b 5a0b b8b 738b c0b 740b 258b 5d8b 3e8b 468b 170b 6f0b 2093 5893 913 7113 1213 6a13 3b93 4393 3c13 4413 1593 6d93 e93 7693 2713 5f13 8a3 70a3 2123 5923 3a23 4223 13a3 6ba3 1423 6c23 3da3 45a3 26a3 5ea3 f23 7723 38bb 40bb 113b 693b a3b 723b 23bb 5bbb 243b 5c3b dbb 75bb 16bb 6ebb 3f3b 473b 38c3 40c3 1143 6943 a43 7243 23c3 5bc3 2443 5c43 dc3 75c3 16c3 6ec3 3f43 4743 8db 70db 215b 595b 3a5b 425b 13db 6bdb 145b 6c5b 3ddb 45db 26db 5edb f5b 775b 20eb 58eb 96b 716b 126b 6a6b 3beb 43eb 3c6b 446b 15eb 6deb eeb 76eb 276b 5f6b 10f3 68f3 3973 4173 2273 5a73 bf3 73f3 c73 7473 25f3 5df3 3ef3 46f3 1773 6f73 108c 688c 390c 410c 220c 5a0c b8c 738c c0c 740c 258c 5d8c 3e8c 468c 170c 6f0c 2094 5894 914 7114 1214 6a14 3b94 4394 3c14 4414 1594 6d94 e94 7694 2714 5f14 8a4 70a4 2124 5924 3a24 4224 13a4 6ba4 1424 6c24 3da4 45a4 26a4 5ea4 f24 7724 38bc 40bc 113c 693c a3c 723c 23bc 5bbc 243c 5c3c dbc 75bc 16bc 6ebc 3f3c 473c 38c4 40c4 1144 6944 a44 7244 23c4 5bc4 2444 5c44 dc4 75c4 16c4 6ec4 3f44 4744 8dc 70dc 215c 595c 3a5c 425c 13dc 6bdc 145c 6c5c 3ddc 45dc 26dc 5edc f5c 775c 20ec 58ec 96c 716c 126c 6a6c 3bec 43ec 3c6c 446c 15ec 6dec eec 76ec 276c 5f6c 10f4 68f4 3974 4174 2274 5a74 bf4 73f4 c74 7474 25f4 5df4 3ef4 46f4 1774 6f74 3004 4804 2984 5184 1a84 6284 304 7b04 484 7c84 1d04 6504 2e04 5604 3784 4f84 281c 501c 319c 499c 29c 7a9c 1b1c 631c 1c9c 649c 51c 7d1c 361c 4e1c 2f9c 579c 182c 602c 1ac 79ac 32ac 4aac 2b2c 532c 2cac 54ac 352c 4d2c 62c 7e2c 1fac 67ac 34 7834 19b4 61b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 1e34 6634 7b4 7fb4 4c 784c 19cc 61cc 2acc 52cc 334c 4b4c 34cc 4ccc 2d4c 554c 1e4c 664c 7cc 7fcc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 2864 5064 31e4 49e4 2e4 7ae4 1b64 6364 1ce4 64e4 564 7d64 3664 4e64 2fe4 57e4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 301d 481d 299d 519d 1a9d 629d 31d 7b1d 49d 7c9d 1d1d 651d 2e1d 561d 379d 4f9d 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 1835 6035 1b5 79b5 32b5 4ab5 2b35 5335 2cb5 54b5 3535 4d35 635 7e35 1fb5 67b5 184d 604d 1cd 79cd 32cd 4acd 2b4d 534d 2ccd 54cd 354d 4d4d 64d 7e4d 1fcd 67cd 55 7855 19d5 61d5 2ad5 52d5 3355 4b55 34d5 4cd5 2d55 5555 1e55 6655 7d5 7fd5 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 287d 507d 31fd 49fd 2fd 7afd 1b7d 637d 1cfd 64fd 57d 7d7d 367d 4e7d 2ffd 57fd 208d 588d 90d 710d 120d 6a0d 3b8d 438d 3c0d 440d 158d 6d8d e8d 768d 270d 5f0d 1095 6895 3915 4115 2215 5a15 b95 7395 c15 7415 2595 5d95 3e95 4695 1715 6f15 38a5 40a5 1125 6925 a25 7225 23a5 5ba5 2425 5c25 da5 75a5 16a5 6ea5 3f25 4725 8bd 70bd 213d 593d 3a3d 423d 13bd 6bbd 143d 6c3d 3dbd 45bd 26bd 5ebd f3d 773d 8c5 70c5 2145 5945 3a45 4245 13c5 6bc5 1445 6c45 3dc5 45c5 26c5 5ec5 f45 7745 38dd 40dd 115d 695d a5d 725d 23dd 5bdd 245d 5c5d ddd 75dd 16dd 6edd 3f5d 475d 10ed 68ed 396d 416d 226d 5a6d bed 73ed c6d 746d 25ed 5ded 3eed 46ed 176d 6f6d 20f5 58f5 975 7175 1275 6a75 3bf5 43f5 3c75 4475 15f5 6df5 ef5 76f5 2775 5f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 1e 781e 199e 619e 2a9e 529e 331e 4b1e 349e 4c9e 2d1e 551e 1e1e 661e 79e 7f9e 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 2836 5036 31b6 49b6 2b6 7ab6 1b36 6336 1cb6 64b6 536 7d36 3636 4e36 2fb6 57b6 284e 504e 31ce 49ce 2ce 7ace 1b4e 634e 1cce 64ce 54e 7d4e 364e 4e4e 2fce 57ce 3056 4856 29d6 51d6 1ad6 62d6 356 7b56 4d6 7cd6 1d56 6556 2e56 5656 37d6 4fd6 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 187e 607e 1fe 79fe 32fe 4afe 2b7e 537e 2cfe 54fe 357e 4d7e 67e 7e7e 1ffe 67fe 388e 408e 110e 690e a0e 720e 238e 5b8e 240e 5c0e d8e 758e 168e 6e8e 3f0e 470e 896 7096 2116 5916 3a16 4216 1396 6b96 1416 6c16 3d96 4596 2696 5e96 f16 7716 20a6 58a6 926 7126 1226 6a26 3ba6 43a6 3c26 4426 15a6 6da6 ea6 76a6 2726 5f26 10be 68be 393e 413e 223e 5a3e bbe 73be c3e 743e 25be 5dbe 3ebe 46be 173e 6f3e 10c6 68c6 3946 4146 2246 5a46 bc6 73c6 c46 7446 25c6 5dc6 3ec6 46c6 1746 6f46 20de 58de 95e 715e 125e 6a5e 3bde 43de 3c5e 445e 15de 6dde ede 76de 275e 5f5e 8ee 70ee 216e 596e 3a6e 426e 13ee 6bee 146e 6c6e 3dee 45ee 26ee 5eee f6e 776e 38f6 40f6 1176 6976 a76 7276 23f6 5bf6 2476 5c76 df6 75f6 16f6 6ef6 3f76 4776 88f 708f 210f 590f 3a0f 420f 138f 6b8f 140f 6c0f 3d8f 458f 268f 5e8f f0f 770f 3897 4097 1117 6917 a17 7217 2397 5b97 2417 5c17 d97 7597 1697 6e97 3f17 4717 10a7 68a7 3927 4127 2227 5a27 ba7 73a7 c27 7427 25a7 5da7 3ea7 46a7 1727 6f27 20bf 58bf 93f 713f 123f 6a3f 3bbf 43bf 3c3f 443f 15bf 6dbf ebf 76bf 273f 5f3f 20c7 58c7 947 7147 1247 6a47 3bc7 43c7 3c47 4447 15c7 6dc7 ec7 76c7 2747 5f47 10df 68df 395f 415f 225f 5a5f bdf 73df c5f 745f 25df 5ddf 3edf 46df 175f 6f5f 38ef 40ef 116f 696f a6f 726f 23ef 5bef 246f 5c6f def 75ef 16ef 6eef 3f6f 476f 8f7 70f7 2177 5977 3a77 4277 13f7 6bf7 1477 6c77 3df7 45f7 26f7 5ef7 f77 7777 7 7807 1987 6187 2a87 5287 3307 4b07 3487 4c87 2d07 5507 1e07 6607 787 7f87 181f 601f 19f 799f 329f 4a9f 2b1f 531f 2c9f 549f 351f 4d1f 61f 7e1f 1f9f 679f 282f 502f 31af 49af 2af 7aaf 1b2f 632f 1caf 64af 52f 7d2f 362f 4e2f 2faf 57af 3037 4837 29b7 51b7 1ab7 62b7 337 7b37 4b7 7cb7 1d37 6537 2e37 5637 37b7 4fb7 304f 484f 29cf 51cf 1acf 62cf 34f 7b4f 4cf 7ccf 1d4f 654f 2e4f 564f 37cf 4fcf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 1867 6067 1e7 79e7 32e7 4ae7 2b67 5367 2ce7 54e7 3567 4d67 667 7e67 1fe7 67e7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
4485 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 5018 6818 1898 2098 918 3118 4198 7998 218 3a18 4a98 7298 5b18 6318 1398 2b98 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 4c38 7438 4b8 3cb8 1538 2d38 5db8 65b8 1e38 2638 56b8 6eb8 4738 7f38 fb8 37b8 4440 7c40 cc0 34c0 1d40 2540 55c0 6dc0 1640 2e40 5ec0 66c0 4f40 7740 7c0 3fc0 1848 2048 50c8 68c8 4948 7148 1c8 39c8 4248 7a48 ac8 32c8 1348 2b48 5bc8 63c8 4850 7050 d0 38d0 1150 2950 59d0 61d0 1a50 2250 52d0 6ad0 4350 7b50 bd0 33d0 5c58 6458 14d8 2cd8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5758 6f58 1fd8 27d8 5860 6060 10e0 28e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5360 6b60 1be0 23e0 468 3c68 4ce8 74e8 5568 6d68 1de8 25e8 5e68 6668 16e8 2ee8 f68 3768 47e8 7fe8 5470 6c70 1cf0 24f0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5f70 6770 17f0 2ff0 4078 7878 8f8 30f8 1978 2178 51f8 69f8 1278 2a78 5af8 62f8 4b78 7378 3f8 3bf8 5401 6c01 1c81 2481 d01 3501 4581 7d81 601 3e01 4e81 7681 5f01 6701 1781 2f81 4009 7809 889 3089 1909 2109 5189 6989 1209 2a09 5a89 6289 4b09 7309 389 3b89 5811 6011 1091 2891 111 3911 4991 7191 a11 3211 4291 7a91 5311 6b11 1b91 2391 419 3c19 4c99 7499 5519 6d19 1d99 2599 5e19 6619 1699 2e99 f19 3719 4799 7f99 4821 7021 a1 38a1 1121 2921 59a1 61a1 1a21 2221 52a1 6aa1 4321 7b21 ba1 33a1 5c29 6429 14a9 2ca9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5729 6f29 1fa9 27a9 4431 7c31 cb1 34b1 1d31 2531 55b1 6db1 1631 2e31 5eb1 66b1 4f31 7731 7b1 3fb1 1839 2039 50b9 68b9 4939 7139 1b9 39b9 4239 7a39 ab9 32b9 1339 2b39 5bb9 63b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 4c49 7449 4c9 3cc9 1549 2d49 5dc9 65c9 1e49 2649 56c9 6ec9 4749 7f49 fc9 37c9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 5069 6869 18e9 20e9 969 3169 41e9 79e9 269 3a69 4ae9 72e9 5b69 6369 13e9 2be9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1502 2d02 5d82 6582 1e02 2602 5682 6e82 4702 7f02 f82 3782 580a 600a 108a 288a 10a 390a 498a 718a a0a 320a 428a 7a8a 530a 6b0a 1b8a 238a 4012 7812 892 3092 1912 2112 5192 6992 1212 2a12 5a92 6292 4b12 7312 392 3b92 1c1a 241a 549a 6c9a 4d1a 751a 59a 3d9a 461a 7e1a e9a 369a 171a 2f1a 5f9a 679a 5022 6822 18a2 20a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5b22 6322 13a2 2ba2 442a 7c2a caa 34aa 1d2a 252a 55aa 6daa 162a 2e2a 5eaa 66aa 4f2a 772a 7aa 3faa 5c32 6432 14b2 2cb2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5732 6f32 1fb2 27b2 3a 383a 48ba 70ba 513a 693a 19ba 21ba 5a3a 623a 12ba 2aba b3a 333a 43ba 7bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 544a 6c4a 1cca 24ca d4a 354a 45ca 7dca 64a 3e4a 4eca 76ca 5f4a 674a 17ca 2fca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 486a 706a ea 38ea 116a 296a 59ea 61ea 1a6a 226a 52ea 6aea 436a 7b6a bea 33ea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 481b 701b 9b 389b 111b 291b 599b 619b 1a1b 221b 529b 6a9b 431b 7b1b b9b 339b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 543b 6c3b 1cbb 24bb d3b 353b 45bb 7dbb 63b 3e3b 4ebb 76bb 5f3b 673b 17bb 2fbb 5c43 6443 14c3 2cc3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5743 6f43 1fc3 27c3 4b 384b 48cb 70cb 514b 694b 19cb 21cb 5a4b 624b 12cb 2acb b4b 334b 43cb 7bcb 5053 6853 18d3 20d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5b53 6353 13d3 2bd3 445b 7c5b cdb 34db 1d5b 255b 55db 6ddb 165b 2e5b 5edb 66db 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1963 2163 51e3 69e3 1263 2a63 5ae3 62e3 4b63 7363 3e3 3be3 1c6b 246b 54eb 6ceb 4d6b 756b 5eb 3deb 466b 7e6b eeb 36eb 176b 2f6b 5feb 67eb 4c73 7473 4f3 3cf3 1573 2d73 5df3 65f3 1e73 2673 56f3 6ef3 4773 7f73 ff3 37f3 587b 607b 10fb 28fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 537b 6b7b 1bfb 23fb 5c04 6404 1484 2c84 504 3d04 4d84 7584 e04 3604 4684 7e84 5704 6f04 1f84 2784 480c 700c 8c 388c 110c 290c 598c 618c 1a0c 220c 528c 6a8c 430c 7b0c b8c 338c 1814 2014 5094 6894 4914 7114 194 3994 4214 7a14 a94 3294 1314 2b14 5b94 6394 441c 7c1c c9c 349c 1d1c 251c 559c 6d9c 161c 2e1c 5e9c 669c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1924 2124 51a4 69a4 1224 2a24 5aa4 62a4 4b24 7324 3a4 3ba4 542c 6c2c 1cac 24ac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 5f2c 672c 17ac 2fac 434 3c34 4cb4 74b4 5534 6d34 1db4 25b4 5e34 6634 16b4 2eb4 f34 3734 47b4 7fb4 583c 603c 10bc 28bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 533c 6b3c 1bbc 23bc 5044 6844 18c4 20c4 944 3144 41c4 79c4 244 3a44 4ac4 72c4 5b44 6344 13c4 2bc4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 4c64 7464 4e4 3ce4 1564 2d64 5de4 65e4 1e64 2664 56e4 6ee4 4764 7f64 fe4 37e4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 4c15 7415 495 3c95 1515 2d15 5d95 6595 1e15 2615 5695 6e95 4715 7f15 f95 3795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 5035 6835 18b5 20b5 935 3135 41b5 79b5 235 3a35 4ab5 72b5 5b35 6335 13b5 2bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 445 3c45 4cc5 74c5 5545 6d45 1dc5 25c5 5e45 6645 16c5 2ec5 f45 3745 47c5 7fc5 584d 604d 10cd 28cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 534d 6b4d 1bcd 23cd 4055 7855 8d5 30d5 1955 2155 51d5 69d5 1255 2a55 5ad5 62d5 4b55 7355 3d5 3bd5 545d 6c5d 1cdd 24dd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 5f5d 675d 17dd 2fdd 1865 2065 50e5 68e5 4965 7165 1e5 39e5 4265 7a65 ae5 32e5 1365 2b65 5be5 63e5 446d 7c6d ced 34ed 1d6d 256d 55ed 6ded 166d 2e6d 5eed 66ed 4f6d 776d 7ed 3fed 5c75 6475 14f5 2cf5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5775 6f75 1ff5 27f5 487d 707d fd 38fd 117d 297d 59fd 61fd 1a7d 227d 52fd 6afd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 5416 6c16 1c96 2496 d16 3516 4596 7d96 616 3e16 4e96 7696 5f16 6716 1796 2f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 4836 7036 b6 38b6 1136 2936 59b6 61b6 1a36 2236 52b6 6ab6 4336 7b36 bb6 33b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 1c46 2446 54c6 6cc6 4d46 7546 5c6 3dc6 4646 7e46 ec6 36c6 1746 2f46 5fc6 67c6 404e 784e 8ce 30ce 194e 214e 51ce 69ce 124e 2a4e 5ace 62ce 4b4e 734e 3ce 3bce 5856 6056 10d6 28d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5356 6b56 1bd6 23d6 4c5e 745e 4de 3cde 155e 2d5e 5dde 65de 1e5e 265e 56de 6ede 475e 7f5e fde 37de 66 3866 48e6 70e6 5166 6966 19e6 21e6 5a66 6266 12e6 2ae6 b66 3366 43e6 7be6 5c6e 646e 14ee 2cee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 576e 6f6e 1fee 27ee 4476 7c76 cf6 34f6 1d76 2576 55f6 6df6 1676 2e76 5ef6 66f6 4f76 7776 7f6 3ff6 507e 687e 18fe 20fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 5b7e 637e 13fe 2bfe 4407 7c07 c87 3487 1d07 2507 5587 6d87 1607 2e07 5e87 6687 4f07 7707 787 3f87 500f 680f 188f 208f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 5b0f 630f 138f 2b8f 17 3817 4897 7097 5117 6917 1997 2197 5a17 6217 1297 2a97 b17 3317 4397 7b97 5c1f 641f 149f 2c9f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 571f 6f1f 1f9f 279f 5827 6027 10a7 28a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5327 6b27 1ba7 23a7 4c2f 742f 4af 3caf 152f 2d2f 5daf 65af 1e2f 262f 56af 6eaf 472f 7f2f faf 37af 1c37 2437 54b7 6cb7 4d37 7537 5b7 3db7 4637 7e37 eb7 36b7 1737 2f37 5fb7 67b7 403f 783f 8bf 30bf 193f 213f 51bf 69bf 123f 2a3f 5abf 62bf 4b3f 733f 3bf 3bbf 4847 7047 c7 38c7 1147 2947 59c7 61c7 1a47 2247 52c7 6ac7 4347 7b47 bc7 33c7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 5467 6c67 1ce7 24e7 d67 3567 45e7 7de7 667 3e67 4ee7 76e7 5f67 6767 17e7 2fe7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
4486 7 0 7800 1880 6080 2900 5100 3180 4980 3200 4a00 2a80 5280 1b00 6300 380 7b80 1c08 6408 488 7c88 3508 4d08 2d88 5588 2e08 5608 3688 4e88 708 7f08 1f88 6788 2c10 5410 3490 4c90 510 7d10 1d90 6590 1e10 6610 690 7e90 3710 4f10 2f90 5790 2018 5818 3898 4098 1118 6918 998 7198 a18 7218 1298 6a98 3b18 4318 2398 5b98 3420 4c20 2ca0 54a0 1d20 6520 5a0 7da0 620 7e20 1ea0 66a0 2f20 5720 37a0 4fa0 2828 5028 30a8 48a8 128 7928 19a8 61a8 1a28 6228 2a8 7aa8 3328 4b28 2ba8 53a8 1830 6030 b0 78b0 3130 4930 29b0 51b0 2a30 5230 32b0 4ab0 330 7b30 1bb0 63b0 1438 6c38 cb8 74b8 2538 5d38 3db8 45b8 3e38 4638 26b8 5eb8 f38 7738 17b8 6fb8 c40 7440 14c0 6cc0 3d40 4540 25c0 5dc0 2640 5e40 3ec0 46c0 1740 6f40 fc0 77c0 3048 4848 28c8 50c8 1948 6148 1c8 79c8 248 7a48 1ac8 62c8 2b48 5348 33c8 4bc8 1050 6850 8d0 70d0 2150 5950 39d0 41d0 3a50 4250 22d0 5ad0 b50 7350 13d0 6bd0 3c58 4458 24d8 5cd8 d58 7558 15d8 6dd8 1658 6e58 ed8 76d8 2758 5f58 3fd8 47d8 3860 4060 20e0 58e0 960 7160 11e0 69e0 1260 6a60 ae0 72e0 2360 5b60 3be0 43e0 468 7c68 1ce8 64e8 2d68 5568 35e8 4de8 3668 4e68 2ee8 56e8 1f68 6768 7e8 7fe8 2470 5c70 3cf0 44f0 1570 6d70 df0 75f0 e70 7670 16f0 6ef0 3f70 4770 27f0 5ff0 878 7078 10f8 68f8 3978 4178 21f8 59f8 2278 5a78 3af8 42f8 1378 6b78 bf8 73f8 2401 5c01 3c81 4481 1501 6d01 d81 7581 e01 7601 1681 6e81 3f01 4701 2781 5f81 809 7009 1089 6889 3909 4109 2189 5989 2209 5a09 3a89 4289 1309 6b09 b89 7389 3811 4011 2091 5891 911 7111 1191 6991 1211 6a11 a91 7291 2311 5b11 3b91 4391 419 7c19 1c99 6499 2d19 5519 3599 4d99 3619 4e19 2e99 5699 1f19 6719 799 7f99 1021 6821 8a1 70a1 2121 5921 39a1 41a1 3a21 4221 22a1 5aa1 b21 7321 13a1 6ba1 3c29 4429 24a9 5ca9 d29 7529 15a9 6da9 1629 6e29 ea9 76a9 2729 5f29 3fa9 47a9 c31 7431 14b1 6cb1 3d31 4531 25b1 5db1 2631 5e31 3eb1 46b1 1731 6f31 fb1 77b1 3039 4839 28b9 50b9 1939 6139 1b9 79b9 239 7a39 1ab9 62b9 2b39 5339 33b9 4bb9 1841 6041 c1 78c1 3141 4941 29c1 51c1 2a41 5241 32c1 4ac1 341 7b41 1bc1 63c1 1449 6c49 cc9 74c9 2549 5d49 3dc9 45c9 3e49 4649 26c9 5ec9 f49 7749 17c9 6fc9 3451 4c51 2cd1 54d1 1d51 6551 5d1 7dd1 651 7e51 1ed1 66d1 2f51 5751 37d1 4fd1 2859 5059 30d9 48d9 159 7959 19d9 61d9 1a59 6259 2d9 7ad9 3359 4b59 2bd9 53d9 2c61 5461 34e1 4ce1 561 7d61 1de1 65e1 1e61 6661 6e1 7ee1 3761 4f61 2fe1 57e1 2069 5869 38e9 40e9 1169 6969 9e9 71e9 a69 7269 12e9 6ae9 3b69 4369 23e9 5be9 71 7871 18f1 60f1 2971 5171 31f1 49f1 3271 4a71 2af1 52f1 1b71 6371 3f1 7bf1 1c79 6479 4f9 7cf9 3579 4d79 2df9 55f9 2e79 5679 36f9 4ef9 779 7f79 1ff9 67f9 1402 6c02 c82 7482 2502 5d02 3d82 4582 3e02 4602 2682 5e82 f02 7702 1782 6f82 380a 400a 208a 588a 90a 710a 118a 698a 120a 6a0a a8a 728a 230a 5b0a 3b8a 438a 812 7012 1092 6892 3912 4112 2192 5992 2212 5a12 3a92 4292 1312 6b12 b92 7392 341a 4c1a 2c9a 549a 1d1a 651a 59a 7d9a 61a 7e1a 1e9a 669a 2f1a 571a 379a 4f9a 2022 5822 38a2 40a2 1122 6922 9a2 71a2 a22 7222 12a2 6aa2 3b22 4322 23a2 5ba2 c2a 742a 14aa 6caa 3d2a 452a 25aa 5daa 262a 5e2a 3eaa 46aa 172a 6f2a faa 77aa 3c32 4432 24b2 5cb2 d32 7532 15b2 6db2 1632 6e32 eb2 76b2 2732 5f32 3fb2 47b2 3a 783a 18ba 60ba 293a 513a 31ba 49ba 323a 4a3a 2aba 52ba 1b3a 633a 3ba 7bba 2842 5042 30c2 48c2 142 7942 19c2 61c2 1a42 6242 2c2 7ac2 3342 4b42 2bc2 53c2 244a 5c4a 3cca 44ca 154a 6d4a dca 75ca e4a 764a 16ca 6eca 3f4a 474a 27ca 5fca 452 7c52 1cd2 64d2 2d52 5552 35d2 4dd2 3652 4e52 2ed2 56d2 1f52 6752 7d2 7fd2 185a 605a da 78da 315a 495a 29da 51da 2a5a 525a 32da 4ada 35a 7b5a 1bda 63da 1c62 6462 4e2 7ce2 3562 4d62 2de2 55e2 2e62 5662 36e2 4ee2 762 7f62 1fe2 67e2 106a 686a 8ea 70ea 216a 596a 39ea 41ea 3a6a 426a 22ea 5aea b6a 736a 13ea 6bea 3072 4872 28f2 50f2 1972 6172 1f2 79f2 272 7a72 1af2 62f2 2b72 5372 33f2 4bf2 2c7a 547a 34fa 4cfa 57a 7d7a 1dfa 65fa 1e7a 667a 6fa 7efa 377a 4f7a 2ffa 57fa 3003 4803 2883 5083 1903 6103 183 7983 203 7a03 1a83 6283 2b03 5303 3383 4b83 2c0b 540b 348b 4c8b 50b 7d0b 1d8b 658b 1e0b 660b 68b 7e8b 370b 4f0b 2f8b 578b 1c13 6413 493 7c93 3513 4d13 2d93 5593 2e13 5613 3693 4e93 713 7f13 1f93 6793 101b 681b 89b 709b 211b 591b 399b 419b 3a1b 421b 229b 5a9b b1b 731b 139b 6b9b 423 7c23 1ca3 64a3 2d23 5523 35a3 4da3 3623 4e23 2ea3 56a3 1f23 6723 7a3 7fa3 182b 602b ab 78ab 312b 492b 29ab 51ab 2a2b 522b 32ab 4aab 32b 7b2b 1bab 63ab 2833 5033 30b3 48b3 133 7933 19b3 61b3 1a33 6233 2b3 7ab3 3333 4b33 2bb3 53b3 243b 5c3b 3cbb 44bb 153b 6d3b dbb 75bb e3b 763b 16bb 6ebb 3f3b 473b 27bb 5fbb 3c43 4443 24c3 5cc3 d43 7543 15c3 6dc3 1643 6e43 ec3 76c3 2743 5f43 3fc3 47c3 4b 784b 18cb 60cb 294b 514b 31cb 49cb 324b 4a4b 2acb 52cb 1b4b 634b 3cb 7bcb 2053 5853 38d3 40d3 1153 6953 9d3 71d3 a53 7253 12d3 6ad3 3b53 4353 23d3 5bd3 c5b 745b 14db 6cdb 3d5b 455b 25db 5ddb 265b 5e5b 3edb 46db 175b 6f5b fdb 77db 863 7063 10e3 68e3 3963 4163 21e3 59e3 2263 5a63 3ae3 42e3 1363 6b63 be3 73e3 346b 4c6b 2ceb 54eb 1d6b 656b 5eb 7deb 66b 7e6b 1eeb 66eb 2f6b 576b 37eb 4feb 1473 6c73 cf3 74f3 2573 5d73 3df3 45f3 3e73 4673 26f3 5ef3 f73 7773 17f3 6ff3 387b 407b 20fb 58fb 97b 717b 11fb 69fb 127b 6a7b afb 72fb 237b 5b7b 3bfb 43fb 3c04 4404 2484 5c84 d04 7504 1584 6d84 1604 6e04 e84 7684 2704 5f04 3f84 4784 100c 680c 88c 708c 210c 590c 398c 418c 3a0c 420c 228c 5a8c b0c 730c 138c 6b8c 3014 4814 2894 5094 1914 6114 194 7994 214 7a14 1a94 6294 2b14 5314 3394 4b94 c1c 741c 149c 6c9c 3d1c 451c 259c 5d9c 261c 5e1c 3e9c 469c 171c 6f1c f9c 779c 824 7024 10a4 68a4 3924 4124 21a4 59a4 2224 5a24 3aa4 42a4 1324 6b24 ba4 73a4 242c 5c2c 3cac 44ac 152c 6d2c dac 75ac e2c 762c 16ac 6eac 3f2c 472c 27ac 5fac 434 7c34 1cb4 64b4 2d34 5534 35b4 4db4 3634 4e34 2eb4 56b4 1f34 6734 7b4 7fb4 383c 403c 20bc 58bc 93c 713c 11bc 69bc 123c 6a3c abc 72bc 233c 5b3c 3bbc 43bc 2044 5844 38c4 40c4 1144 6944 9c4 71c4 a44 7244 12c4 6ac4 3b44 4344 23c4 5bc4 2c4c 544c 34cc 4ccc 54c 7d4c 1dcc 65cc 1e4c 664c 6cc 7ecc 374c 4f4c 2fcc 57cc 1c54 6454 4d4 7cd4 3554 4d54 2dd4 55d4 2e54 5654 36d4 4ed4 754 7f54 1fd4 67d4 5c 785c 18dc 60dc 295c 515c 31dc 49dc 325c 4a5c 2adc 52dc 1b5c 635c 3dc 7bdc 1464 6c64 ce4 74e4 2564 5d64 3de4 45e4 3e64 4664 26e4 5ee4 f64 7764 17e4 6fe4 186c 606c ec 78ec 316c 496c 29ec 51ec 2a6c 526c 32ec 4aec 36c 7b6c 1bec 63ec 2874 5074 30f4 48f4 174 7974 19f4 61f4 1a74 6274 2f4 7af4 3374 4b74 2bf4 53f4 347c 4c7c 2cfc 54fc 1d7c 657c 5fc 7dfc 67c 7e7c 1efc 66fc 2f7c 577c 37fc 4ffc 2805 5005 3085 4885 105 7905 1985 6185 1a05 6205 285 7a85 3305 4b05 2b85 5385 340d 4c0d 2c8d 548d 1d0d 650d 58d 7d8d 60d 7e0d 1e8d 668d 2f0d 570d 378d 4f8d 1415 6c15 c95 7495 2515 5d15 3d95 4595 3e15 4615 2695 5e95 f15 7715 1795 6f95 181d 601d 9d 789d 311d 491d 299d 519d 2a1d 521d 329d 4a9d 31d 7b1d 1b9d 639d 1c25 6425 4a5 7ca5 3525 4d25 2da5 55a5 2e25 5625 36a5 4ea5 725 7f25 1fa5 67a5 2d 782d 18ad 60ad 292d 512d 31ad 49ad 322d 4a2d 2aad 52ad 1b2d 632d 3ad 7bad 2035 5835 38b5 40b5 1135 6935 9b5 71b5 a35 7235 12b5 6ab5 3b35 4335 23b5 5bb5 2c3d 543d 34bd 4cbd 53d 7d3d 1dbd 65bd 1e3d 663d 6bd 7ebd 373d 4f3d 2fbd 57bd 445 7c45 1cc5 64c5 2d45 5545 35c5 4dc5 3645 4e45 2ec5 56c5 1f45 6745 7c5 7fc5 384d 404d 20cd 58cd 94d 714d 11cd 69cd 124d 6a4d acd 72cd 234d 5b4d 3bcd 43cd 855 7055 10d5 68d5 3955 4155 21d5 59d5 2255 5a55 3ad5 42d5 1355 6b55 bd5 73d5 245d 5c5d 3cdd 44dd 155d 6d5d ddd 75dd e5d 765d 16dd 6edd 3f5d 475d 27dd 5fdd 3065 4865 28e5 50e5 1965 6165 1e5 79e5 265 7a65 1ae5 62e5 2b65 5365 33e5 4be5 c6d 746d 14ed 6ced 3d6d 456d 25ed 5ded 266d 5e6d 3eed 46ed 176d 6f6d fed 77ed 3c75 4475 24f5 5cf5 d75 7575 15f5 6df5 1675 6e75 ef5 76f5 2775 5f75 3ff5 47f5 107d 687d 8fd 70fd 217d 597d 39fd 41fd 3a7d 427d 22fd 5afd b7d 737d 13fd 6bfd 1806 6006 86 7886 3106 4906 2986 5186 2a06 5206 3286 4a86 306 7b06 1b86 6386 40e 7c0e 1c8e 648e 2d0e 550e 358e 4d8e 360e 4e0e 2e8e 568e 1f0e 670e 78e 7f8e 2416 5c16 3c96 4496 1516 6d16 d96 7596 e16 7616 1696 6e96 3f16 4716 2796 5f96 281e 501e 309e 489e 11e 791e 199e 619e 1a1e 621e 29e 7a9e 331e 4b1e 2b9e 539e 2c26 5426 34a6 4ca6 526 7d26 1da6 65a6 1e26 6626 6a6 7ea6 3726 4f26 2fa6 57a6 302e 482e 28ae 50ae 192e 612e 1ae 79ae 22e 7a2e 1aae 62ae 2b2e 532e 33ae 4bae 1036 6836 8b6 70b6 2136 5936 39b6 41b6 3a36 4236 22b6 5ab6 b36 7336 13b6 6bb6 1c3e 643e 4be 7cbe 353e 4d3e 2dbe 55be 2e3e 563e 36be 4ebe 73e 7f3e 1fbe 67be 3446 4c46 2cc6 54c6 1d46 6546 5c6 7dc6 646 7e46 1ec6 66c6 2f46 5746 37c6 4fc6 84e 704e 10ce 68ce 394e 414e 21ce 59ce 224e 5a4e 3ace 42ce 134e 6b4e bce 73ce 3856 4056 20d6 58d6 956 7156 11d6 69d6 1256 6a56 ad6 72d6 2356 5b56 3bd6 43d6 145e 6c5e cde 74de 255e 5d5e 3dde 45de 3e5e 465e 26de 5ede f5e 775e 17de 6fde 66 7866 18e6 60e6 2966 5166 31e6 49e6 3266 4a66 2ae6 52e6 1b66 6366 3e6 7be6 3c6e 446e 24ee 5cee d6e 756e 15ee 6dee 166e 6e6e eee 76ee 276e 5f6e 3fee 47ee c76 7476 14f6 6cf6 3d76 4576 25f6 5df6 2676 5e76 3ef6 46f6 1776 6f76 ff6 77f6 207e 587e 38fe 40fe 117e 697e 9fe 71fe a7e 727e 12fe 6afe 3b7e 437e 23fe 5bfe c07 7407 1487 6c87 3d07 4507 2587 5d87 2607 5e07 3e87 4687 1707 6f07 f87 7787 200f 580f 388f 408f 110f 690f 98f 718f a0f 720f 128f 6a8f 3b0f 430f 238f 5b8f 17 7817 1897 6097 2917 5117 3197 4997 3217 4a17 2a97 5297 1b17 6317 397 7b97 3c1f 441f 249f 5c9f d1f 751f 159f 6d9f 161f 6e1f e9f 769f 271f 5f1f 3f9f 479f 3827 4027 20a7 58a7 927 7127 11a7 69a7 1227 6a27 aa7 72a7 2327 5b27 3ba7 43a7 142f 6c2f caf 74af 252f 5d2f 3daf 45af 3e2f 462f 26af 5eaf f2f 772f 17af 6faf 3437 4c37 2cb7 54b7 1d37 6537 5b7 7db7 637 7e37 1eb7 66b7 2f37 5737 37b7 4fb7 83f 703f 10bf 68bf 393f 413f 21bf 59bf 223f 5a3f 3abf 42bf 133f 6b3f bbf 73bf 1047 6847 8c7 70c7 2147 5947 39c7 41c7 3a47 4247 22c7 5ac7 b47 7347 13c7 6bc7 1c4f 644f 4cf 7ccf 354f 4d4f 2dcf 55cf 2e4f 564f 36cf 4ecf 74f 7f4f 1fcf 67cf 2c57 5457 34d7 4cd7 557 7d57 1dd7 65d7 1e57 6657 6d7 7ed7 3757 4f57 2fd7 57d7 305f 485f 28df 50df 195f 615f 1df 79df 25f 7a5f 1adf 62df 2b5f 535f 33df 4bdf 2467 5c67 3ce7 44e7 1567 6d67 de7 75e7 e67 7667 16e7 6ee7 3f67 4767 27e7 5fe7 286f 506f 30ef 48ef 16f 796f 19ef 61ef 1a6f 626f 2ef 7aef 336f 4b6f 2bef 53ef 1877 6077 f7 78f7 3177 4977 29f7 51f7 2a77 5277 32f7 4af7 377 7b77 1bf7 63f7 47f 7c7f 1cff 64ff 2d7f 557f 35ff 4dff 367f 4e7f 2eff 56ff 1f7f 677f 7ff 7fff
4517 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 5818 6018 1098 2898 918 3118 4198 7998 218 3a18 4a98 7298 5318 6b18 1b98 2398 1c20 2420 54a0 6ca0 4d20 7520 5a0 3da0 4620 7e20 ea0 36a0 1720 2f20 5fa0 67a0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 4c38 7438 4b8 3cb8 1d38 2538 55b8 6db8 1638 2e38 5eb8 66b8 4738 7f38 fb8 37b8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 1848 2048 50c8 68c8 4948 7148 1c8 39c8 4248 7a48 ac8 32c8 1348 2b48 5bc8 63c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 468 3c68 4ce8 74e8 5568 6d68 1de8 25e8 5e68 6668 16e8 2ee8 f68 3768 47e8 7fe8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 419 3c19 4c99 7499 5519 6d19 1d99 2599 5e19 6619 1699 2e99 f19 3719 4799 7f99 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 1839 2039 50b9 68b9 4939 7139 1b9 39b9 4239 7a39 ab9 32b9 1339 2b39 5bb9 63b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 4c49 7449 4c9 3cc9 1d49 2549 55c9 6dc9 1649 2e49 5ec9 66c9 4749 7f49 fc9 37c9 1c51 2451 54d1 6cd1 4d51 7551 5d1 3dd1 4651 7e51 ed1 36d1 1751 2f51 5fd1 67d1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 5869 6069 10e9 28e9 969 3169 41e9 79e9 269 3a69 4ae9 72e9 5369 6b69 1be9 23e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 1c1a 241a 549a 6c9a 4d1a 751a 59a 3d9a 461a 7e1a e9a 369a 171a 2f1a 5f9a 679a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 3a 383a 48ba 70ba 513a 693a 19ba 21ba 5a3a 623a 12ba 2aba b3a 333a 43ba 7bba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 5c4a 644a 14ca 2cca d4a 354a 45ca 7dca 64a 3e4a 4eca 76ca 574a 6f4a 1fca 27ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 486a 706a ea 38ea 196a 216a 51ea 69ea 126a 2a6a 5aea 62ea 436a 7b6a bea 33ea 1872 2072 50f2 68f2 4972 7172 1f2 39f2 4272 7a72 af2 32f2 1372 2b72 5bf2 63f2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 1803 2003 5083 6883 4903 7103 183 3983 4203 7a03 a83 3283 1303 2b03 5b83 6383 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 481b 701b 9b 389b 191b 211b 519b 699b 121b 2a1b 5a9b 629b 431b 7b1b b9b 339b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 5c3b 643b 14bb 2cbb d3b 353b 45bb 7dbb 63b 3e3b 4ebb 76bb 573b 6f3b 1fbb 27bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 4b 384b 48cb 70cb 514b 694b 19cb 21cb 5a4b 624b 12cb 2acb b4b 334b 43cb 7bcb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 1c6b 246b 54eb 6ceb 4d6b 756b 5eb 3deb 466b 7e6b eeb 36eb 176b 2f6b 5feb 67eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 1814 2014 5094 6894 4914 7114 194 3994 4214 7a14 a94 3294 1314 2b14 5b94 6394 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 434 3c34 4cb4 74b4 5534 6d34 1db4 25b4 5e34 6634 16b4 2eb4 f34 3734 47b4 7fb4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 5844 6044 10c4 28c4 944 3144 41c4 79c4 244 3a44 4ac4 72c4 5344 6b44 1bc4 23c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 4c64 7464 4e4 3ce4 1d64 2564 55e4 6de4 1664 2e64 5ee4 66e4 4764 7f64 fe4 37e4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 1c7c 247c 54fc 6cfc 4d7c 757c 5fc 3dfc 467c 7e7c efc 36fc 177c 2f7c 5ffc 67fc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 1c0d 240d 548d 6c8d 4d0d 750d 58d 3d8d 460d 7e0d e8d 368d 170d 2f0d 5f8d 678d 4c15 7415 495 3c95 1d15 2515 5595 6d95 1615 2e15 5e95 6695 4715 7f15 f95 3795 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 5835 6035 10b5 28b5 935 3135 41b5 79b5 235 3a35 4ab5 72b5 5335 6b35 1bb5 23b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 445 3c45 4cc5 74c5 5545 6d45 1dc5 25c5 5e45 6645 16c5 2ec5 f45 3745 47c5 7fc5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 1865 2065 50e5 68e5 4965 7165 1e5 39e5 4265 7a65 ae5 32e5 1365 2b65 5be5 63e5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 5c16 6416 1496 2c96 d16 3516 4596 7d96 616 3e16 4e96 7696 5716 6f16 1f96 2796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 182e 202e 50ae 68ae 492e 712e 1ae 39ae 422e 7a2e aae 32ae 132e 2b2e 5bae 63ae 4836 7036 b6 38b6 1936 2136 51b6 69b6 1236 2a36 5ab6 62b6 4336 7b36 bb6 33b6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 1c46 2446 54c6 6cc6 4d46 7546 5c6 3dc6 4646 7e46 ec6 36c6 1746 2f46 5fc6 67c6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 66 3866 48e6 70e6 5166 6966 19e6 21e6 5a66 6266 12e6 2ae6 b66 3366 43e6 7be6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 17 3817 4897 7097 5117 6917 1997 2197 5a17 6217 1297 2a97 b17 3317 4397 7b97 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 1c37 2437 54b7 6cb7 4d37 7537 5b7 3db7 4637 7e37 eb7 36b7 1737 2f37 5fb7 67b7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 4847 7047 c7 38c7 1947 2147 51c7 69c7 1247 2a47 5ac7 62c7 4347 7b47 bc7 33c7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 185f 205f 50df 68df 495f 715f 1df 39df 425f 7a5f adf 32df 135f 2b5f 5bdf 63df 5c67 6467 14e7 2ce7 d67 3567 45e7 7de7 667 3e67 4ee7 76e7 5767 6f67 1fe7 27e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
4518 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2810 5010 3190 4990 290 7a90 1b10 6310 1c90 6490 510 7d10 3610 4e10 2f90 5790 3898 4098 2118 5918 1218 6a18 b98 7398 c18 7418 1598 6d98 2698 5e98 3f18 4718 3020 4820 29a0 51a0 1aa0 62a0 320 7b20 4a0 7ca0 1d20 6520 2e20 5620 37a0 4fa0 2828 5028 31a8 49a8 2a8 7aa8 1b28 6328 1ca8 64a8 528 7d28 3628 4e28 2fa8 57a8 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 10b8 68b8 938 7138 3a38 4238 23b8 5bb8 2438 5c38 3db8 45b8 eb8 76b8 1738 6f38 8c0 70c0 1140 6940 2240 5a40 3bc0 43c0 3c40 4440 25c0 5dc0 16c0 6ec0 f40 7740 3048 4848 29c8 51c8 1ac8 62c8 348 7b48 4c8 7cc8 1d48 6548 2e48 5648 37c8 4fc8 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 68 7868 19e8 61e8 2ae8 52e8 3368 4b68 34e8 4ce8 2d68 5568 1e68 6668 7e8 7fe8 38f0 40f0 2170 5970 1270 6a70 bf0 73f0 c70 7470 15f0 6df0 26f0 5ef0 3f70 4770 8f8 70f8 1178 6978 2278 5a78 3bf8 43f8 3c78 4478 25f8 5df8 16f8 6ef8 f78 7778 3881 4081 2101 5901 1201 6a01 b81 7381 c01 7401 1581 6d81 2681 5e81 3f01 4701 889 7089 1109 6909 2209 5a09 3b89 4389 3c09 4409 2589 5d89 1689 6e89 f09 7709 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 10a1 68a1 921 7121 3a21 4221 23a1 5ba1 2421 5c21 3da1 45a1 ea1 76a1 1721 6f21 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b1 70b1 1131 6931 2231 5a31 3bb1 43b1 3c31 4431 25b1 5db1 16b1 6eb1 f31 7731 3039 4839 29b9 51b9 1ab9 62b9 339 7b39 4b9 7cb9 1d39 6539 2e39 5639 37b9 4fb9 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 10c9 68c9 949 7149 3a49 4249 23c9 5bc9 2449 5c49 3dc9 45c9 ec9 76c9 1749 6f49 3051 4851 29d1 51d1 1ad1 62d1 351 7b51 4d1 7cd1 1d51 6551 2e51 5651 37d1 4fd1 2859 5059 31d9 49d9 2d9 7ad9 1b59 6359 1cd9 64d9 559 7d59 3659 4e59 2fd9 57d9 2861 5061 31e1 49e1 2e1 7ae1 1b61 6361 1ce1 64e1 561 7d61 3661 4e61 2fe1 57e1 38e9 40e9 2169 5969 1269 6a69 be9 73e9 c69 7469 15e9 6de9 26e9 5ee9 3f69 4769 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 1082 6882 902 7102 3a02 4202 2382 5b82 2402 5c02 3d82 4582 e82 7682 1702 6f02 208a 588a 390a 410a a0a 720a 138a 6b8a 140a 6c0a d8a 758a 3e8a 468a 270a 5f0a 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 38a2 40a2 2122 5922 1222 6a22 ba2 73a2 c22 7422 15a2 6da2 26a2 5ea2 3f22 4722 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20b2 58b2 3932 4132 a32 7232 13b2 6bb2 1432 6c32 db2 75b2 3eb2 46b2 2732 5f32 3a 783a 19ba 61ba 2aba 52ba 333a 4b3a 34ba 4cba 2d3a 553a 1e3a 663a 7ba 7fba 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 38ca 40ca 214a 594a 124a 6a4a bca 73ca c4a 744a 15ca 6dca 26ca 5eca 3f4a 474a 52 7852 19d2 61d2 2ad2 52d2 3352 4b52 34d2 4cd2 2d52 5552 1e52 6652 7d2 7fd2 185a 605a 1da 79da 32da 4ada 2b5a 535a 2cda 54da 355a 4d5a 65a 7e5a 1fda 67da 1862 6062 1e2 79e2 32e2 4ae2 2b62 5362 2ce2 54e2 3562 4d62 662 7e62 1fe2 67e2 10ea 68ea 96a 716a 3a6a 426a 23ea 5bea 246a 5c6a 3dea 45ea eea 76ea 176a 6f6a 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 1813 6013 193 7993 3293 4a93 2b13 5313 2c93 5493 3513 4d13 613 7e13 1f93 6793 109b 689b 91b 711b 3a1b 421b 239b 5b9b 241b 5c1b 3d9b 459b e9b 769b 171b 6f1b 23 7823 19a3 61a3 2aa3 52a3 3323 4b23 34a3 4ca3 2d23 5523 1e23 6623 7a3 7fa3 182b 602b 1ab 79ab 32ab 4aab 2b2b 532b 2cab 54ab 352b 4d2b 62b 7e2b 1fab 67ab 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 38bb 40bb 213b 593b 123b 6a3b bbb 73bb c3b 743b 15bb 6dbb 26bb 5ebb 3f3b 473b 20c3 58c3 3943 4143 a43 7243 13c3 6bc3 1443 6c43 dc3 75c3 3ec3 46c3 2743 5f43 4b 784b 19cb 61cb 2acb 52cb 334b 4b4b 34cb 4ccb 2d4b 554b 1e4b 664b 7cb 7fcb 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 306b 486b 29eb 51eb 1aeb 62eb 36b 7b6b 4eb 7ceb 1d6b 656b 2e6b 566b 37eb 4feb 10f3 68f3 973 7173 3a73 4273 23f3 5bf3 2473 5c73 3df3 45f3 ef3 76f3 1773 6f73 20fb 58fb 397b 417b a7b 727b 13fb 6bfb 147b 6c7b dfb 75fb 3efb 46fb 277b 5f7b 2084 5884 3904 4104 a04 7204 1384 6b84 1404 6c04 d84 7584 3e84 4684 2704 5f04 108c 688c 90c 710c 3a0c 420c 238c 5b8c 240c 5c0c 3d8c 458c e8c 768c 170c 6f0c 3014 4814 2994 5194 1a94 6294 314 7b14 494 7c94 1d14 6514 2e14 5614 3794 4f94 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 34 7834 19b4 61b4 2ab4 52b4 3334 4b34 34b4 4cb4 2d34 5534 1e34 6634 7b4 7fb4 20bc 58bc 393c 413c a3c 723c 13bc 6bbc 143c 6c3c dbc 75bc 3ebc 46bc 273c 5f3c 38c4 40c4 2144 5944 1244 6a44 bc4 73c4 c44 7444 15c4 6dc4 26c4 5ec4 3f44 4744 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 1854 6054 1d4 79d4 32d4 4ad4 2b54 5354 2cd4 54d4 3554 4d54 654 7e54 1fd4 67d4 5c 785c 19dc 61dc 2adc 52dc 335c 4b5c 34dc 4cdc 2d5c 555c 1e5c 665c 7dc 7fdc 10e4 68e4 964 7164 3a64 4264 23e4 5be4 2464 5c64 3de4 45e4 ee4 76e4 1764 6f64 186c 606c 1ec 79ec 32ec 4aec 2b6c 536c 2cec 54ec 356c 4d6c 66c 7e6c 1fec 67ec 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 1095 6895 915 7115 3a15 4215 2395 5b95 2415 5c15 3d95 4595 e95 7695 1715 6f15 181d 601d 19d 799d 329d 4a9d 2b1d 531d 2c9d 549d 351d 4d1d 61d 7e1d 1f9d 679d 1825 6025 1a5 79a5 32a5 4aa5 2b25 5325 2ca5 54a5 3525 4d25 625 7e25 1fa5 67a5 2d 782d 19ad 61ad 2aad 52ad 332d 4b2d 34ad 4cad 2d2d 552d 1e2d 662d 7ad 7fad 38b5 40b5 2135 5935 1235 6a35 bb5 73b5 c35 7435 15b5 6db5 26b5 5eb5 3f35 4735 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 45 7845 19c5 61c5 2ac5 52c5 3345 4b45 34c5 4cc5 2d45 5545 1e45 6645 7c5 7fc5 20cd 58cd 394d 414d a4d 724d 13cd 6bcd 144d 6c4d dcd 75cd 3ecd 46cd 274d 5f4d 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 38dd 40dd 215d 595d 125d 6a5d bdd 73dd c5d 745d 15dd 6ddd 26dd 5edd 3f5d 475d 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20f5 58f5 3975 4175 a75 7275 13f5 6bf5 1475 6c75 df5 75f5 3ef5 46f5 2775 5f75 10fd 68fd 97d 717d 3a7d 427d 23fd 5bfd 247d 5c7d 3dfd 45fd efd 76fd 177d 6f7d 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 3896 4096 2116 5916 1216 6a16 b96 7396 c16 7416 1596 6d96 2696 5e96 3f16 4716 281e 501e 319e 499e 29e 7a9e 1b1e 631e 1c9e 649e 51e 7d1e 361e 4e1e 2f9e 579e 2826 5026 31a6 49a6 2a6 7aa6 1b26 6326 1ca6 64a6 526 7d26 3626 4e26 2fa6 57a6 302e 482e 29ae 51ae 1aae 62ae 32e 7b2e 4ae 7cae 1d2e 652e 2e2e 562e 37ae 4fae 10b6 68b6 936 7136 3a36 4236 23b6 5bb6 2436 5c36 3db6 45b6 eb6 76b6 1736 6f36 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 3046 4846 29c6 51c6 1ac6 62c6 346 7b46 4c6 7cc6 1d46 6546 2e46 5646 37c6 4fc6 8ce 70ce 114e 694e 224e 5a4e 3bce 43ce 3c4e 444e 25ce 5dce 16ce 6ece f4e 774e 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 10de 68de 95e 715e 3a5e 425e 23de 5bde 245e 5c5e 3dde 45de ede 76de 175e 6f5e 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8f6 70f6 1176 6976 2276 5a76 3bf6 43f6 3c76 4476 25f6 5df6 16f6 6ef6 f76 7776 38fe 40fe 217e 597e 127e 6a7e bfe 73fe c7e 747e 15fe 6dfe 26fe 5efe 3f7e 477e 887 7087 1107 6907 2207 5a07 3b87 4387 3c07 4407 2587 5d87 1687 6e87 f07 7707 388f 408f 210f 590f 120f 6a0f b8f 738f c0f 740f 158f 6d8f 268f 5e8f 3f0f 470f 17 7817 1997 6197 2a97 5297 3317 4b17 3497 4c97 2d17 5517 1e17 6617 797 7f97 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 3037 4837 29b7 51b7 1ab7 62b7 337 7b37 4b7 7cb7 1d37 6537 2e37 5637 37b7 4fb7 8bf 70bf 113f 693f 223f 5a3f 3bbf 43bf 3c3f 443f 25bf 5dbf 16bf 6ebf f3f 773f 10c7 68c7 947 7147 3a47 4247 23c7 5bc7 2447 5c47 3dc7 45c7 ec7 76c7 1747 6f47 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 2857 5057 31d7 49d7 2d7 7ad7 1b57 6357 1cd7 64d7 557 7d57 3657 4e57 2fd7 57d7 305f 485f 29df 51df 1adf 62df 35f 7b5f 4df 7cdf 1d5f 655f 2e5f 565f 37df 4fdf 38e7 40e7 2167 5967 1267 6a67 be7 73e7 c67 7467 15e7 6de7 26e7 5ee7 3f67 4767 286f 506f 31ef 49ef 2ef 7aef 1b6f 636f 1cef 64ef 56f 7d6f 366f 4e6f 2fef 57ef 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
4519 7 0 7800 1980 6180 2a80 5280 3300 4b00 3480 4c80 2d00 5500 1e00 6600 780 7f80 1808 6008 188 7988 3288 4a88 2b08 5308 2c88 5488 3508 4d08 608 7e08 1f88 6788 2818 5018 3198 4998 298 7a98 1b18 6318 1c98 6498 518 7d18 3618 4e18 2f98 5798 3890 4090 2110 5910 1210 6a10 b90 7390 c10 7410 1590 6d90 2690 5e90 3f10 4710 3028 4828 29a8 51a8 1aa8 62a8 328 7b28 4a8 7ca8 1d28 6528 2e28 5628 37a8 4fa8 2820 5020 31a0 49a0 2a0 7aa0 1b20 6320 1ca0 64a0 520 7d20 3620 4e20 2fa0 57a0 1830 6030 1b0 79b0 32b0 4ab0 2b30 5330 2cb0 54b0 3530 4d30 630 7e30 1fb0 67b0 10b8 68b8 938 7138 3a38 4238 23b8 5bb8 2438 5c38 3db8 45b8 eb8 76b8 1738 6f38 8c8 70c8 1148 6948 2248 5a48 3bc8 43c8 3c48 4448 25c8 5dc8 16c8 6ec8 f48 7748 3040 4840 29c0 51c0 1ac0 62c0 340 7b40 4c0 7cc0 1d40 6540 2e40 5640 37c0 4fc0 10d0 68d0 950 7150 3a50 4250 23d0 5bd0 2450 5c50 3dd0 45d0 ed0 76d0 1750 6f50 20d8 58d8 3958 4158 a58 7258 13d8 6bd8 1458 6c58 dd8 75d8 3ed8 46d8 2758 5f58 20e0 58e0 3960 4160 a60 7260 13e0 6be0 1460 6c60 de0 75e0 3ee0 46e0 2760 5f60 68 7868 19e8 61e8 2ae8 52e8 3368 4b68 34e8 4ce8 2d68 5568 1e68 6668 7e8 7fe8 38f8 40f8 2178 5978 1278 6a78 bf8 73f8 c78 7478 15f8 6df8 26f8 5ef8 3f78 4778 8f0 70f0 1170 6970 2270 5a70 3bf0 43f0 3c70 4470 25f0 5df0 16f0 6ef0 f70 7770 3889 4089 2109 5909 1209 6a09 b89 7389 c09 7409 1589 6d89 2689 5e89 3f09 4709 881 7081 1101 6901 2201 5a01 3b81 4381 3c01 4401 2581 5d81 1681 6e81 f01 7701 2091 5891 3911 4111 a11 7211 1391 6b91 1411 6c11 d91 7591 3e91 4691 2711 5f11 19 7819 1999 6199 2a99 5299 3319 4b19 3499 4c99 2d19 5519 1e19 6619 799 7f99 10a1 68a1 921 7121 3a21 4221 23a1 5ba1 2421 5c21 3da1 45a1 ea1 76a1 1721 6f21 20a9 58a9 3929 4129 a29 7229 13a9 6ba9 1429 6c29 da9 75a9 3ea9 46a9 2729 5f29 8b9 70b9 1139 6939 2239 5a39 3bb9 43b9 3c39 4439 25b9 5db9 16b9 6eb9 f39 7739 3031 4831 29b1 51b1 1ab1 62b1 331 7b31 4b1 7cb1 1d31 6531 2e31 5631 37b1 4fb1 1841 6041 1c1 79c1 32c1 4ac1 2b41 5341 2cc1 54c1 3541 4d41 641 7e41 1fc1 67c1 10c9 68c9 949 7149 3a49 4249 23c9 5bc9 2449 5c49 3dc9 45c9 ec9 76c9 1749 6f49 3059 4859 29d9 51d9 1ad9 62d9 359 7b59 4d9 7cd9 1d59 6559 2e59 5659 37d9 4fd9 2851 5051 31d1 49d1 2d1 7ad1 1b51 6351 1cd1 64d1 551 7d51 3651 4e51 2fd1 57d1 2869 5069 31e9 49e9 2e9 7ae9 1b69 6369 1ce9 64e9 569 7d69 3669 4e69 2fe9 57e9 38e1 40e1 2161 5961 1261 6a61 be1 73e1 c61 7461 15e1 6de1 26e1 5ee1 3f61 4761 71 7871 19f1 61f1 2af1 52f1 3371 4b71 34f1 4cf1 2d71 5571 1e71 6671 7f1 7ff1 1879 6079 1f9 79f9 32f9 4af9 2b79 5379 2cf9 54f9 3579 4d79 679 7e79 1ff9 67f9 108a 688a 90a 710a 3a0a 420a 238a 5b8a 240a 5c0a 3d8a 458a e8a 768a 170a 6f0a 2082 5882 3902 4102 a02 7202 1382 6b82 1402 6c02 d82 7582 3e82 4682 2702 5f02 892 7092 1112 6912 2212 5a12 3b92 4392 3c12 4412 2592 5d92 1692 6e92 f12 7712 301a 481a 299a 519a 1a9a 629a 31a 7b1a 49a 7c9a 1d1a 651a 2e1a 561a 379a 4f9a 38a2 40a2 2122 5922 1222 6a22 ba2 73a2 c22 7422 15a2 6da2 26a2 5ea2 3f22 4722 8aa 70aa 112a 692a 222a 5a2a 3baa 43aa 3c2a 442a 25aa 5daa 16aa 6eaa f2a 772a 20ba 58ba 393a 413a a3a 723a 13ba 6bba 143a 6c3a dba 75ba 3eba 46ba 273a 5f3a 32 7832 19b2 61b2 2ab2 52b2 3332 4b32 34b2 4cb2 2d32 5532 1e32 6632 7b2 7fb2 2842 5042 31c2 49c2 2c2 7ac2 1b42 6342 1cc2 64c2 542 7d42 3642 4e42 2fc2 57c2 38ca 40ca 214a 594a 124a 6a4a bca 73ca c4a 744a 15ca 6dca 26ca 5eca 3f4a 474a 5a 785a 19da 61da 2ada 52da 335a 4b5a 34da 4cda 2d5a 555a 1e5a 665a 7da 7fda 1852 6052 1d2 79d2 32d2 4ad2 2b52 5352 2cd2 54d2 3552 4d52 652 7e52 1fd2 67d2 186a 606a 1ea 79ea 32ea 4aea 2b6a 536a 2cea 54ea 356a 4d6a 66a 7e6a 1fea 67ea 10e2 68e2 962 7162 3a62 4262 23e2 5be2 2462 5c62 3de2 45e2 ee2 76e2 1762 6f62 3072 4872 29f2 51f2 1af2 62f2 372 7b72 4f2 7cf2 1d72 6572 2e72 5672 37f2 4ff2 287a 507a 31fa 49fa 2fa 7afa 1b7a 637a 1cfa 64fa 57a 7d7a 367a 4e7a 2ffa 57fa 3003 4803 2983 5183 1a83 6283 303 7b03 483 7c83 1d03 6503 2e03 5603 3783 4f83 280b 500b 318b 498b 28b 7a8b 1b0b 630b 1c8b 648b 50b 7d0b 360b 4e0b 2f8b 578b 181b 601b 19b 799b 329b 4a9b 2b1b 531b 2c9b 549b 351b 4d1b 61b 7e1b 1f9b 679b 1093 6893 913 7113 3a13 4213 2393 5b93 2413 5c13 3d93 4593 e93 7693 1713 6f13 2b 782b 19ab 61ab 2aab 52ab 332b 4b2b 34ab 4cab 2d2b 552b 1e2b 662b 7ab 7fab 1823 6023 1a3 79a3 32a3 4aa3 2b23 5323 2ca3 54a3 3523 4d23 623 7e23 1fa3 67a3 2833 5033 31b3 49b3 2b3 7ab3 1b33 6333 1cb3 64b3 533 7d33 3633 4e33 2fb3 57b3 38bb 40bb 213b 593b 123b 6a3b bbb 73bb c3b 743b 15bb 6dbb 26bb 5ebb 3f3b 473b 20cb 58cb 394b 414b a4b 724b 13cb 6bcb 144b 6c4b dcb 75cb 3ecb 46cb 274b 5f4b 43 7843 19c3 61c3 2ac3 52c3 3343 4b43 34c3 4cc3 2d43 5543 1e43 6643 7c3 7fc3 38d3 40d3 2153 5953 1253 6a53 bd3 73d3 c53 7453 15d3 6dd3 26d3 5ed3 3f53 4753 8db 70db 115b 695b 225b 5a5b 3bdb 43db 3c5b 445b 25db 5ddb 16db 6edb f5b 775b 8e3 70e3 1163 6963 2263 5a63 3be3 43e3 3c63 4463 25e3 5de3 16e3 6ee3 f63 7763 306b 486b 29eb 51eb 1aeb 62eb 36b 7b6b 4eb 7ceb 1d6b 656b 2e6b 566b 37eb 4feb 10fb 68fb 97b 717b 3a7b 427b 23fb 5bfb 247b 5c7b 3dfb 45fb efb 76fb 177b 6f7b 20f3 58f3 3973 4173 a73 7273 13f3 6bf3 1473 6c73 df3 75f3 3ef3 46f3 2773 5f73 208c 588c 390c 410c a0c 720c 138c 6b8c 140c 6c0c d8c 758c 3e8c 468c 270c 5f0c 1084 6884 904 7104 3a04 4204 2384 5b84 2404 5c04 3d84 4584 e84 7684 1704 6f04 3014 4814 2994 5194 1a94 6294 314 7b14 494 7c94 1d14 6514 2e14 5614 3794 4f94 89c 709c 111c 691c 221c 5a1c 3b9c 439c 3c1c 441c 259c 5d9c 169c 6e9c f1c 771c 8a4 70a4 1124 6924 2224 5a24 3ba4 43a4 3c24 4424 25a4 5da4 16a4 6ea4 f24 7724 38ac 40ac 212c 592c 122c 6a2c bac 73ac c2c 742c 15ac 6dac 26ac 5eac 3f2c 472c 3c 783c 19bc 61bc 2abc 52bc 333c 4b3c 34bc 4cbc 2d3c 553c 1e3c 663c 7bc 7fbc 20b4 58b4 3934 4134 a34 7234 13b4 6bb4 1434 6c34 db4 75b4 3eb4 46b4 2734 5f34 38c4 40c4 2144 5944 1244 6a44 bc4 73c4 c44 7444 15c4 6dc4 26c4 5ec4 3f44 4744 284c 504c 31cc 49cc 2cc 7acc 1b4c 634c 1ccc 64cc 54c 7d4c 364c 4e4c 2fcc 57cc 185c 605c 1dc 79dc 32dc 4adc 2b5c 535c 2cdc 54dc 355c 4d5c 65c 7e5c 1fdc 67dc 54 7854 19d4 61d4 2ad4 52d4 3354 4b54 34d4 4cd4 2d54 5554 1e54 6654 7d4 7fd4 10ec 68ec 96c 716c 3a6c 426c 23ec 5bec 246c 5c6c 3dec 45ec eec 76ec 176c 6f6c 1864 6064 1e4 79e4 32e4 4ae4 2b64 5364 2ce4 54e4 3564 4d64 664 7e64 1fe4 67e4 2874 5074 31f4 49f4 2f4 7af4 1b74 6374 1cf4 64f4 574 7d74 3674 4e74 2ff4 57f4 307c 487c 29fc 51fc 1afc 62fc 37c 7b7c 4fc 7cfc 1d7c 657c 2e7c 567c 37fc 4ffc 2805 5005 3185 4985 285 7a85 1b05 6305 1c85 6485 505 7d05 3605 4e05 2f85 5785 300d 480d 298d 518d 1a8d 628d 30d 7b0d 48d 7c8d 1d0d 650d 2e0d 560d 378d 4f8d 109d 689d 91d 711d 3a1d 421d 239d 5b9d 241d 5c1d 3d9d 459d e9d 769d 171d 6f1d 1815 6015 195 7995 3295 4a95 2b15 5315 2c95 5495 3515 4d15 615 7e15 1f95 6795 182d 602d 1ad 79ad 32ad 4aad 2b2d 532d 2cad 54ad 352d 4d2d 62d 7e2d 1fad 67ad 25 7825 19a5 61a5 2aa5 52a5 3325 4b25 34a5 4ca5 2d25 5525 1e25 6625 7a5 7fa5 38b5 40b5 2135 5935 1235 6a35 bb5 73b5 c35 7435 15b5 6db5 26b5 5eb5 3f35 4735 283d 503d 31bd 49bd 2bd 7abd 1b3d 633d 1cbd 64bd 53d 7d3d 363d 4e3d 2fbd 57bd 4d 784d 19cd 61cd 2acd 52cd 334d 4b4d 34cd 4ccd 2d4d 554d 1e4d 664d 7cd 7fcd 20c5 58c5 3945 4145 a45 7245 13c5 6bc5 1445 6c45 dc5 75c5 3ec5 46c5 2745 5f45 8d5 70d5 1155 6955 2255 5a55 3bd5 43d5 3c55 4455 25d5 5dd5 16d5 6ed5 f55 7755 38dd 40dd 215d 595d 125d 6a5d bdd 73dd c5d 745d 15dd 6ddd 26dd 5edd 3f5d 475d 3065 4865 29e5 51e5 1ae5 62e5 365 7b65 4e5 7ce5 1d65 6565 2e65 5665 37e5 4fe5 8ed 70ed 116d 696d 226d 5a6d 3bed 43ed 3c6d 446d 25ed 5ded 16ed 6eed f6d 776d 20fd 58fd 397d 417d a7d 727d 13fd 6bfd 147d 6c7d dfd 75fd 3efd 46fd 277d 5f7d 10f5 68f5 975 7175 3a75 4275 23f5 5bf5 2475 5c75 3df5 45f5 ef5 76f5 1775 6f75 1806 6006 186 7986 3286 4a86 2b06 5306 2c86 5486 3506 4d06 606 7e06 1f86 6786 e 780e 198e 618e 2a8e 528e 330e 4b0e 348e 4c8e 2d0e 550e 1e0e 660e 78e 7f8e 389e 409e 211e 591e 121e 6a1e b9e 739e c1e 741e 159e 6d9e 269e 5e9e 3f1e 471e 2816 5016 3196 4996 296 7a96 1b16 6316 1c96 6496 516 7d16 3616 4e16 2f96 5796 282e 502e 31ae 49ae 2ae 7aae 1b2e 632e 1cae 64ae 52e 7d2e 362e 4e2e 2fae 57ae 3026 4826 29a6 51a6 1aa6 62a6 326 7b26 4a6 7ca6 1d26 6526 2e26 5626 37a6 4fa6 10b6 68b6 936 7136 3a36 4236 23b6 5bb6 2436 5c36 3db6 45b6 eb6 76b6 1736 6f36 183e 603e 1be 79be 32be 4abe 2b3e 533e 2cbe 54be 353e 4d3e 63e 7e3e 1fbe 67be 304e 484e 29ce 51ce 1ace 62ce 34e 7b4e 4ce 7cce 1d4e 654e 2e4e 564e 37ce 4fce 8c6 70c6 1146 6946 2246 5a46 3bc6 43c6 3c46 4446 25c6 5dc6 16c6 6ec6 f46 7746 20d6 58d6 3956 4156 a56 7256 13d6 6bd6 1456 6c56 dd6 75d6 3ed6 46d6 2756 5f56 10de 68de 95e 715e 3a5e 425e 23de 5bde 245e 5c5e 3dde 45de ede 76de 175e 6f5e 66 7866 19e6 61e6 2ae6 52e6 3366 4b66 34e6 4ce6 2d66 5566 1e66 6666 7e6 7fe6 20ee 58ee 396e 416e a6e 726e 13ee 6bee 146e 6c6e dee 75ee 3eee 46ee 276e 5f6e 8fe 70fe 117e 697e 227e 5a7e 3bfe 43fe 3c7e 447e 25fe 5dfe 16fe 6efe f7e 777e 38f6 40f6 2176 5976 1276 6a76 bf6 73f6 c76 7476 15f6 6df6 26f6 5ef6 3f76 4776 88f 708f 110f 690f 220f 5a0f 3b8f 438f 3c0f 440f 258f 5d8f 168f 6e8f f0f 770f 3887 4087 2107 5907 1207 6a07 b87 7387 c07 7407 1587 6d87 2687 5e87 3f07 4707 17 7817 1997 6197 2a97 5297 3317 4b17 3497 4c97 2d17 5517 1e17 6617 797 7f97 209f 589f 391f 411f a1f 721f 139f 6b9f 141f 6c1f d9f 759f 3e9f 469f 271f 5f1f 20a7 58a7 3927 4127 a27 7227 13a7 6ba7 1427 6c27 da7 75a7 3ea7 46a7 2727 5f27 10af 68af 92f 712f 3a2f 422f 23af 5baf 242f 5c2f 3daf 45af eaf 76af 172f 6f2f 303f 483f 29bf 51bf 1abf 62bf 33f 7b3f 4bf 7cbf 1d3f 653f 2e3f 563f 37bf 4fbf 8b7 70b7 1137 6937 2237 5a37 3bb7 43b7 3c37 4437 25b7 5db7 16b7 6eb7 f37 7737 10c7 68c7 947 7147 3a47 4247 23c7 5bc7 2447 5c47 3dc7 45c7 ec7 76c7 1747 6f47 184f 604f 1cf 79cf 32cf 4acf 2b4f 534f 2ccf 54cf 354f 4d4f 64f 7e4f 1fcf 67cf 285f 505f 31df 49df 2df 7adf 1b5f 635f 1cdf 64df 55f 7d5f 365f 4e5f 2fdf 57df 3057 4857 29d7 51d7 1ad7 62d7 357 7b57 4d7 7cd7 1d57 6557 2e57 5657 37d7 4fd7 38ef 40ef 216f 596f 126f 6a6f bef 73ef c6f 746f 15ef 6def 26ef 5eef 3f6f 476f 2867 5067 31e7 49e7 2e7 7ae7 1b67 6367 1ce7 64e7 567 7d67 3667 4e67 2fe7 57e7 1877 6077 1f7 79f7 32f7 4af7 2b77 5377 2cf7 54f7 3577 4d77 677 7e77 1ff7 67f7 7f 787f 19ff 61ff 2aff 52ff 337f 4b7f 34ff 4cff 2d7f 557f 1e7f 667f 7ff 7fff
4753 7 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 1818 6018 2898 5098 3118 4918 198 7998 218 7a18 3298 4a98 2b18 5318 1b98 6398 2420 5c20 14a0 6ca0 d20 7520 3da0 45a0 3e20 4620 ea0 76a0 1720 6f20 27a0 5fa0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 4440 7c40 cc0 34c0 1540 2d40 5dc0 65c0 1e40 2640 56c0 6ec0 4f40 7740 7c0 3fc0 2048 5848 10c8 68c8 948 7148 39c8 41c8 3a48 4248 ac8 72c8 1348 6b48 23c8 5bc8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 1c70 6470 2cf0 54f0 3570 4d70 5f0 7df0 670 7e70 36f0 4ef0 2f70 5770 1ff0 67f0 4078 7878 8f8 30f8 1178 2978 59f8 61f8 1a78 2278 52f8 6af8 4b78 7378 3f8 3bf8 1c01 6401 2c81 5481 3501 4d01 581 7d81 601 7e01 3681 4e81 2f01 5701 1f81 6781 4009 7809 889 3089 1109 2909 5989 6189 1a09 2209 5289 6a89 4b09 7309 389 3b89 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 4c19 7419 499 3c99 1d19 2519 5599 6d99 1619 2e19 5e99 6699 4719 7f19 f99 3799 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 4431 7c31 cb1 34b1 1531 2d31 5db1 65b1 1e31 2631 56b1 6eb1 4f31 7731 7b1 3fb1 2039 5839 10b9 68b9 939 7139 39b9 41b9 3a39 4239 ab9 72b9 1339 6b39 23b9 5bb9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 2451 5c51 14d1 6cd1 d51 7551 3dd1 45d1 3e51 4651 ed1 76d1 1751 6f51 27d1 5fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 1869 6069 28e9 50e9 3169 4969 1e9 79e9 269 7a69 32e9 4ae9 2b69 5369 1be9 63e9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 4012 7812 892 3092 1112 2912 5992 6192 1a12 2212 5292 6a92 4b12 7312 392 3b92 241a 5c1a 149a 6c9a d1a 751a 3d9a 459a 3e1a 461a e9a 769a 171a 6f1a 279a 5f9a 1822 6022 28a2 50a2 3122 4922 1a2 79a2 222 7a22 32a2 4aa2 2b22 5322 1ba2 63a2 442a 7c2a caa 34aa 152a 2d2a 5daa 65aa 1e2a 262a 56aa 6eaa 4f2a 772a 7aa 3faa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 193a 213a 51ba 69ba 123a 2a3a 5aba 62ba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 1c4a 644a 2cca 54ca 354a 4d4a 5ca 7dca 64a 7e4a 36ca 4eca 2f4a 574a 1fca 67ca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 2072 5872 10f2 68f2 972 7172 39f2 41f2 3a72 4272 af2 72f2 1372 6b72 23f2 5bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 2003 5803 1083 6883 903 7103 3983 4183 3a03 4203 a83 7283 1303 6b03 2383 5b83 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 1c3b 643b 2cbb 54bb 353b 4d3b 5bb 7dbb 63b 7e3b 36bb 4ebb 2f3b 573b 1fbb 67bb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 1853 6053 28d3 50d3 3153 4953 1d3 79d3 253 7a53 32d3 4ad3 2b53 5353 1bd3 63d3 445b 7c5b cdb 34db 155b 2d5b 5ddb 65db 1e5b 265b 56db 6edb 4f5b 775b 7db 3fdb 4063 7863 8e3 30e3 1163 2963 59e3 61e3 1a63 2263 52e3 6ae3 4b63 7363 3e3 3be3 246b 5c6b 14eb 6ceb d6b 756b 3deb 45eb 3e6b 466b eeb 76eb 176b 6f6b 27eb 5feb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 2014 5814 1094 6894 914 7114 3994 4194 3a14 4214 a94 7294 1314 6b14 2394 5b94 441c 7c1c c9c 349c 151c 2d1c 5d9c 659c 1e1c 261c 569c 6e9c 4f1c 771c 79c 3f9c 4024 7824 8a4 30a4 1124 2924 59a4 61a4 1a24 2224 52a4 6aa4 4b24 7324 3a4 3ba4 1c2c 642c 2cac 54ac 352c 4d2c 5ac 7dac 62c 7e2c 36ac 4eac 2f2c 572c 1fac 67ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 1844 6044 28c4 50c4 3144 4944 1c4 79c4 244 7a44 32c4 4ac4 2b44 5344 1bc4 63c4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 247c 5c7c 14fc 6cfc d7c 757c 3dfc 45fc 3e7c 467c efc 76fc 177c 6f7c 27fc 5ffc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 240d 5c0d 148d 6c8d d0d 750d 3d8d 458d 3e0d 460d e8d 768d 170d 6f0d 278d 5f8d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 1835 6035 28b5 50b5 3135 4935 1b5 79b5 235 7a35 32b5 4ab5 2b35 5335 1bb5 63b5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1d45 2545 55c5 6dc5 1645 2e45 5ec5 66c5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 4055 7855 8d5 30d5 1155 2955 59d5 61d5 1a55 2255 52d5 6ad5 4b55 7355 3d5 3bd5 1c5d 645d 2cdd 54dd 355d 4d5d 5dd 7ddd 65d 7e5d 36dd 4edd 2f5d 575d 1fdd 67dd 2065 5865 10e5 68e5 965 7165 39e5 41e5 3a65 4265 ae5 72e5 1365 6b65 23e5 5be5 446d 7c6d ced 34ed 156d 2d6d 5ded 65ed 1e6d 266d 56ed 6eed 4f6d 776d 7ed 3fed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 1c16 6416 2c96 5496 3516 4d16 596 7d96 616 7e16 3696 4e96 2f16 5716 1f96 6796 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 202e 582e 10ae 68ae 92e 712e 39ae 41ae 3a2e 422e aae 72ae 132e 6b2e 23ae 5bae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 2446 5c46 14c6 6cc6 d46 7546 3dc6 45c6 3e46 4646 ec6 76c6 1746 6f46 27c6 5fc6 404e 784e 8ce 30ce 114e 294e 59ce 61ce 1a4e 224e 52ce 6ace 4b4e 734e 3ce 3bce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 4866 7066 e6 38e6 1966 2166 51e6 69e6 1266 2a66 5ae6 62e6 4366 7b66 be6 33e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 4476 7c76 cf6 34f6 1576 2d76 5df6 65f6 1e76 2676 56f6 6ef6 4f76 7776 7f6 3ff6 187e 607e 28fe 50fe 317e 497e 1fe 79fe 27e 7a7e 32fe 4afe 2b7e 537e 1bfe 63fe 4407 7c07 c87 3487 1507 2d07 5d87 6587 1e07 2607 5687 6e87 4f07 7707 787 3f87 180f 600f 288f 508f 310f 490f 18f 798f 20f 7a0f 328f 4a8f 2b0f 530f 1b8f 638f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 2437 5c37 14b7 6cb7 d37 7537 3db7 45b7 3e37 4637 eb7 76b7 1737 6f37 27b7 5fb7 403f 783f 8bf 30bf 113f 293f 59bf 61bf 1a3f 223f 52bf 6abf 4b3f 733f 3bf 3bbf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 205f 585f 10df 68df 95f 715f 39df 41df 3a5f 425f adf 72df 135f 6b5f 23df 5bdf 1c67 6467 2ce7 54e7 3567 4d67 5e7 7de7 667 7e67 36e7 4ee7 2f67 5767 1fe7 67e7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff
5296 8 0 3800 4880 7080 5100 6900 1980 2180 5a00 6200 1280 2a80 b00 3300 4380 7b80 c08 3408 4488 7c88 5d08 6508 1588 2d88 5608 6e08 1e88 2688 708 3f08 4f88 7788 1410 2c10 5c90 6490 4510 7d10 d90 3590 4e10 7610 690 3e90 1f10 2710 5790 6f90 4018 7818 898 3098 1118 2918 5998 6198 1a18 2218 5298 6a98 4b18 7318 398 3b98 4420 7c20 ca0 34a0 1520 2d20 5da0 65a0 1e20 2620 56a0 6ea0 4f20 7720 7a0 3fa0 1028 2828 58a8 60a8 4128 7928 9a8 31a8 4a28 7228 2a8 3aa8 1b28 2328 53a8 6ba8 830 3030 40b0 78b0 5930 6130 11b0 29b0 5230 6a30 1ab0 22b0 330 3b30 4bb0 73b0 438 3c38 4cb8 74b8 5538 6d38 1db8 25b8 5e38 6638 16b8 2eb8 f38 3738 47b8 7fb8 1c40 2440 54c0 6cc0 4d40 7540 5c0 3dc0 4640 7e40 ec0 36c0 1740 2f40 5fc0 67c0 5848 6048 10c8 28c8 948 3148 41c8 79c8 248 3a48 4ac8 72c8 5348 6b48 1bc8 23c8 4850 7050 d0 38d0 1950 2150 51d0 69d0 1250 2a50 5ad0 62d0 4350 7b50 bd0 33d0 5458 6c58 1cd8 24d8 558 3d58 4dd8 75d8 e58 3658 46d8 7ed8 5f58 6758 17d8 2fd8 5060 6860 18e0 20e0 160 3960 49e0 71e0 a60 3260 42e0 7ae0 5b60 6360 13e0 2be0 4c68 7468 4e8 3ce8 1d68 2568 55e8 6de8 1668 2e68 5ee8 66e8 4768 7f68 fe8 37e8 5c70 6470 14f0 2cf0 d70 3570 45f0 7df0 670 3e70 4ef0 76f0 5770 6f70 1ff0 27f0 1878 2078 50f8 68f8 4978 7178 1f8 39f8 4278 7a78 af8 32f8 1378 2b78 5bf8 63f8 5c01 6401 1481 2c81 d01 3501 4581 7d81 601 3e01 4e81 7681 5701 6f01 1f81 2781 1809 2009 5089 6889 4909 7109 189 3989 4209 7a09 a89 3289 1309 2b09 5b89 6389 5011 6811 1891 2091 111 3911 4991 7191 a11 3211 4291 7a91 5b11 6311 1391 2b91 4c19 7419 499 3c99 1d19 2519 5599 6d99 1619 2e19 5e99 6699 4719 7f19 f99 3799 4821 7021 a1 38a1 1921 2121 51a1 69a1 1221 2a21 5aa1 62a1 4321 7b21 ba1 33a1 5429 6c29 1ca9 24a9 529 3d29 4da9 75a9 e29 3629 46a9 7ea9 5f29 6729 17a9 2fa9 1c31 2431 54b1 6cb1 4d31 7531 5b1 3db1 4631 7e31 eb1 36b1 1731 2f31 5fb1 67b1 5839 6039 10b9 28b9 939 3139 41b9 79b9 239 3a39 4ab9 72b9 5339 6b39 1bb9 23b9 841 3041 40c1 78c1 5941 6141 11c1 29c1 5241 6a41 1ac1 22c1 341 3b41 4bc1 73c1 449 3c49 4cc9 74c9 5549 6d49 1dc9 25c9 5e49 6649 16c9 2ec9 f49 3749 47c9 7fc9 4451 7c51 cd1 34d1 1551 2d51 5dd1 65d1 1e51 2651 56d1 6ed1 4f51 7751 7d1 3fd1 1059 2859 58d9 60d9 4159 7959 9d9 31d9 4a59 7259 2d9 3ad9 1b59 2359 53d9 6bd9 1461 2c61 5ce1 64e1 4561 7d61 de1 35e1 4e61 7661 6e1 3ee1 1f61 2761 57e1 6fe1 4069 7869 8e9 30e9 1169 2969 59e9 61e9 1a69 2269 52e9 6ae9 4b69 7369 3e9 3be9 71 3871 48f1 70f1 5171 6971 19f1 21f1 5a71 6271 12f1 2af1 b71 3371 43f1 7bf1 c79 3479 44f9 7cf9 5d79 6579 15f9 2df9 5679 6e79 1ef9 26f9 779 3f79 4ff9 77f9 4c02 7402 482 3c82 1d02 2502 5582 6d82 1602 2e02 5e82 6682 4702 7f02 f82 3782 500a 680a 188a 208a 10a 390a 498a 718a a0a 320a 428a 7a8a 5b0a 630a 138a 2b8a 1812 2012 5092 6892 4912 7112 192 3992 4212 7a12 a92 3292 1312 2b12 5b92 6392 5c1a 641a 149a 2c9a d1a 351a 459a 7d9a 61a 3e1a 4e9a 769a 571a 6f1a 1f9a 279a 5822 6022 10a2 28a2 922 3122 41a2 79a2 222 3a22 4aa2 72a2 5322 6b22 1ba2 23a2 1c2a 242a 54aa 6caa 4d2a 752a 5aa 3daa 462a 7e2a eaa 36aa 172a 2f2a 5faa 67aa 5432 6c32 1cb2 24b2 532 3d32 4db2 75b2 e32 3632 46b2 7eb2 5f32 6732 17b2 2fb2 483a 703a ba 38ba 193a 213a 51ba 69ba 123a 2a3a 5aba 62ba 433a 7b3a bba 33ba 1042 2842 58c2 60c2 4142 7942 9c2 31c2 4a42 7242 2c2 3ac2 1b42 2342 53c2 6bc2 444a 7c4a cca 34ca 154a 2d4a 5dca 65ca 1e4a 264a 56ca 6eca 4f4a 774a 7ca 3fca 452 3c52 4cd2 74d2 5552 6d52 1dd2 25d2 5e52 6652 16d2 2ed2 f52 3752 47d2 7fd2 85a 305a 40da 78da 595a 615a 11da 29da 525a 6a5a 1ada 22da 35a 3b5a 4bda 73da c62 3462 44e2 7ce2 5d62 6562 15e2 2de2 5662 6e62 1ee2 26e2 762 3f62 4fe2 77e2 6a 386a 48ea 70ea 516a 696a 19ea 21ea 5a6a 626a 12ea 2aea b6a 336a 43ea 7bea 4072 7872 8f2 30f2 1172 2972 59f2 61f2 1a72 2272 52f2 6af2 4b72 7372 3f2 3bf2 147a 2c7a 5cfa 64fa 457a 7d7a dfa 35fa 4e7a 767a 6fa 3efa 1f7a 277a 57fa 6ffa 4003 7803 883 3083 1103 2903 5983 6183 1a03 2203 5283 6a83 4b03 7303 383 3b83 140b 2c0b 5c8b 648b 450b 7d0b d8b 358b 4e0b 760b 68b 3e8b 1f0b 270b 578b 6f8b c13 3413 4493 7c93 5d13 6513 1593 2d93 5613 6e13 1e93 2693 713 3f13 4f93 7793 1b 381b 489b 709b 511b 691b 199b 219b 5a1b 621b 129b 2a9b b1b 331b 439b 7b9b 423 3c23 4ca3 74a3 5523 6d23 1da3 25a3 5e23 6623 16a3 2ea3 f23 3723 47a3 7fa3 82b 302b 40ab 78ab 592b 612b 11ab 29ab 522b 6a2b 1aab 22ab 32b 3b2b 4bab 73ab 1033 2833 58b3 60b3 4133 7933 9b3 31b3 4a33 7233 2b3 3ab3 1b33 2333 53b3 6bb3 443b 7c3b cbb 34bb 153b 2d3b 5dbb 65bb 1e3b 263b 56bb 6ebb 4f3b 773b 7bb 3fbb 5443 6c43 1cc3 24c3 543 3d43 4dc3 75c3 e43 3643 46c3 7ec3 5f43 6743 17c3 2fc3 484b 704b cb 38cb 194b 214b 51cb 69cb 124b 2a4b 5acb 62cb 434b 7b4b bcb 33cb 5853 6053 10d3 28d3 953 3153 41d3 79d3 253 3a53 4ad3 72d3 5353 6b53 1bd3 23d3 1c5b 245b 54db 6cdb 4d5b 755b 5db 3ddb 465b 7e5b edb 36db 175b 2f5b 5fdb 67db 1863 2063 50e3 68e3 4963 7163 1e3 39e3 4263 7a63 ae3 32e3 1363 2b63 5be3 63e3 5c6b 646b 14eb 2ceb d6b 356b 45eb 7deb 66b 3e6b 4eeb 76eb 576b 6f6b 1feb 27eb 4c73 7473 4f3 3cf3 1d73 2573 55f3 6df3 1673 2e73 5ef3 66f3 4773 7f73 ff3 37f3 507b 687b 18fb 20fb 17b 397b 49fb 71fb a7b 327b 42fb 7afb 5b7b 637b 13fb 2bfb 5404 6c04 1c84 2484 504 3d04 4d84 7584 e04 3604 4684 7e84 5f04 6704 1784 2f84 480c 700c 8c 388c 190c 210c 518c 698c 120c 2a0c 5a8c 628c 430c 7b0c b8c 338c 5814 6014 1094 2894 914 3114 4194 7994 214 3a14 4a94 7294 5314 6b14 1b94 2394 1c1c 241c 549c 6c9c 4d1c 751c 59c 3d9c 461c 7e1c e9c 369c 171c 2f1c 5f9c 679c 1824 2024 50a4 68a4 4924 7124 1a4 39a4 4224 7a24 aa4 32a4 1324 2b24 5ba4 63a4 5c2c 642c 14ac 2cac d2c 352c 45ac 7dac 62c 3e2c 4eac 76ac 572c 6f2c 1fac 27ac 4c34 7434 4b4 3cb4 1d34 2534 55b4 6db4 1634 2e34 5eb4 66b4 4734 7f34 fb4 37b4 503c 683c 18bc 20bc 13c 393c 49bc 71bc a3c 323c 42bc 7abc 5b3c 633c 13bc 2bbc 4044 7844 8c4 30c4 1144 2944 59c4 61c4 1a44 2244 52c4 6ac4 4b44 7344 3c4 3bc4 144c 2c4c 5ccc 64cc 454c 7d4c dcc 35cc 4e4c 764c 6cc 3ecc 1f4c 274c 57cc 6fcc c54 3454 44d4 7cd4 5d54 6554 15d4 2dd4 5654 6e54 1ed4 26d4 754 3f54 4fd4 77d4 5c 385c 48dc 70dc 515c 695c 19dc 21dc 5a5c 625c 12dc 2adc b5c 335c 43dc 7bdc 464 3c64 4ce4 74e4 5564 6d64 1de4 25e4 5e64 6664 16e4 2ee4 f64 3764 47e4 7fe4 86c 306c 40ec 78ec 596c 616c 11ec 29ec 526c 6a6c 1aec 22ec 36c 3b6c 4bec 73ec 1074 2874 58f4 60f4 4174 7974 9f4 31f4 4a74 7274 2f4 3af4 1b74 2374 53f4 6bf4 447c 7c7c cfc 34fc 157c 2d7c 5dfc 65fc 1e7c 267c 56fc 6efc 4f7c 777c 7fc 3ffc 1005 2805 5885 6085 4105 7905 985 3185 4a05 7205 285 3a85 1b05 2305 5385 6b85 440d 7c0d c8d 348d 150d 2d0d 5d8d 658d 1e0d 260d 568d 6e8d 4f0d 770d 78d 3f8d 415 3c15 4c95 7495 5515 6d15 1d95 2595 5e15 6615 1695 2e95 f15 3715 4795 7f95 81d 301d 409d 789d 591d 611d 119d 299d 521d 6a1d 1a9d 229d 31d 3b1d 4b9d 739d c25 3425 44a5 7ca5 5d25 6525 15a5 2da5 5625 6e25 1ea5 26a5 725 3f25 4fa5 77a5 2d 382d 48ad 70ad 512d 692d 19ad 21ad 5a2d 622d 12ad 2aad b2d 332d 43ad 7bad 4035 7835 8b5 30b5 1135 2935 59b5 61b5 1a35 2235 52b5 6ab5 4b35 7335 3b5 3bb5 143d 2c3d 5cbd 64bd 453d 7d3d dbd 35bd 4e3d 763d 6bd 3ebd 1f3d 273d 57bd 6fbd 4c45 7445 4c5 3cc5 1d45 2545 55c5 6dc5 1645 2e45 5ec5 66c5 4745 7f45 fc5 37c5 504d 684d 18cd 20cd 14d 394d 49cd 71cd a4d 324d 42cd 7acd 5b4d 634d 13cd 2bcd 1855 2055 50d5 68d5 4955 7155 1d5 39d5 4255 7a55 ad5 32d5 1355 2b55 5bd5 63d5 5c5d 645d 14dd 2cdd d5d 355d 45dd 7ddd 65d 3e5d 4edd 76dd 575d 6f5d 1fdd 27dd 5865 6065 10e5 28e5 965 3165 41e5 79e5 265 3a65 4ae5 72e5 5365 6b65 1be5 23e5 1c6d 246d 54ed 6ced 4d6d 756d 5ed 3ded 466d 7e6d eed 36ed 176d 2f6d 5fed 67ed 5475 6c75 1cf5 24f5 575 3d75 4df5 75f5 e75 3675 46f5 7ef5 5f75 6775 17f5 2ff5 487d 707d fd 38fd 197d 217d 51fd 69fd 127d 2a7d 5afd 62fd 437d 7b7d bfd 33fd 806 3006 4086 7886 5906 6106 1186 2986 5206 6a06 1a86 2286 306 3b06 4b86 7386 40e 3c0e 4c8e 748e 550e 6d0e 1d8e 258e 5e0e 660e 168e 2e8e f0e 370e 478e 7f8e 4416 7c16 c96 3496 1516 2d16 5d96 6596 1e16 2616 5696 6e96 4f16 7716 796 3f96 101e 281e 589e 609e 411e 791e 99e 319e 4a1e 721e 29e 3a9e 1b1e 231e 539e 6b9e 1426 2c26 5ca6 64a6 4526 7d26 da6 35a6 4e26 7626 6a6 3ea6 1f26 2726 57a6 6fa6 402e 782e 8ae 30ae 112e 292e 59ae 61ae 1a2e 222e 52ae 6aae 4b2e 732e 3ae 3bae 36 3836 48b6 70b6 5136 6936 19b6 21b6 5a36 6236 12b6 2ab6 b36 3336 43b6 7bb6 c3e 343e 44be 7cbe 5d3e 653e 15be 2dbe 563e 6e3e 1ebe 26be 73e 3f3e 4fbe 77be 5c46 6446 14c6 2cc6 d46 3546 45c6 7dc6 646 3e46 4ec6 76c6 5746 6f46 1fc6 27c6 184e 204e 50ce 68ce 494e 714e 1ce 39ce 424e 7a4e ace 32ce 134e 2b4e 5bce 63ce 5056 6856 18d6 20d6 156 3956 49d6 71d6 a56 3256 42d6 7ad6 5b56 6356 13d6 2bd6 4c5e 745e 4de 3cde 1d5e 255e 55de 6dde 165e 2e5e 5ede 66de 475e 7f5e fde 37de 4866 7066 e6 38e6 1966 2166 51e6 69e6 1266 2a66 5ae6 62e6 4366 7b66 be6 33e6 546e 6c6e 1cee 24ee 56e 3d6e 4dee 75ee e6e 366e 46ee 7eee 5f6e 676e 17ee 2fee 1c76 2476 54f6 6cf6 4d76 7576 5f6 3df6 4676 7e76 ef6 36f6 1776 2f76 5ff6 67f6 587e 607e 10fe 28fe 97e 317e 41fe 79fe 27e 3a7e 4afe 72fe 537e 6b7e 1bfe 23fe 1c07 2407 5487 6c87 4d07 7507 587 3d87 4607 7e07 e87 3687 1707 2f07 5f87 6787 580f 600f 108f 288f 90f 310f 418f 798f 20f 3a0f 4a8f 728f 530f 6b0f 1b8f 238f 4817 7017 97 3897 1917 2117 5197 6997 1217 2a17 5a97 6297 4317 7b17 b97 3397 541f 6c1f 1c9f 249f 51f 3d1f 4d9f 759f e1f 361f 469f 7e9f 5f1f 671f 179f 2f9f 5027 6827 18a7 20a7 127 3927 49a7 71a7 a27 3227 42a7 7aa7 5b27 6327 13a7 2ba7 4c2f 742f 4af 3caf 1d2f 252f 55af 6daf 162f 2e2f 5eaf 66af 472f 7f2f faf 37af 5c37 6437 14b7 2cb7 d37 3537 45b7 7db7 637 3e37 4eb7 76b7 5737 6f37 1fb7 27b7 183f 203f 50bf 68bf 493f 713f 1bf 39bf 423f 7a3f abf 32bf 133f 2b3f 5bbf 63bf 47 3847 48c7 70c7 5147 6947 19c7 21c7 5a47 6247 12c7 2ac7 b47 3347 43c7 7bc7 c4f 344f 44cf 7ccf 5d4f 654f 15cf 2dcf 564f 6e4f 1ecf 26cf 74f 3f4f 4fcf 77cf 1457 2c57 5cd7 64d7 4557 7d57 dd7 35d7 4e57 7657 6d7 3ed7 1f57 2757 57d7 6fd7 405f 785f 8df 30df 115f 295f 59df 61df 1a5f 225f 52df 6adf 4b5f 735f 3df 3bdf 4467 7c67 ce7 34e7 1567 2d67 5de7 65e7 1e67 2667 56e7 6ee7 4f67 7767 7e7 3fe7 106f 286f 58ef 60ef 416f 796f 9ef 31ef 4a6f 726f 2ef 3aef 1b6f 236f 53ef 6bef 877 3077 40f7 78f7 5977 6177 11f7 29f7 5277 6a77 1af7 22f7 377 3b77 4bf7 73f7 47f 3c7f 4cff 74ff 557f 6d7f 1dff 25ff 5e7f 667f 16ff 2eff f7f 377f 47ff 7fff


==> anc/perfect_VERIFICATION.txt <==
PERFECT-CODE COMPUTATION: EXECUTED VERIFICATION

Input publication:
P. R. J. Ostergard and O. Pottonen, The perfect binary one-error-correcting
codes of length 15: Part I--Classification, IEEE Trans. Inform. Theory
55 (2009), 4657--4660; arXiv:0806.2513v3.

Complete source:
https://arxiv.org/src/0806.2513v3/anc/perfect15
Size: 61,271,903 bytes.
SHA256: 3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3
Exactly 5983 lines, each with 2048 hexadecimal codewords.
The source uses sixteen-bit words with bit 3 always zero. Delete that bit.

Selected data:
perfect15_kernel_ge7.txt
SHA256: 79e77704eb5ca4d899497bfddd8c9eb7757e91ebb06169a38f3bd3c9da73eb08
Originally retrieved from the ancillary files of arXiv:2610.30712v1;
independently reconstructed from the COMPLETE published source and compared
record for record, including all codewords in source order.

Commands actually run successfully:
python3 perfect_verify.py --generate
python3 perfect_reproduce.py --source <local-complete-perfect15-file>
python3 -O perfect_verify.py

Full-source result:
All 5983 perfect radius-one-ball partitions verified exactly.
All 5983 translation kernels independently verified as annihilators of
the full Walsh-transform support; no floating-point arithmetic is used.
The two methods agree on each entire kernel, not merely on total counts.
Kernel-dimension distribution:
dimension  1   2     3     4     5    6   7   8  9 11
classes   19 177  1295  2896  1222  305  48  17  3  1

Retained classes with kernel dimension at least seven: 69.
Exact equality with the supplied selected records verified.
All 69 quotient subgroup complements found and independently checked by
enumerating every sum. Every selected code, its entire translation kernel,
and its quotient map are reconstructed by the certificate verifier.

Negative checks actually run:
A missing complement certificate (null) is rejected with a nonzero exit
status, including under python -O.
A dependent all-zero complement basis is likewise rejected under python -O.
All verification checks use explicit exceptions rather than Python assert.

Scope:
The published classification's completeness is an external mathematical
input. These programs verify every supplied source record, exact extraction,
and the required quotient tilings; they do not recreate the classification.


==> anc/perfect_certificates.json <==
{
  "source_sha256": "79e77704eb5ca4d899497bfddd8c9eb7757e91ebb06169a38f3bd3c9da73eb08",
  "certificates": [
    {
      "record": 2,
      "kernel_dimension": 9,
      "kernel_basis": [
        27,
        71,
        140,
        271,
        1059,
        2593,
        4642,
        8195,
        16899
      ],
      "quotient_map": [
        92,
        408,
        1059,
        6147,
        10933,
        16899
      ],
      "points": [
        0,
        60,
        44,
        17,
        3,
        19,
        20,
        1,
        18,
        2,
        48,
        4,
        24,
        8,
        16,
        32
      ],
      "complement_basis": [
        37,
        14
      ]
    },
    {
      "record": 3,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        6147,
        8195,
        16899
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 4,
      "kernel_dimension": 8,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        2593,
        4642,
        8195,
        16899
      ],
      "quotient_map": [
        24,
        68,
        384,
        1059,
        6147,
        10925,
        16899
      ],
      "points": [
        0,
        120,
        88,
        34,
        33,
        1,
        40,
        2,
        36,
        4,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        81,
        74,
        28
      ]
    },
    {
      "record": 5,
      "kernel_dimension": 8,
      "kernel_basis": [
        27,
        71,
        387,
        545,
        1059,
        4099,
        10243,
        16418
      ],
      "quotient_map": [
        24,
        68,
        384,
        1059,
        6830,
        10240,
        16899
      ],
      "points": [
        0,
        72,
        88,
        18,
        17,
        1,
        24,
        2,
        20,
        4,
        80,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        105,
        98,
        44
      ]
    },
    {
      "record": 6,
      "kernel_dimension": 9,
      "kernel_basis": [
        27,
        71,
        387,
        551,
        1059,
        2054,
        4101,
        8195,
        16420
      ],
      "quotient_map": [
        24,
        384,
        1127,
        6147,
        10925,
        16967
      ],
      "points": [
        0,
        60,
        44,
        52,
        17,
        1,
        20,
        36,
        18,
        2,
        48,
        4,
        24,
        8,
        16,
        32
      ],
      "complement_basis": [
        41,
        14
      ]
    },
    {
      "record": 7,
      "kernel_dimension": 9,
      "kernel_basis": [
        27,
        71,
        259,
        643,
        1059,
        2212,
        4258,
        8353,
        16551
      ],
      "quotient_map": [
        24,
        711,
        1127,
        6574,
        10669,
        18500
      ],
      "points": [
        0,
        22,
        14,
        62,
        25,
        1,
        28,
        38,
        26,
        24,
        2,
        4,
        56,
        8,
        16,
        32
      ],
      "complement_basis": [
        45,
        42
      ]
    },
    {
      "record": 8,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        6147,
        8195,
        16899
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 9,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        259,
        643,
        1059,
        12291,
        18435
      ],
      "quotient_map": [
        3,
        24,
        68,
        640,
        1056,
        6573,
        10669,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        112,
        4,
        104,
        96,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 10,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        6147,
        8195,
        16899
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 11,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        35,
        71,
        771,
        1155,
        12291,
        18435
      ],
      "quotient_map": [
        3,
        24,
        68,
        768,
        1152,
        6573,
        10669,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        96,
        4,
        112,
        104,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 12,
      "kernel_dimension": 7,
      "kernel_basis": [
        19,
        43,
        71,
        771,
        1155,
        12291,
        18435
      ],
      "quotient_map": [
        3,
        40,
        68,
        768,
        1152,
        6557,
        10653,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        96,
        2,
        4,
        112,
        104,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 14,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        6147,
        8195,
        16899
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 17,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        6147,
        8195,
        16899
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 18,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        515,
        1059,
        12291,
        18435
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6829,
        10925,
        18432
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        112,
        4,
        104,
        8,
        96,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 19,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        6147,
        8195,
        16899
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 20,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        387,
        1059,
        6147,
        8195,
        16899
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1056,
        6144,
        10925,
        16896
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        72,
        8,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        56
      ]
    },
    {
      "record": 51,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        1059,
        2816,
        4867,
        8195,
        17280
      ],
      "quotient_map": [
        3,
        24,
        68,
        768,
        1056,
        6528,
        10669,
        16512
      ],
      "points": [
        0,
        65,
        1,
        68,
        66,
        2,
        80,
        4,
        224,
        104,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        146,
        52,
        168
      ]
    },
    {
      "record": 52,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        896,
        1059,
        6272,
        10371,
        18435
      ],
      "quotient_map": [
        3,
        24,
        68,
        768,
        1056,
        6189,
        10669,
        18816
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        112,
        4,
        192,
        200,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        146,
        52,
        104
      ]
    },
    {
      "record": 53,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        35,
        71,
        1920,
        6528,
        10627,
        18435
      ],
      "quotient_map": [
        3,
        24,
        68,
        384,
        1536,
        6189,
        10925,
        19072
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        2,
        96,
        4,
        200,
        8,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        52,
        120
      ]
    },
    {
      "record": 54,
      "kernel_dimension": 7,
      "kernel_basis": [
        19,
        43,
        71,
        1920,
        6528,
        10627,
        18435
      ],
      "quotient_map": [
        3,
        40,
        68,
        384,
        1536,
        6173,
        10909,
        19072
      ],
      "points": [
        0,
        97,
        1,
        100,
        98,
        96,
        2,
        4,
        200,
        8,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        52,
        120
      ]
    },
    {
      "record": 80,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        162,
        1059,
        2816,
        13056,
        17186
      ],
      "quotient_map": [
        24,
        46,
        68,
        768,
        1037,
        6531,
        10627,
        16515
      ],
      "points": [
        0,
        240,
        226,
        22,
        19,
        1,
        2,
        4,
        224,
        104,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        114,
        164,
        56
      ]
    },
    {
      "record": 81,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        1059,
        2210,
        5026,
        8960,
        17280
      ],
      "quotient_map": [
        24,
        46,
        68,
        768,
        1037,
        6147,
        10624,
        16515
      ],
      "points": [
        0,
        176,
        162,
        22,
        19,
        1,
        2,
        4,
        192,
        72,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        82,
        148,
        56
      ]
    },
    {
      "record": 85,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        1059,
        2816,
        4736,
        8576,
        17280
      ],
      "quotient_map": [
        3,
        24,
        45,
        68,
        1037,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        21,
        1,
        28,
        22,
        2,
        4,
        8,
        224,
        160,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        146,
        84,
        56
      ]
    },
    {
      "record": 86,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        35,
        71,
        1920,
        6528,
        10880,
        19200
      ],
      "quotient_map": [
        3,
        24,
        45,
        68,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        5,
        1,
        12,
        6,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        84,
        56
      ]
    },
    {
      "record": 87,
      "kernel_dimension": 7,
      "kernel_basis": [
        19,
        43,
        71,
        1920,
        6528,
        10880,
        19200
      ],
      "quotient_map": [
        3,
        29,
        40,
        68,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        3,
        1,
        10,
        6,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 160,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        1059,
        2862,
        4909,
        8195,
        17280
      ],
      "quotient_map": [
        27,
        71,
        387,
        643,
        1059,
        6147,
        10285,
        16512
      ],
      "points": [
        0,
        127,
        63,
        66,
        65,
        1,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        196,
        56
      ]
    },
    {
      "record": 161,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        896,
        1059,
        6318,
        10413,
        18435
      ],
      "quotient_map": [
        27,
        71,
        387,
        643,
        1059,
        6190,
        10285,
        18435
      ],
      "points": [
        0,
        223,
        191,
        98,
        97,
        1,
        112,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        100,
        56
      ]
    },
    {
      "record": 214,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        1059,
        2054,
        4101,
        8195,
        17280
      ],
      "quotient_map": [
        24,
        71,
        384,
        640,
        1056,
        6147,
        10285,
        16512
      ],
      "points": [
        0,
        98,
        34,
        66,
        65,
        1,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        116,
        56
      ]
    },
    {
      "record": 215,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        71,
        896,
        1059,
        6150,
        10245,
        18435
      ],
      "quotient_map": [
        24,
        71,
        384,
        640,
        1056,
        6190,
        10285,
        18435
      ],
      "points": [
        0,
        194,
        162,
        98,
        97,
        1,
        112,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        50,
        164,
        104
      ]
    },
    {
      "record": 216,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        35,
        71,
        1920,
        6150,
        10245,
        18435
      ],
      "quotient_map": [
        24,
        71,
        384,
        640,
        1152,
        6190,
        10285,
        18435
      ],
      "points": [
        0,
        194,
        162,
        98,
        97,
        1,
        96,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        50,
        164,
        120
      ]
    },
    {
      "record": 217,
      "kernel_dimension": 7,
      "kernel_basis": [
        19,
        43,
        71,
        1920,
        6150,
        10245,
        18435
      ],
      "quotient_map": [
        40,
        71,
        384,
        640,
        1152,
        6174,
        10269,
        18435
      ],
      "points": [
        0,
        194,
        162,
        98,
        97,
        96,
        1,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        50,
        164,
        120
      ]
    },
    {
      "record": 670,
      "kernel_dimension": 11,
      "kernel_basis": [
        27,
        45,
        71,
        143,
        268,
        522,
        1038,
        2054,
        4101,
        8195,
        16393
      ],
      "quotient_map": [
        1151,
        6555,
        10925,
        17351
      ],
      "points": [
        0,
        15,
        11,
        13,
        7,
        3,
        5,
        9,
        14,
        10,
        12,
        1,
        6,
        2,
        4,
        8
      ],
      "complement_basis": []
    },
    {
      "record": 671,
      "kernel_dimension": 8,
      "kernel_basis": [
        127,
        387,
        645,
        1153,
        2185,
        4241,
        8353,
        16574
      ],
      "quotient_map": [
        387,
        645,
        1278,
        2185,
        4241,
        8353,
        16577
      ],
      "points": [
        0,
        123,
        5,
        6,
        12,
        20,
        36,
        68,
        127,
        1,
        2,
        4,
        8,
        16,
        32,
        64
      ],
      "complement_basis": [
        81,
        74,
        60
      ]
    },
    {
      "record": 672,
      "kernel_dimension": 7,
      "kernel_basis": [
        387,
        645,
        1153,
        2185,
        4241,
        8353,
        16577
      ],
      "quotient_map": [
        129,
        258,
        516,
        1151,
        2056,
        4112,
        8224,
        16448
      ],
      "points": [
        0,
        9,
        10,
        12,
        24,
        40,
        72,
        136,
        1,
        2,
        4,
        8,
        16,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        162,
        148,
        120
      ]
    },
    {
      "record": 678,
      "kernel_dimension": 8,
      "kernel_basis": [
        27,
        45,
        71,
        1038,
        2054,
        4101,
        8195,
        17280
      ],
      "quotient_map": [
        71,
        384,
        640,
        1080,
        6171,
        10285,
        16512
      ],
      "points": [
        0,
        49,
        17,
        33,
        56,
        24,
        40,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        73,
        98,
        84
      ]
    },
    {
      "record": 679,
      "kernel_dimension": 8,
      "kernel_basis": [
        27,
        45,
        71,
        896,
        1038,
        6150,
        10245,
        18435
      ],
      "quotient_map": [
        71,
        384,
        640,
        1080,
        6198,
        10285,
        18459
      ],
      "points": [
        0,
        97,
        81,
        49,
        104,
        88,
        56,
        1,
        6,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "complement_basis": [
        25,
        82,
        52
      ]
    },
    {
      "record": 686,
      "kernel_dimension": 7,
      "kernel_basis": [
        45,
        71,
        1045,
        2459,
        4736,
        8987,
        17280
      ],
      "quotient_map": [
        27,
        45,
        71,
        645,
        1038,
        6533,
        10245,
        16645
      ],
      "points": [
        0,
        239,
        21,
        254,
        19,
        1,
        2,
        4,
        40,
        160,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        49,
        194,
        148,
        88
      ]
    },
    {
      "record": 689,
      "kernel_dimension": 8,
      "kernel_basis": [
        27,
        45,
        71,
        1038,
        2816,
        4736,
        8576,
        17280
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        7,
        13,
        14,
        11,
        1,
        2,
        4,
        112,
        80,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        73,
        42,
        28
      ]
    },
    {
      "record": 690,
      "kernel_dimension": 8,
      "kernel_basis": [
        27,
        45,
        71,
        1038,
        2437,
        4867,
        8838,
        17280
      ],
      "quotient_map": [
        71,
        429,
        694,
        1080,
        6198,
        10267,
        16539
      ],
      "points": [
        0,
        99,
        117,
        23,
        106,
        124,
        30,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        73,
        114,
        84
      ]
    },
    {
      "record": 691,
      "kernel_dimension": 8,
      "kernel_basis": [
        14,
        21,
        35,
        71,
        1920,
        6917,
        10627,
        19078
      ],
      "quotient_map": [
        71,
        411,
        694,
        1197,
        6189,
        10267,
        18486
      ],
      "points": [
        0,
        59,
        103,
        93,
        58,
        102,
        92,
        1,
        14,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "complement_basis": [
        25,
        106,
        60
      ]
    },
    {
      "record": 692,
      "kernel_dimension": 7,
      "kernel_basis": [
        27,
        45,
        71,
        1038,
        2816,
        4736,
        25088
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        2304,
        4224,
        9088,
        17280
      ],
      "points": [
        0,
        7,
        13,
        14,
        11,
        1,
        2,
        4,
        224,
        208,
        192,
        8,
        16,
        32,
        64,
        128
      ],
      "complement_basis": [
        137,
        74,
        44,
        112
      ]
    },
    {
      "record": 693,
      "kernel_dimension": 7,
      "kernel_basis": [
        14,
        21,
        35,
        71,
        7680,
        11520,
        19584
      ],
      "quotient_map": [
        27,
        45,
        71,
        1920,
        2944,
        4608,
        8448,
        16512
      ],
      "points": [
        0,
        7,
        5,
        6,
        3,
        1,
        2,
        4,
        152,
        88,
        56,
        8,
        16,
        32,
        64,
        128
      ],
      "complement_basis": [
        145,
        82,
        52,
        232
      ]
    },
    {
      "record": 694,
      "kernel_dimension": 8,
      "kernel_basis": [
        54,
        71,
        387,
        1038,
        2054,
        4101,
        8195,
        16899
      ],
      "quotient_map": [
        48,
        71,
        384,
        1032,
        6171,
        10909,
        16896
      ],
      "points": [
        0,
        50,
        18,
        34,
        56,
        49,
        1,
        2,
        36,
        4,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        25,
        74,
        84
      ]
    },
    {
      "record": 695,
      "kernel_dimension": 8,
      "kernel_basis": [
        54,
        71,
        387,
        515,
        1038,
        6150,
        10245,
        18435
      ],
      "quotient_map": [
        48,
        71,
        384,
        1032,
        6790,
        10909,
        18459
      ],
      "points": [
        0,
        98,
        82,
        50,
        104,
        97,
        1,
        2,
        52,
        4,
        48,
        8,
        112,
        16,
        32,
        64
      ],
      "complement_basis": [
        57,
        26,
        84
      ]
    },
    {
      "record": 696,
      "kernel_dimension": 7,
      "kernel_basis": [
        54,
        71,
        1038,
        2054,
        4101,
        8195,
        17280
      ],
      "quotient_map": [
        48,
        71,
        384,
        640,
        1032,
        6171,
        10269,
        16512
      ],
      "points": [
        0,
        98,
        34,
        66,
        112,
        97,
        1,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        84,
        56
      ]
    },
    {
      "record": 697,
      "kernel_dimension": 7,
      "kernel_basis": [
        54,
        71,
        896,
        1038,
        6150,
        10245,
        18435
      ],
      "quotient_map": [
        48,
        71,
        384,
        640,
        1032,
        6150,
        10269,
        18459
      ],
      "points": [
        0,
        194,
        162,
        98,
        208,
        193,
        1,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        113,
        50,
        164,
        104
      ]
    },
    {
      "record": 698,
      "kernel_dimension": 7,
      "kernel_basis": [
        14,
        54,
        71,
        1920,
        6150,
        10245,
        18435
      ],
      "quotient_map": [
        48,
        71,
        384,
        640,
        1152,
        6150,
        10269,
        18459
      ],
      "points": [
        0,
        194,
        162,
        98,
        192,
        193,
        1,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        113,
        50,
        164,
        104
      ]
    },
    {
      "record": 701,
      "kernel_dimension": 7,
      "kernel_basis": [
        54,
        71,
        387,
        1038,
        2054,
        12294,
        16899
      ],
      "quotient_map": [
        48,
        71,
        384,
        646,
        1032,
        6171,
        10267,
        16518
      ],
      "points": [
        0,
        98,
        234,
        138,
        112,
        97,
        1,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        49,
        162,
        228,
        152
      ]
    },
    {
      "record": 702,
      "kernel_dimension": 7,
      "kernel_basis": [
        54,
        71,
        387,
        515,
        1038,
        6150,
        24582
      ],
      "quotient_map": [
        48,
        71,
        384,
        646,
        1032,
        6144,
        10267,
        18459
      ],
      "points": [
        0,
        194,
        202,
        10,
        208,
        193,
        1,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        113,
        82,
        196,
        56
      ]
    },
    {
      "record": 703,
      "kernel_dimension": 7,
      "kernel_basis": [
        7,
        25,
        97,
        771,
        1155,
        6145,
        24577
      ],
      "quotient_map": [
        24,
        96,
        390,
        646,
        1152,
        6144,
        10283,
        18475
      ],
      "points": [
        0,
        192,
        204,
        12,
        193,
        1,
        194,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        81,
        50,
        212,
        104
      ]
    },
    {
      "record": 704,
      "kernel_dimension": 7,
      "kernel_basis": [
        54,
        71,
        1038,
        2054,
        4507,
        8605,
        17280
      ],
      "quotient_map": [
        54,
        71,
        384,
        646,
        1038,
        6173,
        10267,
        16518
      ],
      "points": [
        0,
        98,
        219,
        187,
        112,
        97,
        1,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        161,
        146,
        84,
        56
      ]
    },
    {
      "record": 705,
      "kernel_dimension": 7,
      "kernel_basis": [
        54,
        71,
        896,
        1038,
        6150,
        10651,
        18845
      ],
      "quotient_map": [
        54,
        71,
        384,
        646,
        1038,
        6150,
        10267,
        18461
      ],
      "points": [
        0,
        194,
        123,
        187,
        208,
        193,
        1,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        97,
        82,
        196,
        56
      ]
    },
    {
      "record": 722,
      "kernel_dimension": 8,
      "kernel_basis": [
        54,
        71,
        387,
        1038,
        2054,
        4126,
        8216,
        16899
      ],
      "quotient_map": [
        71,
        384,
        646,
        1080,
        6171,
        10283,
        16518
      ],
      "points": [
        0,
        49,
        117,
        69,
        56,
        24,
        40,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        81,
        114,
        76
      ]
    },
    {
      "record": 723,
      "kernel_dimension": 8,
      "kernel_basis": [
        54,
        71,
        387,
        515,
        1038,
        6150,
        10270,
        18456
      ],
      "quotient_map": [
        71,
        384,
        646,
        1080,
        6192,
        10283,
        18459
      ],
      "points": [
        0,
        97,
        101,
        5,
        104,
        88,
        56,
        1,
        6,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "complement_basis": [
        41,
        98,
        28
      ]
    },
    {
      "record": 724,
      "kernel_dimension": 8,
      "kernel_basis": [
        7,
        25,
        97,
        771,
        1155,
        6145,
        10280,
        18473
      ],
      "quotient_map": [
        120,
        390,
        646,
        1152,
        6168,
        10283,
        18483
      ],
      "points": [
        0,
        96,
        102,
        6,
        49,
        81,
        97,
        1,
        14,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "complement_basis": [
        25,
        106,
        52
      ]
    },
    {
      "record": 730,
      "kernel_dimension": 7,
      "kernel_basis": [
        71,
        387,
        1080,
        2096,
        4136,
        8216,
        16899
      ],
      "quotient_map": [
        3,
        68,
        384,
        645,
        1080,
        6168,
        10280,
        16517
      ],
      "points": [
        0,
        137,
        1,
        138,
        112,
        48,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        225,
        194,
        164,
        152
      ]
    },
    {
      "record": 731,
      "kernel_dimension": 7,
      "kernel_basis": [
        71,
        387,
        515,
        1080,
        6192,
        10280,
        18456
      ],
      "quotient_map": [
        3,
        68,
        384,
        645,
        1080,
        6192,
        10280,
        18456
      ],
      "points": [
        0,
        9,
        1,
        10,
        208,
        176,
        112,
        2,
        12,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        193,
        146,
        84,
        56
      ]
    },
    {
      "record": 747,
      "kernel_dimension": 7,
      "kernel_basis": [
        54,
        71,
        387,
        1038,
        6168,
        8216,
        16899
      ],
      "quotient_map": [
        27,
        71,
        384,
        646,
        1059,
        6144,
        10283,
        16518
      ],
      "points": [
        0,
        83,
        219,
        138,
        65,
        1,
        80,
        2,
        140,
        4,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        113,
        194,
        164,
        152
      ]
    },
    {
      "record": 748,
      "kernel_dimension": 7,
      "kernel_basis": [
        14,
        54,
        71,
        771,
        1155,
        12310,
        18454
      ],
      "quotient_map": [
        27,
        71,
        390,
        646,
        1152,
        6187,
        10283,
        18432
      ],
      "points": [
        0,
        99,
        111,
        14,
        97,
        1,
        96,
        2,
        28,
        4,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        193,
        82,
        180,
        56
      ]
    },
    {
      "record": 754,
      "kernel_dimension": 8,
      "kernel_basis": [
        54,
        71,
        387,
        1038,
        2691,
        4126,
        8861,
        16899
      ],
      "quotient_map": [
        43,
        71,
        774,
        1043,
        6555,
        10624,
        16518
      ],
      "points": [
        0,
        27,
        95,
        70,
        17,
        24,
        1,
        2,
        112,
        52,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        41,
        82,
        76
      ]
    },
    {
      "record": 770,
      "kernel_dimension": 8,
      "kernel_basis": [
        54,
        71,
        387,
        1038,
        2712,
        4101,
        8861,
        16899
      ],
      "quotient_map": [
        71,
        432,
        669,
        1080,
        6187,
        10288,
        16557
      ],
      "points": [
        0,
        85,
        17,
        69,
        92,
        46,
        122,
        1,
        70,
        2,
        4,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        73,
        82,
        100
      ]
    },
    {
      "record": 771,
      "kernel_dimension": 8,
      "kernel_basis": [
        7,
        25,
        97,
        771,
        1155,
        6570,
        10242,
        18856
      ],
      "quotient_map": [
        120,
        429,
        693,
        1176,
        6195,
        10264,
        18475
      ],
      "points": [
        0,
        86,
        80,
        6,
        107,
        61,
        87,
        1,
        14,
        2,
        4,
        8,
        112,
        16,
        32,
        64
      ],
      "complement_basis": [
        25,
        58,
        92
      ]
    },
    {
      "record": 4485,
      "kernel_dimension": 7,
      "kernel_basis": [
        45,
        92,
        1038,
        2816,
        4867,
        8195,
        17280
      ],
      "quotient_map": [
        12,
        23,
        71,
        768,
        1059,
        6528,
        10657,
        16512
      ],
      "points": [
        0,
        86,
        22,
        7,
        1,
        2,
        80,
        4,
        224,
        104,
        8,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        177,
        194,
        164,
        152
      ]
    },
    {
      "record": 4486,
      "kernel_dimension": 7,
      "kernel_basis": [
        45,
        92,
        896,
        1038,
        6272,
        10371,
        18435
      ],
      "quotient_map": [
        12,
        23,
        71,
        768,
        1059,
        6177,
        10657,
        18816
      ],
      "points": [
        0,
        118,
        22,
        7,
        1,
        2,
        112,
        4,
        192,
        200,
        8,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 4517,
      "kernel_dimension": 7,
      "kernel_basis": [
        45,
        92,
        1038,
        2816,
        4736,
        8576,
        17280
      ],
      "quotient_map": [
        12,
        23,
        33,
        71,
        1026,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        14,
        26,
        11,
        1,
        2,
        4,
        8,
        224,
        160,
        192,
        16,
        96,
        32,
        64,
        128
      ],
      "complement_basis": [
        113,
        146,
        84,
        56
      ]
    },
    {
      "record": 4518,
      "kernel_dimension": 7,
      "kernel_basis": [
        14,
        35,
        82,
        1920,
        6528,
        10880,
        19200
      ],
      "quotient_map": [
        12,
        23,
        33,
        71,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        14,
        10,
        11,
        1,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 4519,
      "kernel_dimension": 7,
      "kernel_basis": [
        14,
        37,
        84,
        1920,
        6528,
        10880,
        19200
      ],
      "quotient_map": [
        10,
        23,
        33,
        71,
        1920,
        6528,
        10880,
        19200
      ],
      "points": [
        0,
        14,
        11,
        10,
        1,
        2,
        4,
        8,
        112,
        176,
        208,
        16,
        224,
        32,
        64,
        128
      ],
      "complement_basis": [
        97,
        146,
        84,
        56
      ]
    },
    {
      "record": 4753,
      "kernel_dimension": 7,
      "kernel_basis": [
        45,
        92,
        1038,
        2843,
        4763,
        8603,
        17307
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        2188,
        4364,
        8716,
        17280
      ],
      "points": [
        0,
        7,
        13,
        126,
        123,
        1,
        2,
        4,
        144,
        160,
        192,
        8,
        16,
        32,
        64,
        128
      ],
      "complement_basis": [
        209,
        98,
        84,
        56
      ]
    },
    {
      "record": 5296,
      "kernel_dimension": 8,
      "kernel_basis": [
        27,
        45,
        71,
        1038,
        2816,
        4736,
        8576,
        17280
      ],
      "quotient_map": [
        27,
        45,
        71,
        1038,
        6528,
        10880,
        17280
      ],
      "points": [
        0,
        7,
        13,
        14,
        11,
        1,
        2,
        4,
        112,
        80,
        96,
        8,
        48,
        16,
        32,
        64
      ],
      "complement_basis": [
        73,
        42,
        28
      ]
    }
  ]
}


==> anc/perfect_reproduce.py <==
#!/usr/bin/env python3
"""Retrieve and audit all 5983 published perfect codes; compare every retained record.

Requires Python 3.10+ and a C++17 compiler. The ordinary certificate verification
uses only Python's standard library. This full scan checks source-file coverage
using both translation kernels and Fourier-support annihilators on EVERY record.
"""
import argparse
import hashlib
from pathlib import Path
import subprocess
import sys
import tempfile
import urllib.request
from perfect_verify import read_records, require

URL = 'https://arxiv.org/src/0806.2513v3/anc/perfect15'
SHA256 = '3bcb77324a7770c44f64b785d67d8da0f003113451575e06ca24852c7e5084f3'


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--source', type=Path, help='use an already downloaded perfect15 file')
    parser.add_argument('--compiler', default='c++')
    args = parser.parse_args()
    here = Path(__file__).resolve().parent
    with tempfile.TemporaryDirectory(prefix='fuglede-perfect-') as td:
        work = Path(td)
        source = args.source
        if source is None:
            source = work / 'perfect15'
            with urllib.request.urlopen(URL, timeout=180) as response:
                source.write_bytes(response.read())
        require(hashlib.sha256(source.read_bytes()).hexdigest() == SHA256,
                'complete source SHA256 mismatch')
        print('Complete source SHA256 verified.', flush=True)
        exe = work / 'perfect_scan'
        subprocess.run([args.compiler, '-O3', '-std=c++17', str(here/'perfect_scan.cpp'),
                        '-o', str(exe)], check=True)
        extracted = work / 'perfect15_kernel_ge7.txt'
        subprocess.run([str(exe), str(source.resolve()), str(extracted)], check=True)
        actual, supplied = read_records(extracted), read_records(here/'perfect15_kernel_ge7.txt')
        require(set(actual) == set(supplied), 'retained source-record IDs differ')
        for record in actual:
            ka, ca = actual[record]
            kb, cb = supplied[record]
            require(ka == kb and ca == cb, 'retained source record differs: '+str(record))
        print('PASS: exact equality of all 69 extracted records with supplied data.', flush=True)
        subprocess.run([sys.executable, str(here/'perfect_verify.py')], check=True)


if __name__ == '__main__':
    main()


==> anc/perfect_scan.cpp <==
// Exact full-source scan for perfect one-error-correcting codes of length 15.
// Compile: c++ -O3 -std=c++17 perfect_scan.cpp -o perfect_scan
// Run: ./perfect_scan perfect15.txt perfect15_kernel_ge7.txt
// Source hash is checked by perfect_reproduce.py before this program is called.
#include <algorithm>
#include <array>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <map>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

static void require(bool p, const std::string& s) {
    if (!p) throw std::runtime_error(s);
}
static int parity(unsigned x) { return __builtin_parity(x); }

int main(int argc, char** argv) {
  try {
    require(argc == 3, "usage: perfect_scan SOURCE OUTPUT");
    std::ifstream in(argv[1]);
    std::ofstream out(argv[2]);
    require(bool(in) && bool(out), "cannot open input/output");
    std::string line;
    int records=0, retained=0;
    std::map<int,int> histogram, retained_histogram;
    while (std::getline(in,line)) {
      ++records;
      std::istringstream words(line);
      std::string token;
      std::vector<int> code;
      std::array<unsigned char,32768> membership{};
      while (words >> token) {
        require(token.size() == 4, "source token is not four hexadecimal digits");
        std::size_t used=0;
        const unsigned long physical=std::stoul(token,&used,16);
        require(used == token.size() && physical < 65536 && (physical & 8)==0,
                "invalid physical codeword or unused bit");
        const int x=int((physical & 7) | ((physical >> 1) & 0x7ff8));
        require(!membership[x], "duplicate codeword");
        membership[x]=1;
        code.push_back(x);
      }
      require(code.size()==2048 && membership[0], "code size or normalization invalid");
      // Independently verify that the 32768 radius-one-ball sums are distinct.
      std::array<unsigned char,32768> covered{};
      for (int x:code) {
        require(!covered[x], "overlapping radius-one balls"); covered[x]=1;
        for (int j=0;j<15;++j) {
          const int y=x^(1<<j);
          require(!covered[y], "overlapping radius-one balls"); covered[y]=1;
        }
      }
      // Primary kernel computation: all translations, without closure assumptions.
      std::vector<int> kernel;
      for (int p:code) {
        bool period=true;
        for (int x:code) if (!membership[x^p]) { period=false; break; }
        if (period) kernel.push_back(p);
      }
      int k=0;
      while ((std::size_t(1)<<k)<kernel.size()) ++k;
      require((std::size_t(1)<<k)==kernel.size(), "kernel size is not a power of two");
      // Independent computation: transform the full indicator, find its support,
      // and check that the annihilator of this support is exactly the kernel.
      std::array<int,32768> transform{};
      for (int x:code) transform[x]=1;
      for (int step=1;step<32768;step*=2)
        for (int block=0;block<32768;block+=2*step)
          for (int j=0;j<step;++j) {
            const int a=transform[block+j], b=transform[block+j+step];
            transform[block+j]=a+b; transform[block+j+step]=a-b;
          }
      std::array<unsigned,15> pivots{};
      std::vector<unsigned> support_basis;
      for (unsigned s=1;s<32768;++s) if (transform[s]!=0) {
        unsigned v=s;
        for (int j=0;j<15;++j) if ((v>>j)&1) {
          if (pivots[j]) v^=pivots[j];
          else { pivots[j]=v; support_basis.push_back(s); break; }
        }
      }
      require(int(support_basis.size())==15-k, "translation/Fourier kernel dimensions disagree");
      for (int p:kernel) for (unsigned s:support_basis)
        require(parity(unsigned(p)&s)==0, "translation/Fourier kernels disagree");
      ++histogram[k];
      if (k>=7) {
        ++retained; ++retained_histogram[k];
        out << std::dec << records << ' ' << k;
        for (int x:code) out << ' ' << std::hex << x;
        out << '\n';
      }
      if (records%500==0) std::cout << "Audited " << records << " codes\n" << std::flush;
    }
    require(in.eof(), "input read error");
    require(records==5983, "wrong number of source records");
    require(retained==69, "wrong number of retained records");
    require(retained_histogram==std::map<int,int>{{7,48},{8,17},{9,3},{11,1}},
            "wrong retained kernel distribution");
    out.close(); require(bool(out), "output write failure");
    std::cout << "PASS: all 5983 perfect partitions and translation/Fourier kernels verified.\n";
    std::cout << "All kernel dimensions:";
    for (auto [k,n]:histogram) std::cout << ' ' << k << ':' << n;
    std::cout << "\nRetained 69 records (7:48, 8:17, 9:3, 11:1).\n";
    return 0;
  } catch (const std::exception& e) {
    std::cerr << "FAIL: " << e.what() << '\n'; return 1;
  }
}


==> anc/perfect_verify.py <==
#!/usr/bin/env python3
"""Exact, standard-library verifier for all 69 perfect-code quotient tilings.

With --generate, enumerate subspaces and write positive certificates.
Without --generate, check the supplied certificates without searching.
Every essential check uses require(), so python -O does not weaken verification.
Completeness of the selected input is checked separately by perfect_reproduce.py.
"""
import argparse
from collections import Counter
import hashlib
import itertools
import json
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def basis(vectors):
    pivots = {}
    result = []
    for original in vectors:
        v = original
        while v:
            p = v.bit_length() - 1
            if p in pivots:
                v ^= pivots[p]
            else:
                pivots[p] = v
                result.append(original)
                break
    return result


def span(vectors):
    result = [0]
    for v in vectors:
        result += [x ^ v for x in result]
    return result


def subspaces(n, k):
    """Unique reduced bases, with the leftmost pivot represented by the low bit."""
    for pivots in itertools.combinations(range(n), k):
        free = [(i, j) for i, p in enumerate(pivots)
                for j in range(p + 1, n) if j not in pivots]
        for mask in range(1 << len(free)):
            rows = [1 << p for p in pivots]
            for a, (i, j) in enumerate(free):
                if (mask >> a) & 1:
                    rows[i] |= 1 << j
            yield rows


def read_records(path):
    records = {}
    for line in path.read_text().splitlines():
        parts = line.split()
        require(len(parts) == 2050, 'malformed selected code record')
        record, k = map(int, parts[:2])
        require(1 <= record <= 5983 and record not in records, 'duplicate/invalid record ID')
        code = [int(t, 16) for t in parts[2:]]
        require(len(set(code)) == 2048 and 0 in code, 'invalid code cardinality or normalization')
        require(all(0 <= x < 32768 for x in code), 'coordinate outside F2^15')
        require(k in (7, 8, 9, 11), 'invalid retained kernel dimension')
        records[record] = (k, code)
    require(Counter(k for k, _ in records.values()) == {7:48, 8:17, 9:3, 11:1},
            'selected record counts do not match 69-class distribution')
    return records


def quotient(code, k):
    C = set(code)
    ball = [0] + [1 << i for i in range(15)]
    require(len({c ^ s for c in C for s in ball}) == 32768, 'not a perfect code')
    M = sorted(p for p in C if all((x ^ p) in C for x in C))
    require(len(M) == 1 << k, 'incorrect kernel dimension')
    mb = basis(M)
    require(len(mb) == k and set(span(mb)) == set(M), 'incorrect kernel basis')
    H = basis(v for v in range(32768)
              if all((v & m).bit_count() % 2 == 0 for m in mb))
    r = 15 - k
    require(len(H) == r, 'incorrect quotient dimension')
    def image(x):
        return sum(((x & h).bit_count() % 2) << i for i, h in enumerate(H))
    E = [image(s) for s in ball]
    require(len(set(E)) == 16, 'quotient not injective on radius-one ball')
    T = sorted({image(c) for c in C})
    require(len(T) == 1 << (r - 4), 'wrong known complement cardinality')
    require(len({e ^ t for e in E for t in T}) == 1 << r, 'quotient does not tile')
    return r, mb, H, E


def check_complement(E, r, K):
    require(isinstance(K, list), 'missing subgroup certificate')
    require(all(type(x) is int and 0 <= x < 1 << r for x in K), 'bad complement coordinates')
    require(len(K) == r - 4 and len(basis(K)) == r - 4, 'wrong complement dimension')
    V = span(K)
    require(len(set(V)) == 1 << (r - 4), 'dependent complement basis')
    require(len({e ^ v for e in E for v in V}) == 1 << r, 'failed quotient tiling certificate')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data', type=Path, default=Path(__file__).with_name('perfect15_kernel_ge7.txt'))
    parser.add_argument('--certificates', type=Path, default=Path(__file__).with_name('perfect_certificates.json'))
    parser.add_argument('--generate', action='store_true')
    args = parser.parse_args()
    records = read_records(args.data)
    supplied = {}
    if not args.generate:
        obj = json.loads(args.certificates.read_text())
        require(obj['source_sha256'] == hashlib.sha256(args.data.read_bytes()).hexdigest(),
                'certificate input digest mismatch')
        for entry in obj['certificates']:
            require(entry['record'] not in supplied, 'duplicate certificate ID')
            supplied[entry['record']] = entry
        require(set(supplied) == set(records), 'certificates do not cover exactly the selected records')
    results = []
    for record, (k, code) in records.items():
        r, mb, H, E = quotient(code, k)
        if args.generate:
            D = {a ^ b for a in E for b in E}
            K = next((B for B in subspaces(r, r - 4)
                      if all(v == 0 or v not in D for v in span(B))), None)
        else:
            cert = supplied[record]
            require(cert['kernel_dimension'] == k and cert['kernel_basis'] == mb
                    and cert['quotient_map'] == H and cert['points'] == E,
                    'certificate reconstruction mismatch')
            K = cert['complement_basis']
        check_complement(E, r, K)
        results.append(dict(record=record, kernel_dimension=k, kernel_basis=mb,
                            quotient_map=H, points=E, complement_basis=K))
    if args.generate:
        args.certificates.write_text(json.dumps(dict(
            source_sha256=hashlib.sha256(args.data.read_bytes()).hexdigest(),
            certificates=results), indent=2) + '\n')
    print('PASS: 69 perfect-code partitions, kernels, quotient maps and subgroup certificates.')
    print('Kernel dimensions: 7:48, 8:17, 9:3, 11:1.')


if __name__ == '__main__':
    main()


==> anc/quick_verification.log <==
PASS: Smith cardinality exclusions in dimensions seven and eight.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/verify_cardinalities.py
Dimension 7: (m, valuation of determinant, minor lower bound)
[(12, 12, 15), (20, 20, 31), (24, 36, 39), (28, 28, 47)]
Dimension 8: (m, valuation of determinant, minor lower bound)
[(12, 12, 14), (20, 20, 30), (24, 36, 38), (28, 28, 46), (36, 36, 62), (40, 60, 73), (44, 44, 85), (48, 96, 97), (52, 52, 109), (56, 84, 121), (60, 60, 133)]
PASS: every non-power-of-two candidate is excluded in dimensions 7 and 8.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/verify_order16.py
had16.txt SHA-256: 67fb6f1a36f6893fca541a85754329812b9b8b454b3438ec9b6fd00005c2f170
Representative 0: PASS; patterns 0 1 2 3 4 5 6 7 8 9 A B C D E F
Representative 1: PASS; patterns 0 3 1 2 4 7 5 6 8 B 9 A D E C F
Representative 2: PASS; patterns 0 7 1 6 2 5 3 4 8 F A D B C 9 E
Representative 3: PASS; patterns 0 7 1 6 2 5 3 4 8 B E D F C 9 A
Representative 4: PASS; patterns 0 F 1 E 2 D 4 B 3 C 6 9 7 8 5 A
PASS: all five order-16 representatives and projection certificates.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/verify_eighth.py
PASS: elementary 64-point spectral set in Z_2^9.
PASS: Fourier support has 29 points and contains no 3-space.
PASS: all 1395 three-dimensional subspaces checked independently.
PASS: a three-dimensional subspace complements the spectral set.
PASS: earlier draft's example is affinely equivalent.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/hadamard_verify.py verify /workspace/scratch/f3446a75a2cb/output/fuglede/anc/had32_rank_le8.txt /workspace/scratch/f3446a75a2cb/output/fuglede/anc/hadamard_certificates.json
PASS: all 332 oriented Hadamard certificates; exact direct-sum verification.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/perfect_verify.py
PASS: 69 perfect-code partitions, kernels, quotient maps and subgroup certificates.
Kernel dimensions: 7:48, 8:17, 9:3, 11:1.
$ /opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3 /workspace/scratch/f3446a75a2cb/output/fuglede/anc/verify_failure_modes.py
PASS: corrupted Hadamard and perfect-code certificates rejected under python -O.
ALL REQUESTED CHECKS PASSED. Elapsed seconds: 8.022
Published classification completeness remains an explicit mathematical input.


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Run the exact checks for the focused dimension-eight manuscript.

Default: Python 3.10+ standard library; supplied records and certificates.
--full: additionally C++17 and zlib; audit complete published classifications.
--regenerate: reconstruct the positive subgroup certificates before verification.
"""
import argparse
import hashlib
from math import comb
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile
import time
import urllib.request

HERE = Path(__file__).resolve().parent
HAD_URL = 'https://users.cecs.anu.edu.au/~bdm/data/hadamard/had32_tr.txt.gz'
HAD_SHA256 = 'e51a18c458e1bae995e335e5067b53078e7e8c6901278e755d33c1b281547520'


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def digest(path):
    h = hashlib.sha256()
    with path.open('rb') as f:
        for block in iter(lambda: f.read(1024 * 1024), b''):
            h.update(block)
    return h.hexdigest()


def run(*args):
    command = [str(x) for x in args]
    print('$ ' + ' '.join(command), flush=True)
    subprocess.run(command, cwd=HERE, check=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--full', action='store_true')
    parser.add_argument('--regenerate', action='store_true')
    parser.add_argument('--hadamard-source', type=Path)
    parser.add_argument('--perfect-source', type=Path)
    parser.add_argument('--compiler', default='c++')
    args = parser.parse_args()
    require(sys.version_info >= (3, 10), 'Python 3.10 or later is required')
    require(args.full or (args.hadamard_source is None and args.perfect_source is None),
            'Source paths apply only with --full')
    start = time.perf_counter()
    for d in [7, 8]:
        smith_exponents = [j for j in range(d + 1) for _ in range(comb(d, j))]
        surviving = [m for m in range(4, (1 << (d - 2)) + 1, 4)
                     if (m // 2) * ((m & -m).bit_length() - 1) >= sum(smith_exponents[:m])]
        require(surviving == [1 << j for j in range(2, d - 1)], 'Smith cardinality check failed')
    print('PASS: Smith cardinality exclusions in dimensions seven and eight.', flush=True)
    run(sys.executable, HERE / 'verify_cardinalities.py')
    run(sys.executable, HERE / 'verify_order16.py')
    run(sys.executable, HERE / 'verify_eighth.py')
    if args.full:
        require(shutil.which(args.compiler) is not None, 'C++17 compiler not found')
        with tempfile.TemporaryDirectory(prefix='fuglede-hadamard-') as td:
            work = Path(td)
            source = args.hadamard_source.resolve() if args.hadamard_source else work / 'had32_tr.txt.gz'
            if args.hadamard_source is None:
                with urllib.request.urlopen(HAD_URL, timeout=180) as response, source.open('wb') as f:
                    shutil.copyfileobj(response, f)
            require(digest(source) == HAD_SHA256, 'Complete Hadamard source checksum mismatch')
            print('Complete Hadamard source SHA256 verified.', flush=True)
            exe = work / 'hadamard_scan'
            run(args.compiler, '-O3', '-std=c++17', HERE / 'hadamard_scan.cpp', '-lz', '-o', exe)
            selected = (HERE / 'had32_rank_le8.txt').read_bytes()
            for mode in ['rows', 'columns']:
                output = work / (mode + '.txt')
                run(exe, source, output, mode)
                require(output.read_bytes() == selected, mode + ' extraction differs from supplied data')
            print('PASS: both complete Hadamard extractions equal all 166 supplied records.', flush=True)
        command = [sys.executable, HERE / 'perfect_reproduce.py', '--compiler', args.compiler]
        if args.perfect_source:
            command += ['--source', args.perfect_source.resolve()]
        run(*command)
    if args.regenerate:
        run(sys.executable, HERE / 'hadamard_verify.py', 'generate',
            HERE / 'had32_rank_le8.txt', HERE / 'hadamard_certificates.json')
        run(sys.executable, HERE / 'perfect_verify.py', '--generate')
    run(sys.executable, HERE / 'hadamard_verify.py', 'verify',
        HERE / 'had32_rank_le8.txt', HERE / 'hadamard_certificates.json')
    run(sys.executable, HERE / 'perfect_verify.py')
    run(sys.executable, HERE / 'verify_failure_modes.py')
    print('ALL REQUESTED CHECKS PASSED. Elapsed seconds:', round(time.perf_counter() - start, 3), flush=True)
    print('Published classification completeness remains an explicit mathematical input.', flush=True)


if __name__ == '__main__':
    main()


==> anc/verify_cardinalities.py <==
#!/usr/bin/env python3
"""Recompute the elementary integer tables in the paper.

This is a convenience check, not a search or an additional theorem input.
"""

from math import comb


def valuation_two(n):
    if n <= 0:
        raise ValueError("The valuation requires a positive integer")
    return (n & -n).bit_length() - 1


def smith_sum(d, m):
    exponents = [j for j in range(d + 1) for _ in range(comb(d, j))]
    if not 0 < m <= len(exponents):
        raise ValueError("Minor order is outside the Walsh matrix")
    return sum(exponents[:m])


def main():
    for d in (7, 8):
        rows = []
        for m in range(4, 2 ** (d - 2) + 1, 4):
            if m & (m - 1):
                lhs = m * valuation_two(m) // 2
                rhs = smith_sum(d, m)
                if lhs >= rhs:
                    raise ValueError(f"Unexcluded cardinality in dimension {d}: {m}")
                rows.append((m, lhs, rhs))
        print(f"Dimension {d}: (m, valuation of determinant, minor lower bound)")
        print(rows)
    print("PASS: every non-power-of-two candidate is excluded in dimensions 7 and 8.")


if __name__ == "__main__":
    main()


==> anc/verify_eighth.py <==
#!/usr/bin/env python3
"""Optional exact check of the elementary eighth-density example.

Python 3.10 or later; standard library only. Run:
    python3 verify_eighth.py

The paper proves every assertion without computation. This program supplies
an independent check, and identifies its example with the larger example in
Ferguson and Iosevich's earlier draft. Integers encode coordinate vectors,
with the least significant bit first; addition is exclusive-or.
"""
from itertools import combinations


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def span(basis):
    points = {0}
    for vector in basis:
        points |= {point ^ vector for point in points}
    return points


def walsh(points, frequency):
    return sum(1 - 2 * ((point & frequency).bit_count() % 2)
               for point in points)


def q(point):
    """Map the six standard basis vectors to 1,2,3,4,5,6."""
    value = 0
    for i in range(6):
        if (point >> i) & 1:
            value ^= i + 1
    return value


def main():
    C = {0, 1, 2, 4, 8, 16, 32, 63}
    require({q(point) for point in C} == set(range(8)),
            "The claimed projection is not bijective.")
    K = {point for point in range(64) if q(point) == 0}
    require(len(K) == 8, "Wrong kernel size.")
    require(len({c ^ k for c in C for k in K}) == 64,
            "The kernel does not complement C.")
    Lambda = span([21, 38, 56])
    require(len(Lambda) == 8, "Wrong spectrum size.")
    require(all(walsh(C, a ^ b) == 0
                for a, b in combinations(Lambda, 2)),
            "The claimed spectrum is not orthogonal.")
    W = [walsh(C, u) for u in range(64)]
    require(all(W[u] == 7 - 2 * u.bit_count() + (-1)**u.bit_count()
                for u in range(64)), "Incorrect weight formula.")
    S = {u for u in range(64) if W[u] != 0}
    require(S == {a ^ b for a in C for b in C},
            "The Fourier support is not C+C.")
    require(len(S) == 29, "Incorrect support size.")

    # Independent exhaustive check: construct all 3-spaces, not just those
    # arising by extending support planes. Each independent triple generates
    # one such space, and deduplication yields every 3-space exactly once.
    spaces = set()
    for a, b, c in combinations(range(1, 64), 3):
        U = span([a, b, c])
        if len(U) == 8:
            spaces.add(tuple(sorted(U)))
    require(len(spaces) == 1395, "Incorrect count of 3-spaces.")
    require(not any(set(U) <= S for U in spaces),
            "A 3-space lies in the claimed support.")

    B = {c | (z << 6) for c in C for z in range(8)}
    spectrum = {a | (z << 6) for a in Lambda for z in range(8)}
    require(len(B) == len(spectrum) == 64, "Wrong lifted cardinalities.")
    require(all(walsh(B, a ^ b) == 0
                for a, b in combinations(spectrum, 2)),
            "The lifted pair is not spectral.")
    require({u for u in range(512) if walsh(B, u)} == S,
            "The lifted support is incorrect.")
    require(len({b ^ k for b in B for k in K}) == 512,
            "The lifted complement does not tile.")

    # Relation to the earlier draft's L x Z_2 example. Its six coordinate
    # functionals have rank six. Every image point has four preimages in L,
    # and q_old(L) is C translated by 4. Adjoining the ninth free coordinate
    # therefore gives an affine copy of C x Z_2^3.
    old_L = [0,128,120,248,68,196,60,188,34,162,90,218,153,25,225,97,
             238,110,150,22,83,211,43,171,207,79,183,55,141,13,245,117]
    masks = [25, 43, 52, 77, 87, 98]
    require(len(span(masks)) == 64, "Old quotient map lacks rank six.")
    images = [sum(((point & mask).bit_count() % 2) << i
                  for i, mask in enumerate(masks)) for point in old_L]
    require(set(images) == {c ^ 4 for c in C},
            "Old quotient is not the translated elementary example.")
    require(all(images.count(c ^ 4) == 4 for c in C),
            "Old quotient fibers do not have size four.")

    print("PASS: elementary 64-point spectral set in Z_2^9.")
    print("PASS: Fourier support has 29 points and contains no 3-space.")
    print("PASS: all 1395 three-dimensional subspaces checked independently.")
    print("PASS: a three-dimensional subspace complements the spectral set.")
    print("PASS: earlier draft's example is affinely equivalent.")


if __name__ == "__main__":
    main()


==> anc/verify_failure_modes.py <==
#!/usr/bin/env python3
"""Check that corrupted certificates are rejected even under python -O."""
import json
from pathlib import Path
import subprocess
import sys
import tempfile

HERE = Path(__file__).resolve().parent


def rejected(command, expected):
    result = subprocess.run([str(x) for x in command], capture_output=True, text=True)
    if result.returncode == 0 or expected not in result.stderr:
        raise RuntimeError('Corrupted certificate was not rejected for the expected reason')


def main():
    with tempfile.TemporaryDirectory(prefix='fuglede-negative-') as td:
        work = Path(td)
        had = json.loads((HERE / 'hadamard_certificates.json').read_text())
        next(case for case in had['cases'] if case['rank'] >= 6)['complement_basis'] = []
        bad = work / 'hadamard_bad.json'
        bad.write_text(json.dumps(had))
        rejected([sys.executable, '-O', HERE / 'hadamard_verify.py', 'verify',
                  HERE / 'had32_rank_le8.txt', bad], 'Wrong basis size')
        perfect = json.loads((HERE / 'perfect_certificates.json').read_text())
        perfect['certificates'][0]['complement_basis'] = None
        bad = work / 'perfect_bad.json'
        bad.write_text(json.dumps(perfect))
        rejected([sys.executable, '-O', HERE / 'perfect_verify.py', '--certificates', bad],
                 'missing subgroup certificate')
    print('PASS: corrupted Hadamard and perfect-code certificates rejected under python -O.')


if __name__ == '__main__':
    main()


==> anc/verify_order16.py <==
#!/usr/bin/env python3
"""Verify all five order-16 projection certificates using integer arithmetic.

The source matrices are McKay's representatives of Hall's five ordinary
Hadamard equivalence classes. Their completeness is the published theorem;
this program checks the explicitly displayed representatives and projections.
Run: python3 anc/verify_order16.py
No dependencies outside the Python standard library are needed. Checks remain
enabled with python -O because this program does not use assert statements.
"""

from hashlib import sha256
from pathlib import Path

DATA = """FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9999 9966 9696 9669
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A5A5 A55A 9996 9969 9699 9666
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA AA55 A599 A566 9996 9969 96A5 965A
FFFF FF00 F0F0 F00F CCCC CC33 C3C3 C33C AAAA A995 A659 A566 9A56 9969 96A5 959A
FFFF FF00 F0F0 F00F CCCC CC33 C3AA C355 AAC3 AA3C A599 A566 9996 9969 96A5 965A"""

PROJECTIONS = ((0, 1, 2, 4, 8), (0, 1, 2, 8, 12),
               (0, 1, 8, 10, 12), (0, 1, 8, 10, 12), (0, 8, 9, 10, 12))


def require(condition, message):
    if not condition:
        raise ValueError(message)


def matrices():
    records = DATA.splitlines()
    require(len(records) == 5, "Exactly five representatives are required")
    result = []
    for k, record in enumerate(records):
        words = record.split()
        require(len(words) == 16, f"Representative {k}: expected 16 rows")
        require(all(len(w) == 4 for w in words), "Expected four hex digits per row")
        result.append([[1 if int(word, 16) & (1 << (15 - j)) else -1
                        for j in range(16)] for word in words])
    return result


def rank_mod_two(rows):
    basis = {}
    for row in rows:
        value = sum((bit & 1) << i for i, bit in enumerate(row))
        while value:
            pivot = value.bit_length() - 1
            if pivot not in basis:
                basis[pivot] = value
                break
            value ^= basis[pivot]
    return len(basis)


def check():
    data_path = Path(__file__).with_name("had16.txt")
    if data_path.exists():
        raw = data_path.read_bytes()
        require(raw.decode("ascii").split() == DATA.split(),
                "Downloaded order-16 data differs from the embedded representatives")
        print("had16.txt SHA-256:", sha256(raw).hexdigest())
    ranks = []
    all_patterns = []
    for k, (H, columns) in enumerate(zip(matrices(), PROJECTIONS)):
        require(len(set(columns)) == 5 and all(0 <= c < 16 for c in columns),
                f"Representative {k}: invalid projection indices")
        for i in range(16):
            for j in range(16):
                value = sum(H[i][c] * H[j][c] for c in range(16))
                require(value == (16 if i == j else 0),
                        f"Representative {k}: failed row orthogonality at {i}, {j}")
        for i in range(16):
            for j in range(16):
                value = sum(H[c][i] * H[c][j] for c in range(16))
                require(value == (16 if i == j else 0),
                        f"Representative {k}: failed column orthogonality at {i}, {j}")
        patterns = [sum((H[i][c] != H[i][columns[0]]) << (3 - j)
                        for j, c in enumerate(columns[1:])) for i in range(16)]
        require(sorted(patterns) == list(range(16)),
                f"Representative {k}: projection does not give all four-bit patterns")
        phase = [[(1 - H[i][j] * H[i][0] * H[0][j] * H[0][0]) // 2
                  for j in range(16)] for i in range(16)]
        ranks.append(rank_mod_two(phase))
        all_patterns.append(patterns)
        print(f"Representative {k}: PASS; patterns " +
              " ".join(f"{value:X}" for value in patterns))
    require(ranks == [4, 5, 6, 7, 7], "Unexpected dephased ranks")
    print("PASS: all five order-16 representatives and projection certificates.")
    return all_patterns


if __name__ == "__main__":
    check()

